One-dimensional QCD at finite density and its 't Hooft-Veneziano limit

An exact solution of one-dimensional lattice gauge theory at finite temperature and non-zero chemical potential is reviewed for the gauge groups $G=Z(N),U(N),SU(N)$ for all values of $N$ and the number of fermion flavors $N_f$. Calculated are the partition function, free energy, the Polyakov loop expectation values, baryon density, quark condensate, meson and baryon correlation functions. Detailed analysis of the exact solutions is done for $N=2,3$ with one and two fermion flavors. In the large $N_f$ limit we uncover the Roberge-Weiss phase transition and discuss its remnants at finite $N_f$. In the case of $N_f$ degenerate flavors we also calculate 1) the large $N$ limit, 2) the large $N_f$ limit and 3) the 't Hooft-Veneziano limit of all models. The critical behavior of the models in these limits is studied and the phase structure is described in details. A comparison of all limits with $U(3)$ and $SU(3)$ QCD is also performed. In order to achieve these results we explore several representations of the partition function of one-dimensional QCD obtained and described in the text.

==> anc/SUN_N3_m1_Baryon_density.dat <==
# mu	NF=3	NF=10	NF=20	NF=50	NF=100	NF=200	NF=500
0.000000000000000000e+00 3.644882957081374525e-21 6.649338760879073166e-20 1.360711021662171959e-19 -2.791419148561129787e-19 -2.130578122088722254e-19 -7.972794680970552884e-19 5.851055087916045744e-18
6.688963210702341018e-03 2.570804651995108828e-03 2.737584317733200365e-03 2.697159430673514401e-03 2.660187259005845038e-03 2.645750970802201313e-03 2.638136137778186990e-03 2.633440131180676477e-03
1.337792642140468204e-02 5.141834853047299106e-03 5.475169898798793421e-03 5.394306531048614559e-03 5.320356464429598989e-03 5.291482278850203474e-03 5.276251856639805997e-03 5.266859404390838127e-03
2.006688963210702392e-02 7.713315912614037394e-03 8.212757996998250667e-03 8.091428966906679190e-03 7.980489560509080454e-03 7.937174259643537538e-03 7.914326736118020011e-03 7.900236960221270269e-03
2.675585284280936407e-02 1.028547266132446604e-02 1.095034984707831706e-02 1.078851439619059327e-02 1.064056848712293356e-02 1.058280724519001202e-02 1.055234035264619903e-02 1.053355193638603679e-02
3.344481605351170422e-02 1.285852921249206263e-02 1.368794665522141824e-02 1.348555046509031588e-02 1.330057517761355085e-02 1.322836156226191856e-02 1.319027227800989230e-02 1.316678346628587064e-02
4.013377926421404784e-02 1.543270872473826230e-02 1.642554958955738317e-02 1.618252480413422817e-02 1.596049155661302330e-02 1.587381753065467832e-02 1.582810207780101230e-02 1.579991067757368500e-02
4.682274247491638453e-02 1.800823316609527144e-02 1.916315977070344109e-02 1.887942502428813923e-02 1.862029953787307929e-02 1.851915546144876704e-02 1.846580930987500729e-02 1.843291269072285660e-02
5.351170568561872815e-02 2.058532307995462191e-02 2.190077826233960759e-02 2.157623871306394228e-02 2.127998102210007861e-02 2.116435565527579471e-02 2.110337352281173653e-02 2.106576861759904343e-02
6.020066889632107177e-02 2.316419735322563372e-02 2.463840606182623322e-02 2.427295343063971475e-02 2.393951789479598427e-02 2.380939840058940091e-02 2.374077425438081423e-02 2.369845756003617285e-02
6.688963210702340845e-02 2.574507298706542671e-02 2.737604409087066384e-02 2.696955670599328683e-02 2.659889202410637560e-02 2.645426397194198739e-02 2.637799103001211773e-02 2.633095860841733193e-02
7.357859531772574513e-02 2.832816487053886612e-02 3.011369318624971050e-02 2.966603603305104087e-02 2.925808525867645490e-02 2.909893262826790394e-02 2.901500336127224924e-02 2.896325084026127664e-02
8.026755852842809569e-02 3.091368555756314820e-02 3.285135409059460054e-02 3.236237886685392612e-02 3.191707942551603311e-02 3.174338461117405530e-02 3.165179074434765205e-02 3.159531331881517552e-02
8.695652173913043237e-02 3.350184504748771053e-02 3.558902744324491524e-02 3.505857261974242717e-02 3.457585632787449348e-02 3.438760014323859193e-02 3.428833265853506451e-02 3.422712509165432709e-02
9.364548494983276905e-02 3.609285056965546440e-02 3.832671377117803646e-02 3.775460465756251549e-02 3.723439774312672923e-02 3.703155942631861097e-02 3.692460856474018976e-02 3.685866518928958280e-02
1.003344481605351196e-01 3.868690637228610479e-02 4.106441348002024677e-02 4.045046229589423920e-02 3.989268542067100215e-02 3.967524263986763750e-02 3.956059790398515352e-02 3.948991262378307582e-02
1.070234113712374563e-01 4.128421351601668787e-02 4.380212684514567245e-02 4.314613279630483827e-02 4.255070107983965899e-02 4.231862993926353844e-02 4.219628009592544388e-02 4.212084638737290110e-02
1.137123745819397930e-01 4.388496967242843522e-02 4.653985400286923119e-02 4.584160336262826235e-02 4.520842640782377075e-02 4.496170145414791347e-02 4.483163453737731841e-02 4.475144545110765898e-02
1.204013377926421435e-01 4.648936892788186476e-02 4.927759494173911820e-02 4.853686113727273543e-02 4.786584305761253794e-02 4.760443728677755254e-02 4.746664060085602210e-02 4.738168876349120595e-02
1.270903010033444802e-01 4.909760159297500703e-02 5.201534949393479129e-02 5.123189319755822035e-02 5.052293264594844707e-02 5.024681751038875127e-02 5.010127763312578059e-02 5.001155524913850764e-02
1.337792642140468169e-01 5.170985401793164182e-02 5.475311732677580479e-02 5.392668655208555234e-02 5.317967675129921246e-02 5.288882216757540694e-02 5.273552495376224170e-02 5.264102380744321158e-02
1.404682274247491536e-01 5.432630841421787204e-02 5.749089793434686291e-02 5.662122813713883068e-02 5.583605691184723857e-02 5.553043126868147800e-02 5.536936185372794139e-02 5.527007331125758510e-02
1.471571906354514903e-01 5.694714268267617868e-02 6.022869062924425532e-02 5.931550481312290041e-02 5.849205462349772039e-02 5.817162479020870219e-02 5.800276759396159193e-02 5.789868260558540120e-02
1.538461538461538547e-01 5.957253024845653167e-02 6.296649453444863598e-02 6.200950336103756150e-02 6.114765133790622809e-02 6.081238267324024643e-02 6.063572140398187926e-02 6.052683050628861194e-02
1.605351170568561914e-01 6.220263990301341112e-02 6.570430857532880142e-02 6.470321047899005307e-02 6.380282846052656720e-02 6.345268482188108627e-02 6.326820248050638029e-02 6.315449579880819120e-02
1.672240802675585281e-01 6.483763565342717805e-02 6.844213147178139500e-02 6.739661277874761658e-02 6.645756734868009385e-02 6.609251110171590615e-02 6.590018998608641876e-02 6.578165723690007627e-02
1.739130434782608647e-01 6.747767657929583385e-02 7.117996173051036046e-02 7.008969678233156753e-02 6.911184930964703321e-02 6.873184133828506848e-02 6.853166304775827611e-02 6.840829354138662499e-02
1.806020066889632014e-01 7.012291669743150879e-02 7.391779763745091880e-02 7.278244891865448540e-02 7.176565559878093914e-02 7.137065531557959530e-02 7.116260075571176347e-02 7.103438339892428899e-02
1.872909698996655381e-01 7.277350483458283614e-02 7.665563725034159337e-02 7.547485552020212485e-02 7.441896741764700285e-02 7.400893277455580788e-02 7.379298216197646698e-02 7.365990546078808598e-02
1.939799331103679025e-01 7.542958450839082341e-02 7.939347839144839103e-02 7.816690281976146348e-02 7.707176591218523054e-02 7.664665341167024859e-02 7.642278627912657551e-02 7.628483834167368305e-02
2.006688963210702392e-01 7.809129381677142046e-02 8.213131864044442842e-02 8.085857694719636446e-02 7.972403217089901739e-02 7.928379687743562776e-02 7.905199207900479030e-02 7.890916061851728502e-02
2.073578595317725759e-01 8.075876533590369000e-02 8.486915532744870871e-02 8.354986392627243574e-02 8.237574722307045016e-02 8.192034277499873896e-02 8.168057849146599658e-02 8.153285082933443839e-02
2.140468227424749126e-01 8.343212602698613090e-02 8.760698552622694923e-02 8.624074967153225191e-02 8.502689203700260212e-02 8.455627065874049553e-02 8.430852440314137719e-02 8.415588747207795872e-02
2.207357859531772493e-01 8.611149715190825893e-02 9.034480604755752708e-02 8.893121998522254823e-02 8.767744751829006922e-02 8.719156003289930956e-02 8.693580865622338449e-02 8.677824900351564785e-02
2.274247491638795859e-01 8.879699419796777127e-02 9.308261343276540145e-02 9.162126055427455285e-02 9.032739450811826110e-02 8.982619035021820186e-02 8.956241004727255595e-02 8.939991383812866121e-02
2.341137123745819226e-01 9.148872681174591293e-02 9.582040394742646905e-02 9.431085694733888636e-02 9.297671378159239053e-02 9.246014101061619805e-02 9.218830732604628431e-02 9.202086034703056694e-02
2.408026755852842871e-01 9.418679874223630233e-02 9.855817357524479516e-02 9.699999461187626404e-02 9.562538604609679971e-02 9.509339135988505165e-02 9.481347919435061111e-02 9.464106685690817922e-02
2.474916387959866237e-01 9.689130779330369647e-02 1.012959180121048575e-01 9.968865887130513859e-02 9.827339193968552544e-02 9.772592068841143287e-02 9.743790430491529320e-02 9.726051164898438794e-02
2.541806020066889604e-01 9.960234578553073259e-02 1.040336326603008704e-01 1.023768349222076574e-01 1.009207120295047000e-01 1.003577082299256795e-01 1.000615612602928917e-01 9.987917295800378958e-02
2.608695652173912971e-01 1.023199985274907825e-01 1.067713126229448556e-01 1.050645078315949749e-01 1.035673268102475925e-01 1.029887331602772627e-01 1.026844286117823690e-01 1.024970289712413413e-01
2.675585284280936338e-01 1.050443457964657795e-01 1.095089526985552064e-01 1.077516625342330725e-01 1.062132167026429569e-01 1.056189745962380633e-01 1.053064848583777496e-01 1.051140578275347320e-01
2.742474916387959705e-01 1.077754613286073110e-01 1.122465473758270244e-01 1.104382838300301400e-01 1.088583620519774225e-01 1.082484115943335573e-01 1.079277084457424818e-01 1.077302376163412762e-01
2.809364548494983072e-01 1.105134128185192299e-01 1.149840908285856139e-01 1.131243563814866154e-01 1.115027431266525648e-01 1.108770231497029357e-01 1.105480777652099317e-01 1.103455463768192174e-01
2.876254180602006438e-01 1.132582619282185704e-01 1.177215769109239835e-01 1.158098647112089929e-01 1.141463401167773506e-01 1.135047881949882848e-01 1.131675711528105227e-01 1.129599620969343604e-01
2.943143812709029805e-01 1.160100643054112063e-01 1.204589991525254616e-01 1.184947931994880105e-01 1.167891331327965687e-01 1.161316855992539226e-01 1.157861668883261586e-01 1.155734627125927227e-01
3.010033444816053727e-01 1.187688696109970576e-01 1.231963507541719710e-01 1.211791260819426452e-01 1.194311022041559395e-01 1.187576941669357955e-01 1.184038431943723602e-01 1.181860261067990692e-01
3.076923076923077094e-01 1.215347215556982080e-01 1.259336245834383750e-01 1.238628474472303204e-01 1.220722272780043749e-01 1.213827926368220567e-01 1.210205782355084914e-01 1.207976301088421744e-01
3.143812709030100461e-01 1.243076579456825342e-01 1.286708131705738001e-01 1.265459412348246548e-01 1.247124882179342642e-01 1.240069596810649544e-01 1.236363501173768364e-01 1.234082524935076475e-01
3.210702341137123828e-01 1.270877107370330106e-01 1.314079087045692540e-01 1.292283912328610895e-01 1.273518648027600064e-01 1.266301739042247354e-01 1.262511368858707517e-01 1.260178709803177199e-01
3.277591973244147194e-01 1.298749060988926285e-01 1.341449030294124822e-01 1.319101810760515692e-01 1.299903367253356368e-01 1.292524138423459812e-01 1.288649165263323626e-01 1.286264632327996926e-01
3.344481605351170561e-01 1.326692644850926417e-01 1.368817876405291900e-01 1.345912942436687243e-01 1.326278835914119769e-01 1.318736579620667371e-01 1.314776669627804873e-01 1.312340068577823315e-01
3.411371237458193928e-01 1.354708007140521808e-01 1.396185536814110173e-01 1.372717140576004136e-01 1.352644849185337672e-01 1.344938846597612814e-01 1.340893660571688961e-01 1.338404794047216850e-01
3.478260869565217295e-01 1.382795240567148143e-01 1.423551919404292820e-01 1.399514236804752232e-01 1.379001201349775996e-01 1.371130722607165064e-01 1.366999916086756306e-01 1.364458583650556833e-01
3.545150501672240662e-01 1.410954383322692574e-01 1.450916928478343804e-01 1.426304061138594925e-01 1.405347685787306511e-01 1.397311990183427166e-01 1.393095213530235743e-01 1.390501211715889085e-01
3.612040133779264028e-01 1.439185420113804070e-01 1.478280464729398724e-01 1.453086441965265874e-01 1.431684094965111065e-01 1.423482431134190374e-01 1.419179329618328045e-01 1.416532451979069240e-01
3.678929765886287395e-01 1.467488283266373539e-01 1.505642425214905877e-01 1.479861206027987264e-01 1.458010220428306303e-01 1.449641826533740185e-01 1.445252040420049733e-01 1.442552077578216629e-01
3.745819397993310762e-01 1.495862853899077027e-01 1.533002703332135841e-01 1.506628178409620267e-01 1.484325852790991940e-01 1.475789956716016538e-01 1.471313121351403297e-01 1.468559861048470971e-01
3.812709030100334129e-01 1.524308963162676334e-01 1.560361188795514331e-01 1.533387182517552683e-01 1.510630781727727301e-01 1.501926601268135097e-01 1.497362347169874930e-01 1.494555574317063817e-01
3.879598662207358051e-01 1.552826393541614503e-01 1.587717767615758058e-01 1.560138040069325716e-01 1.536924795965442514e-01 1.528051539024267991e-01 1.523399491969266162e-01 1.520538988698704186e-01
3.946488294314381418e-01 1.581414880214268848e-01 1.615072322080807754e-01 1.586880571079004043e-01 1.563207683275784077e-01 1.554164548059892847e-01 1.549424329174855508e-01 1.546509874891281722e-01
4.013377926421404784e-01 1.610074112468074525e-01 1.642424730738542005e-01 1.613614593844297784e-01 1.589479230467901738e-01 1.580265405686411828e-01 1.575436631538907617e-01 1.572468002971892098e-01
4.080267558528428151e-01 1.638803735165582920e-01 1.669774868381255772e-01 1.640339924934429150e-01 1.615739223381679468e-01 1.606353888446141742e-01 1.601436171136516318e-01 1.598413142393187991e-01
4.147157190635451518e-01 1.667603350257386152e-01 1.697122606031888914e-01 1.667056379178755710e-01 1.641987446881411628e-01 1.632429772107680810e-01 1.627422719361796832e-01 1.624345061980053961e-01
4.214046822742474885e-01 1.696472518337711344e-01 1.724467810931985812e-01 1.693763769656148888e-01 1.668223684849931554e-01 1.658492831661655953e-01 1.653396046924423268e-01 1.650263529926614958e-01
4.280936454849498252e-01 1.725410760238386410e-01 1.751810346531373352e-01 1.720461907685129077e-01 1.694447720183190342e-01 1.684542841316847284e-01 1.679355923846517218e-01 1.676168313793575670e-01
4.347826086956521618e-01 1.754417558656762854e-01 1.779150072479530886e-01 1.747150602814758757e-01 1.720659334785295258e-01 1.710579574496703670e-01 1.705302119459892185e-01 1.702059180505894609e-01
4.414715719063544985e-01 1.783492359813112216e-01 1.806486844618641341e-01 1.773829662816296393e-01 1.746858309564000566e-01 1.736602803836237718e-01 1.731234402403646067e-01 1.727935896350798750e-01
4.481605351170568352e-01 1.812634575132928416e-01 1.833820514978295180e-01 1.800498893675610834e-01 1.773044424426666321e-01 1.762612301179315721e-01 1.757152540622118619e-01 1.753798226976134578e-01
4.548494983277591719e-01 1.841843582949512226e-01 1.861150931771833883e-01 1.827158099586355666e-01 1.799217458276672621e-01 1.788607837576335624e-01 1.783056301363205587e-01 1.779645937389061905e-01
4.615384615384615086e-01 1.871118730222172122e-01 1.888477939394307692e-01 1.853807082943906004e-01 1.825377189010303214e-01 1.814589183282300511e-01 1.808945451177033370e-01 1.805478791955093532e-01
4.682274247491638453e-01 1.900459334265343359e-01 1.915801378422024304e-01 1.880445644340055233e-01 1.851523393514094562e-01 1.840556107755284554e-01 1.834819755915000350e-01 1.831296554397479626e-01
4.749163879598662374e-01 1.929864684483910686e-01 1.943121085613670473e-01 1.907073582558470592e-01 1.877655847662651201e-01 1.866508379655299754e-01 1.860678980729182364e-01 1.857098987796937661e-01
4.816053511705685741e-01 1.959334044110029038e-01 1.970436893912980436e-01 1.933690694570909530e-01 1.903774326316933219e-01 1.892445766843556254e-01 1.886522890072100112e-01 1.882885854591738739e-01
4.882943143812709108e-01 1.988866651936740393e-01 1.997748632452929496e-01 1.960296775534193514e-01 1.929878603323011699e-01 1.918368036382130937e-01 1.912351247696867929e-01 1.908656916578129470e-01
4.949832775919732475e-01 2.018461724043729699e-01 2.025056126561426417e-01 1.986891618787937630e-01 1.955968451511299888e-01 1.944274954534024880e-01 1.938163816657696992e-01 1.934411934911130226e-01
5.016722408026755842e-01 2.048118455510597458e-01 2.052359197768484356e-01 2.013475015853032346e-01 1.982043642696250108e-01 1.970166286763636587e-01 1.963960359310781556e-01 1.960150670105656190e-01
5.083612040133779209e-01 2.077836022113104808e-01 2.079657663814842017e-01 2.040046756430880515e-01 2.008103947676531942e-01 1.996041797737627965e-01 1.989740637315549621e-01 1.985872882038021148e-01
5.150501672240802575e-01 2.107613581997909435e-01 2.106951338662014783e-01 2.066606628403380441e-01 2.034149136235676725e-01 2.021901251326201077e-01 2.015504411636289961e-01 2.011578329947779353e-01
5.217391304347825942e-01 2.137450277331416904e-01 2.134240032503744722e-01 2.093154417833657521e-01 2.060178977143202750e-01 2.047744410604777354e-01 2.041251442544153305e-01 2.037266772439927376e-01
5.284280936454849309e-01 2.167345235918478330e-01 2.161523551778830043e-01 2.119689908967537784e-01 2.086193238156206775e-01 2.073571037856080379e-01 2.066981489619526546e-01 2.062937967487465940e-01
5.351170568561872676e-01 2.197297572786784670e-01 2.188801699185305705e-01 2.146212884235758900e-01 2.112191686021437920e-01 2.099380894572627776e-01 2.092694311754781100e-01 2.088591672434314539e-01
5.418060200668896043e-01 2.227306391732954416e-01 2.216074273695949615e-01 2.172723124256922544e-01 2.138174086477837021e-01 2.125173741459625565e-01 2.118389667157398737e-01 2.114227643998588813e-01
5.484949832775919409e-01 2.257370786826458087e-01 2.243341070575089746e-01 2.199220407841172564e-01 2.164140204259555889e-01 2.150949338438273017e-01 2.144067313353470172e-01 2.139845638276229312e-01
5.551839464882942776e-01 2.287489843867694106e-01 2.270601881396683563e-01 2.225704511994602564e-01 2.190089803099445620e-01 2.176707444649466638e-01 2.169727007191570578e-01 2.165445410744996912e-01
5.618729096989966143e-01 2.317662641796706391e-01 2.297856494063648392e-01 2.252175211924387355e-01 2.216022645733015939e-01 2.202447818457915485e-01 2.195368504847011459e-01 2.191026716268815733e-01
5.685618729096989510e-01 2.347888254049227408e-01 2.325104692828413866e-01 2.278632281044632168e-01 2.241938493902868312e-01 2.228170217456658941e-01 2.220991561826465011e-01 2.216589309102486305e-01
5.752508361204012877e-01 2.378165749856939737e-01 2.352346258314668426e-01 2.305075490982931297e-01 2.267837108363596477e-01 2.253874398471990559e-01 2.246595932972966225e-01 2.242132942896745140e-01
5.819397993311036243e-01 2.408494195489049305e-01 2.379580967540277092e-01 2.331504611587638387e-01 2.293718248887154643e-01 2.279560117568780186e-01 2.272181372471283323e-01 2.267657370703690112e-01
5.886287625418059610e-01 2.438872655432508807e-01 2.406808593941344443e-01 2.357919410935835625e-01 2.319581674268696436e-01 2.305227130056210216e-01 2.297747633853672589e-01 2.293162344982557777e-01
5.953177257525082977e-01 2.469300193508445207e-01 2.434028907397394192e-01 2.384319655341999855e-01 2.345427142332870696e-01 2.330875190493899851e-01 2.323294470005995149e-01 2.318647617605858469e-01
6.020066889632107454e-01 2.499775873922602809e-01 2.461241674257641510e-01 2.410705109367358989e-01 2.371254409940593000e-01 2.356504052698444596e-01 2.348821633174212609e-01 2.344112939865866940e-01
6.086956521739130821e-01 2.530298762247850664e-01 2.488446657368327541e-01 2.437075535829927586e-01 2.397063232996263227e-01 2.382113469750337942e-01 2.374328874971246839e-01 2.369558062481467997e-01
6.153846153846154188e-01 2.560867926337079825e-01 2.515643616101102542e-01 2.463430695815227722e-01 2.422853366455455237e-01 2.407703194001310498e-01 2.399815946384220300e-01 2.394982735605355184e-01
6.220735785953177555e-01 2.591482437165051889e-01 2.542832306382413754e-01 2.489770348687671553e-01 2.448624564333056475e-01 2.433272977082049648e-01 2.425282597782052463e-01 2.420386708831581135e-01
6.287625418060200921e-01 2.622141369598054439e-01 2.570012480723886106e-01 2.516094252102611950e-01 2.474376579711862201e-01 2.458822569910321942e-01 2.450728578923433432e-01 2.445769731203459862e-01
6.354515050167224288e-01 2.652843803090472186e-01 2.597183888253667972e-01 2.542402162019047895e-01 2.500109164751622703e-01 2.484351722699485177e-01 2.476153638965154502e-01 2.471131551221816824e-01
6.421404682274247655e-01 2.683588822307666488e-01 2.624346274748710073e-01 2.568693832712977687e-01 2.525822070698538480e-01 2.509860184967393493e-01 2.501557526470809534e-01 2.496471916853589545e-01
6.488294314381271022e-01 2.714375517674829097e-01 2.651499382667960591e-01 2.594969016791394689e-01 2.551515047895199784e-01 2.535347705545686892e-01 2.526939989419851873e-01 2.521790575540777124e-01
6.555183946488294389e-01 2.745202985851742938e-01 2.678642951186444021e-01 2.621227465206916185e-01 2.577187845790970266e-01 2.560814032589473488e-01 2.552300775217016260e-01 2.547087274209722252e-01
6.622073578595317755e-01 2.776070330133675323e-01 2.705776716230206547e-01 2.647468927273038397e-01 2.602840212952811094e-01 2.586258913587387021e-01 2.577639630702096007e-01 2.572361759280750726e-01
6.688963210702341122e-01 2.806976660778888188e-01 2.732900410512096312e-01 2.673693150680007125e-01 2.628471897076533614e-01 2.611682095372033774e-01 2.602956302160074897e-01 2.597613776678138753e-01
6.755852842809364489e-01 2.837921095263524207e-01 2.760013763568356926e-01 2.699899881511301225e-01 2.654082644998495555e-01 2.637083324130811146e-01 2.628250535331611570e-01 2.622843071840439966e-01
6.822742474916387856e-01 2.868902758464896285e-01 2.787116501796012558e-01 2.726088864260712841e-01 2.679672202707714668e-01 2.662462345417107579e-01 2.653522075423880855e-01 2.648049389731109704e-01
6.889632107023411223e-01 2.899920782774471073e-01 2.814208348491017420e-01 2.752259841850024924e-01 2.705240315358414249e-01 2.687818904161870526e-01 2.678770667121753157e-01 2.673232474849505103e-01
6.956521739130434590e-01 2.930974308142086926e-01 2.841289023887142995e-01 2.778412555647267745e-01 2.730786727282983883e-01 2.713152744685545792e-01 2.703996054599324128e-01 2.698392071242190493e-01
7.023411371237457956e-01 2.962062482053204326e-01 2.868358245195590794e-01 2.804546745485554937e-01 2.756311182005360405e-01 2.738463610710384355e-01 2.729197981531792938e-01 2.723527922514578092e-01
7.090301003344481323e-01 2.993184459441218803e-01 2.895415726645290677e-01 2.830662149682482420e-01 2.781813422254819090e-01 2.763751245373108345e-01 2.754376191107663630e-01 2.748639771842896207e-01
7.157190635451504690e-01 3.024339402537106203e-01 2.922461179523879737e-01 2.856758505060088549e-01 2.807293189980170633e-01 2.789015391237940622e-01 2.779530426041300628e-01 2.773727361986476070e-01
7.224080267558528057e-01 3.055526480658887212e-01 2.949494312219323455e-01 2.882835546965354934e-01 2.832750226364366131e-01 2.814255790309987404e-01 2.804660428585805665e-01 2.798790435300364532e-01
7.290969899665551424e-01 3.086744869943611191e-01 2.976514830262167455e-01 2.908893009291255716e-01 2.858184271839492308e-01 2.839472184048973946e-01 2.829765940546228320e-01 2.823828733748244835e-01
7.357859531772574790e-01 3.117993753024765335e-01 3.003522436368390447e-01 2.934930624498329199e-01 2.883595066102169202e-01 2.864664313383326610e-01 2.854846703293101862e-01 2.848841998915677687e-01
7.424749163879598157e-01 3.149272318658188352e-01 3.030516830482845592e-01 2.960948123636770735e-01 2.908982348129329765e-01 2.889831918724603543e-01 2.879902457776304381e-01 2.873829972023651536e-01
7.491638795986621524e-01 3.180579761299761610e-01 3.057497709823253085e-01 2.986945236369036860e-01 2.934345856194383595e-01 2.914974739982258423e-01 2.904932944539234674e-01 2.898792393942433709e-01
7.558528428093644891e-01 3.211915280638296122e-01 3.084464768924742861e-01 3.012921690992951262e-01 2.959685327883763151e-01 2.940092516578748927e-01 2.929937903733305093e-01 2.923729005205732978e-01
7.625418060200668258e-01 3.243278081087189735e-01 3.111417699684909666e-01 3.038877214465298127e-01 2.985000500113837441e-01 2.965184987464965505e-01 2.954917075132746929e-01 2.948639546025152436e-01
7.692307692307691624e-01 3.274667371238556557e-01 3.138356191409365503e-01 3.064811532425901208e-01 3.010291109148195976e-01 2.990251891136001539e-01 2.979870198149723870e-01 2.973523756304951582e-01
7.759197324414716102e-01 3.306082363283649461e-01 3.165279930857772261e-01 3.090724369222169199e-01 3.035556890615295766e-01 3.015292965647231038e-01 3.004797011849742461e-01 2.998381375657074854e-01
7.826086956521739468e-01 3.337522272403491974e-01 3.192188602290328969e-01 3.116615447934103500e-01 3.060797579526459145e-01 3.040307948630713852e-01 3.029697254967368414e-01 3.023212143416498798e-01
7.892976588628762835e-01 3.368986316133733561e-01 3.219081887514698148e-01 3.142484490399762298e-01 3.086012910294231304e-01 3.065296577311913406e-01 3.054570665922234918e-01 3.048015798656841246e-01
7.959866220735786202e-01 3.400473713707788948e-01 3.245959465933348498e-01 3.168331217241157627e-01 3.111202616751071459e-01 3.090258588526720307e-01 3.079416982835341265e-01 3.072792080206256382e-01
8.026755852842809569e-01 3.431983685382392624e-01 3.272821014591293931e-01 3.194155347890585972e-01 3.136366432168393725e-01 3.115193718738778483e-01 3.104235943545635701e-01 3.097540726663610688e-01
8.093645484949832936e-01 3.463515451749721863e-01 3.299666208224213970e-01 3.219956600617384090e-01 3.161504089275931073e-01 3.140101704057112753e-01 3.129027285626882482e-01 3.122261476414914250e-01
8.160535117056856302e-01 3.495068233040264372e-01 3.326494719306929970e-01 3.245734692555089507e-01 3.186615320281432906e-01 3.164982280254047819e-01 3.153790746404803724e-01 3.146954067650030717e-01
8.227424749163879669e-01 3.526641248420602226e-01 3.353306218102232727e-01 3.271489339729000689e-01 3.211699856890679605e-01 3.189835182783414269e-01 3.178526062974488808e-01 3.171618238379659283e-01
8.294314381270903036e-01 3.558233715290266552e-01 3.380100372710017620e-01 3.297220257084131356e-01 3.236757430327810159e-01 3.214660146799042661e-01 3.203232972218079677e-01 3.196253726452542576e-01
8.361204013377926403e-01 3.589844848581785763e-01 3.406876849116738382e-01 3.322927158513541146e-01 3.261787771355962318e-01 3.239456907173526856e-01 3.227911210822710375e-01 3.220860269572953793e-01
8.428093645484949770e-01 3.621473860067991324e-01 3.433635311245141764e-01 3.348609756887033218e-01 3.286790610298208071e-01 3.264225198517264337e-01 3.252560515298704713e-01 3.245437605318424734e-01
8.494983277591973136e-01 3.653119957680587282e-01 3.460375421004272534e-01 3.374267764080213228e-01 3.311765677058784441e-01 3.288964755197762990e-01 3.277180621998027621e-01 3.269985471157709767e-01
8.561872909698996503e-01 3.684782344843890445e-01 3.487096838339729943e-01 3.399900891003895809e-01 3.336712701144618487e-01 3.313675311359204900e-01 3.301771267132980192e-01 3.294503604468997371e-01
8.628762541806019870e-01 3.716460219827563694e-01 3.513799221284167329e-01 3.425508847633846332e-01 3.361631411687129312e-01 3.338356600942273822e-01 3.326332186795142865e-01 3.318991742558344282e-01
8.695652173913043237e-01 3.748152775122025604e-01 3.540482226007994337e-01 3.451091343040849635e-01 3.386521537464294851e-01 3.363008357704211915e-01 3.350863116974537870e-01 3.343449622678349442e-01
8.762541806020066604e-01 3.779859196840113511e-01 3.567145506870303406e-01 3.476648085421096268e-01 3.411382806923010658e-01 3.387630315239147372e-01 3.375363793579040927e-01 3.367876982047031675e-01
8.829431438127089971e-01 3.811578664148410067e-01 3.593788716469960010e-01 3.502178782126876277e-01 3.436214948201681829e-01 3.412222206998636875e-01 3.399833952454010544e-01 3.392273557866947731e-01
8.896321070234113337e-01 3.843310348731486248e-01 3.620411505696882748e-01 3.527683139697561643e-01 3.461017689153085830e-01 3.436783766312450084e-01 3.424273329402129917e-01 3.416639087344506831e-01
8.963210702341136704e-01 3.875053414292147780e-01 3.647013523783462774e-01 3.553160863890880150e-01 3.485790757367481230e-01 3.461314726409573939e-01 3.448681660203473109e-01 3.440973307709492834e-01
9.030100334448160071e-01 3.906807016090576012e-01 3.673594418356133096e-01 3.578611659714459603e-01 3.510533880195946255e-01 3.485814820439444572e-01 3.473058680635769946e-01 3.465275956234790122e-01
9.096989966555183438e-01 3.938570300525056078e-01 3.700153835487055010e-01 3.604035231457635158e-01 3.535246784773958262e-01 3.510283781493377941e-01 3.497404126494881860e-01 3.489546770256311548e-01
9.163879598662206805e-01 3.970342404756777577e-01 3.726691419745920553e-01 3.629431282723513119e-01 3.559929198045198029e-01 3.534721342626222507e-01 3.521717733615463142e-01 3.513785487193094026e-01
9.230769230769230171e-01 4.002122456380971527e-01 3.753206814251839885e-01 3.654799516461271769e-01 3.584580846785566655e-01 3.559127236878198985e-01 3.545999237891822586e-01 3.537991844567612287e-01
9.297658862876253538e-01 4.033909573146415295e-01 3.779699660725320820e-01 3.680139634998700338e-01 3.609201457627418952e-01 3.583501197296947161e-01 3.570248375298967214e-01 3.562165580026234735e-01
9.364548494983276905e-01 4.065702862725098510e-01 3.806169599540302206e-01 3.705451340074953914e-01 3.633790757084000012e-01 3.607842956959746439e-01 3.594464881913816967e-01 3.586306431359884139e-01
9.431438127090301382e-01 4.097501422533603166e-01 3.832616269776248918e-01 3.730734332873522630e-01 3.658348471574069949e-01 3.632152248995927923e-01 3.618648493936607591e-01 3.610414136524841000e-01
9.498327759197324749e-01 4.129304339607481333e-01 3.859039309270281826e-01 3.755988314055399013e-01 3.682874327446730156e-01 3.656428806609456350e-01 3.642798947712437285e-01 3.634488433663721207e-01
9.565217391304348116e-01 4.161110690529692957e-01 3.885438354669326078e-01 3.781212983792438531e-01 3.707368051006416643e-01 3.680672363101674671e-01 3.666915979752992105e-01 3.658529061126606363e-01
9.632107023411371483e-01 4.192919541413842599e-01 3.911813041482286035e-01 3.806408041800896092e-01 3.731829368538083225e-01 3.704882651894231826e-01 3.690999326758427901e-01 3.682535757492318984e-01
9.698996655518394849e-01 4.224729947942767461e-01 3.938163004132201883e-01 3.831573187375137413e-01 3.756258006332535704e-01 3.729059406552132083e-01 3.715048725639376048e-01 3.706508261589850362e-01
9.765886287625418216e-01 4.256540955462677078e-01 3.964487876008403466e-01 3.856708119421503045e-01 3.780653690711935355e-01 3.753202360806966453e-01 3.739063913539119044e-01 3.730446312519910546e-01
9.832775919732441583e-01 4.288351599132861347e-01 3.990787289518633041e-01 3.881812536492322829e-01 3.805016148055441749e-01 3.777311248580250691e-01 3.763044627855878232e-01 3.754349649676632650e-01
9.899665551839464950e-01 4.320160904130628254e-01 4.017060876141128056e-01 3.906886136820075794e-01 3.829345104825022661e-01 3.801385804006937597e-01 3.786990606265253634e-01 3.778218012769369860e-01
9.966555183946488317e-01 4.351967885910960621e-01 4.043308266476651758e-01 3.931928618351666627e-01 3.853640287591367786e-01 3.825425761459020912e-01 3.810901586742760916e-01 3.802051141844645099e-01
1.003344481605351168e+00 4.383771550520007554e-01 4.069529090300467722e-01 3.956939678782833703e-01 3.877901423059962327e-01 3.849430855569282994e-01 3.834777307586503259e-01 3.825848777308193949e-01
1.010033444816053505e+00 4.415570894961387549e-01 4.095722976614221689e-01 3.981919015592649269e-01 3.902128238097253843e-01 3.873400821255147397e-01 3.858617507439949801e-01 3.849610659947114155e-01
1.016722408026755842e+00 4.447364907613897689e-01 4.121889553697759556e-01 4.006866326078137863e-01 3.926320459756959536e-01 3.897335393742644705e-01 3.882421925314810118e-01 3.873336530952126711e-01
1.023411371237458178e+00 4.479152568699090731e-01 4.148028449160823805e-01 4.031781307388961344e-01 3.950477815306454588e-01 3.921234308590472173e-01 3.906190300614008071e-01 3.897026131939921312e-01
1.030100334448160515e+00 4.510932850796831040e-01 4.174139289994658331e-01 4.056663656562203291e-01 3.974600032253279291e-01 3.945097301714161064e-01 3.929922373154761672e-01 3.920679204975586196e-01
1.036789297658862852e+00 4.542704719406809311e-01 4.200221702623480047e-01 4.081513070557200029e-01 3.998686838371718899e-01 3.968924109410304490e-01 3.953617883191716253e-01 3.944295492595146224e-01
1.043478260869565188e+00 4.574467133553651865e-01 4.226275312955824481e-01 4.106329246290451596e-01 4.022737961729478950e-01 3.992714468380900716e-01 3.977276571440183650e-01 3.967874737828133158e-01
1.050167224080267525e+00 4.606219046433174258e-01 4.252299746435744821e-01 4.131111880670564895e-01 4.046753130714433877e-01 4.016468115757744761e-01 4.000898179099443008e-01 3.991416684220266964e-01
1.056856187290969862e+00 4.637959406096987536e-01 4.278294628093866625e-01 4.155860670633247933e-01 4.070732074061441108e-01 4.040184789126891052e-01 4.024482447876097657e-01 4.014921075856163202e-01
1.063545150501672198e+00 4.669687156172595000e-01 4.304259582598262135e-01 4.180575313176320140e-01 4.094674520879209023e-01 4.063864226553183245e-01 4.048029120007496928e-01 4.038387657382143114e-01
1.070234113712374535e+00 4.701401236615828094e-01 4.330194234305170253e-01 4.205255505394761006e-01 4.118580200677233183e-01 4.087506166604827906e-01 4.071537938285218483e-01 4.061816174029042603e-01
1.076923076923076872e+00 4.733100584492388463e-01 4.356098207309517800e-01 4.229900944515752048e-01 4.142448843392766977e-01 4.111110348378027024e-01 4.095008646078581727e-01 4.085206371635093925e-01
1.083612040133779209e+00 4.764784134785029490e-01 4.381971125495253139e-01 4.254511327933730436e-01 4.166280179417828355e-01 4.134676511521637177e-01 4.118440987358201744e-01 4.108557996668851242e-01
1.090301003344481545e+00 4.796450821222857375e-01 4.407812612585478851e-01 4.279086353245427077e-01 4.190073939626247634e-01 4.158204396261861446e-01 4.141834706719582648e-01 4.131870796252117839e-01
1.096989966555183882e+00 4.828099577128996955e-01 4.433622292192362369e-01 4.303625718284898594e-01 4.213829855400719748e-01 4.181693743426977972e-01 4.165189549406734248e-01 4.155144518182942170e-01
1.103678929765886219e+00 4.859729336282883061e-01 4.459399787866833997e-01 4.328129121158516002e-01 4.237547658659893690e-01 4.205144294472076827e-01 4.188505261335800922e-01 4.178378910958582271e-01
1.110367892976588555e+00 4.891339033793225544e-01 4.485144723148052348e-01 4.352596260279940066e-01 4.261227081885455847e-01 4.228555791503817440e-01 4.211781589118711588e-01 4.201573723798527893e-01
1.117056856187290892e+00 4.922927606977711701e-01 4.510856721612616638e-01 4.377026834405021716e-01 4.284867858149210562e-01 4.251927977305179907e-01 4.235018280086829678e-01 4.224728706667498779e-01
1.123745819397993229e+00 4.954493996245387111e-01 4.536535406923550839e-01 4.401420542666686919e-01 4.308469721140168462e-01 4.275260595360222959e-01 4.258215082314606992e-01 4.247843610298452366e-01
1.130434782608695565e+00 4.986037145977665341e-01 4.562180402879010832e-01 4.425777084609721079e-01 4.332032405191610924e-01 4.298553389878840836e-01 4.281371744643233113e-01 4.270918186215594825e-01
1.137123745819397902e+00 5.017556005403823738e-01 4.587791333460734533e-01 4.450096160225510689e-01 4.355555645308123447e-01 4.321806105821481836e-01 4.304488016704260955e-01 4.293952186757362677e-01
1.143812709030100239e+00 5.049049529466935748e-01 4.613367822882218361e-01 4.474377469986690059e-01 4.379039177192634025e-01 4.345018488923877431e-01 4.327563648943226204e-01 4.316945365099397747e-01
1.150501672240802575e+00 5.080516679676068126e-01 4.638909495636601710e-01 4.498620714881706451e-01 4.402482737273365476e-01 4.368190285721707533e-01 4.350598392643224566e-01 4.339897475277497696e-01
1.157190635451504912e+00 5.111956424940746757e-01 4.664415976544271092e-01 4.522825596449286945e-01 4.425886062730790549e-01 4.391321243575262434e-01 4.373591999948480691e-01 4.362808272210512706e-01
1.163879598662207249e+00 5.143367742383589958e-01 4.689886890800160080e-01 4.546991816812797071e-01 4.449248891524514304e-01 4.414411110694048679e-01 4.396544223887857150e-01 4.385677511723253263e-01
1.170568561872909585e+00 5.174749618127209017e-01 4.715321864020736720e-01 4.571119078714486750e-01 4.472570962420102103e-01 4.437459636161344978e-01 4.419454818398327323e-01 4.408504950569304692e-01
1.177257525083611922e+00 5.206101048051438029e-01 4.740720522290692851e-01 4.595207085549625203e-01 4.495852015015841530e-01 4.460466569958709826e-01 4.442323538348391665e-01 4.431290346453815587e-01
1.183946488294314259e+00 5.237421038517138250e-01 4.766082492209293142e-01 4.619255541400488774e-01 4.519091789769444367e-01 4.483431662990426392e-01 4.465150139561452347e-01 4.454033458056231853e-01
1.190635451505016595e+00 5.268708607052858817e-01 4.791407400936406047e-01 4.643264151070224388e-01 4.542290028024647541e-01 4.506354667107875245e-01 4.487934378839105731e-01 4.476734045052966349e-01
1.197324414715718932e+00 5.299962783000848887e-01 4.816694876238199474e-01 4.667232620116560371e-01 4.565446472037772985e-01 4.529235335133851015e-01 4.510676013984378230e-01 4.499391868139990258e-01
1.204013377926421491e+00 5.331182608118951727e-01 4.841944546532482851e-01 4.691160654885367931e-01 4.588560865004128186e-01 4.552073420886768029e-01 4.533374803824876675e-01 4.522006689055386164e-01
1.210702341137123828e+00 5.362367137135176653e-01 4.867156040933708905e-01 4.715047962544061111e-01 4.611632951084379539e-01 4.574868679204811550e-01 4.556030508235862642e-01 4.544578270601767334e-01
1.217391304347826164e+00 5.393515438251839100e-01 4.892328989297614616e-01 4.738894251114825207e-01 4.634662475430773032e-01 4.597620865969979098e-01 4.578642888163252933e-01 4.567106376668663703e-01
1.224080267558528501e+00 5.424626593596353352e-01 4.917463022265499140e-01 4.762699229507673659e-01 4.657649184213264459e-01 4.620329738132031849e-01 4.601211705646499062e-01 4.589590772254784623e-01
1.230769230769230838e+00 5.455699699616011200e-01 4.942557771308129233e-01 4.786462607553317317e-01 4.680592824645523065e-01 4.642995053732328348e-01 4.623736723841383456e-01 4.612031223490214993e-01
1.237458193979933174e+00 5.486733867414212984e-01 4.967612868769268331e-01 4.810184096035846069e-01 4.703493145010815835e-01 4.665616571927564959e-01 4.646217707042714640e-01 4.634427497658454298e-01
1.244147157190635511e+00 5.517728223025887280e-01 4.992627947908824249e-01 4.833863406725214529e-01 4.726349894687753017e-01 4.688194053013383655e-01 4.668654420706905284e-01 4.656779363218425671e-01
1.250836120401337848e+00 5.548681907630039767e-01 5.017602642945604430e-01 4.857500252409511776e-01 4.749162824175917064e-01 4.710727258447879318e-01 4.691046631474428685e-01 4.679086589826301767e-01
1.257525083612040184e+00 5.579594077697621612e-01 5.042536589099678723e-01 4.881094346927039584e-01 4.771931685121317268e-01 4.733215950874941069e-01 4.713394107192164784e-01 4.701348948357255697e-01
1.264214046822742521e+00 5.610463905073145296e-01 5.067429422634336378e-01 4.904645405198148622e-01 4.794656230341717840e-01 4.755659894147506450e-01 4.735696616935610170e-01 4.723566210927063747e-01
1.270903010033444858e+00 5.641290576988724492e-01 5.092280780897637804e-01 4.928153143256869817e-01 4.817336213851804994e-01 4.778058853350637403e-01 4.757953931030954875e-01 4.745738150913589304e-01
1.277591973244147194e+00 5.672073296009477739e-01 5.117090302363553889e-01 4.951617278282299806e-01 4.839971390888194724e-01 4.800412594824478019e-01 4.780165821077034249e-01 4.767864542978138553e-01
1.284280936454849531e+00 5.702811279909494324e-01 5.141857626672684534e-01 4.975037528629757122e-01 4.862561517934257393e-01 4.822720886187026879e-01 4.802332059967106548e-01 4.789945163086647972e-01
1.290969899665551868e+00 5.733503761477842797e-01 5.166582394672550871e-01 4.998413613861688032e-01 4.885106352744797986e-01 4.844983496356808361e-01 4.824452421910522260e-01 4.811979788530768021e-01
1.297658862876254204e+00 5.764149988254337886e-01 5.191264248457462260e-01 5.021745254778320344e-01 4.907605654370523762e-01 4.867200195575310806e-01 4.846526682454187496e-01 4.833968197948748657e-01
1.304347826086956541e+00 5.794749222195089144e-01 5.215902831407943641e-01 5.045032173448071866e-01 4.930059183182360916e-01 4.889370755429327531e-01 4.868554618503931342e-01 4.855910171346211612e-01
1.311036789297658878e+00 5.825300739268108874e-01 5.240497788229727671e-01 5.068274093237683520e-01 4.952466700895552520e-01 4.911494948873073585e-01 4.890536008345642283e-01 4.877805490116741138e-01
1.317725752508361214e+00 5.855803828979516679e-01 5.265048764992295016e-01 5.091470738842078791e-01 4.974827970593577176e-01 4.933572550250146516e-01 4.912470631666284726e-01 4.899653937062304898e-01
1.324414715719063551e+00 5.886257793831191076e-01 5.289555409166969424e-01 5.114621836313973935e-01 4.997142756751865589e-01 4.955603335315312274e-01 4.934358269574714018e-01 4.921455296413516090e-01
1.331103678929765888e+00 5.916661948710925101e-01 5.314017369664558732e-01 5.137727113093174536e-01 5.019410825261299003e-01 4.977587081256077406e-01 4.956198704622318263e-01 4.943209353849707943e-01
1.337792642140468224e+00 5.947015620216467013e-01 5.338434296872536233e-01 5.160786298035614506e-01 5.041631943451513331e-01 4.999523566714093592e-01 4.977991720823480848e-01 4.964915896518852234e-01
1.344481605351170561e+00 5.977318145915049286e-01 5.362805842691755753e-01 5.183799121442088653e-01 5.063805880113969593e-01 5.021412571806348479e-01 4.999737103675837013e-01 4.986574713057254638e-01
1.351170568561872898e+00 6.007568873540273247e-01 5.387131660572704872e-01 5.206765315086684387e-01 5.085932405524823396e-01 5.043253878146168878e-01 5.021434640180365561e-01 5.008185593609090214e-01
1.357859531772575234e+00 6.037767160128491017e-01 5.411411405551284082e-01 5.229684612244934749e-01 5.108011291467535742e-01 5.065047268863991370e-01 5.043084118861246301e-01 5.029748329845742383e-01
1.364548494983277571e+00 6.067912371097025082e-01 5.435644734284110768e-01 5.252556747721633945e-01 5.130042311255295084e-01 5.086792528627953613e-01 5.064685329785544310e-01 5.051262714984928737e-01
1.371237458193979908e+00 6.098003879266821192e-01 5.459831305083345798e-01 5.275381457878365321e-01 5.152025239753159624e-01 5.108489443664239182e-01 5.086238064582669915e-01 5.072728543809638113e-01
1.377926421404682245e+00 6.128041063832396773e-01 5.483970777951034936e-01 5.298158480660699610e-01 5.173959853399989761e-01 5.130137801777223672e-01 5.107742116463628301e-01 5.094145612686852287e-01
1.384615384615384581e+00 6.158023309282065760e-01 5.508062814612972868e-01 5.320887555625081200e-01 5.195845930230127419e-01 5.151737392369383217e-01 5.129197280240056500e-01 5.115513719586060049e-01
1.391304347826086918e+00 6.187950004271740578e-01 5.532107078552074286e-01 5.343568423965379122e-01 5.217683249894812247e-01 5.173288006460972088e-01 5.150603352343040564e-01 5.136832664097561452e-01
1.397993311036789255e+00 6.217820540455709644e-01 5.556103235041239818e-01 5.366200828539110512e-01 5.239471593683361350e-01 5.194789436709484898e-01 5.171960130841711800e-01 5.158102247450533362e-01
1.404682274247491591e+00 6.247634311278041919e-01 5.580050951175753449e-01 5.388784513893334349e-01 5.261210744544084772e-01 5.216241477428849027e-01 5.193267415461594316e-01 5.179322272530905158e-01
1.411371237458193928e+00 6.277390710728413259e-01 5.603949895905168122e-01 5.411319226290206563e-01 5.282900487104932319e-01 5.237643924608410551e-01 5.214525007602750506e-01 5.200492543898969089e-01
1.418060200668896265e+00 6.307089132066281412e-01 5.627799740064686196e-01 5.433804713732187652e-01 5.304540607693881693e-01 5.258996575931642603e-01 5.235732710357663411e-01 5.221612867806785241e-01
1.424749163879598601e+00 6.336728966517531925e-01 5.651600156406043629e-01 5.456240725986895024e-01 5.326130894359057955e-01 5.280299230794636145e-01 5.256890328528902590e-01 5.242683052215347805e-01
1.431438127090300938e+00 6.366309601947830465e-01 5.675350819627883459e-01 5.478627014611624491e-01 5.347671136888557664e-01 5.301551690324295407e-01 5.277997668646512430e-01 5.263702906811515980e-01
1.438127090301003275e+00 6.395830421517003650e-01 5.699051406405633013e-01 5.500963332977506504e-01 5.369161126830033215e-01 5.322753757396331276e-01 5.299054538985215057e-01 5.284672243024669536e-01
1.444816053511705611e+00 6.425290802318905925e-01 5.722701595420858212e-01 5.523249436293307113e-01 5.390600657509958538e-01 5.343905236652941593e-01 5.320060749581266846e-01 5.305590874043187855e-01
1.451505016722407948e+00 6.454690114011318869e-01 5.746301067390100492e-01 5.545485081628858115e-01 5.411989524052628342e-01 5.365005934520259423e-01 5.341016112249170611e-01 5.326458614830608118e-01
1.458193979933110285e+00 6.484027717440461469e-01 5.769849505093208597e-01 5.567670027938133037e-01 5.433327523398873149e-01 5.386055659225530423e-01 5.361920440598051396e-01 5.347275282141595865e-01
1.464882943143812621e+00 6.513302963264812062e-01 5.793346593401149658e-01 5.589804036081958971e-01 5.454614454324455686e-01 5.407054220813997114e-01 5.382773550047790234e-01 5.368040694537588031e-01
1.471571906354514958e+00 6.542515190582899320e-01 5.816792019303289596e-01 5.611886868850346488e-01 5.475850117458213040e-01 5.428001431165547785e-01 5.403575257844918101e-01 5.388754672402250590e-01
1.478260869565217295e+00 6.571663725569817371e-01 5.840185471934158379e-01 5.633918290984439858e-01 5.497034315299869078e-01 5.448897104011061199e-01 5.424325383078226759e-01 5.409417037956641972e-01
1.484949832775919631e+00 6.600747880127191269e-01 5.863526642599681260e-01 5.655898069198117550e-01 5.518166852237545994e-01 5.469741054948469294e-01 5.445023746694087619e-01 5.430027615274103381e-01
1.491638795986621968e+00 6.629766950551317928e-01 5.886815224802893765e-01 5.677825972199185278e-01 5.539247534564998299e-01 5.490533101458561216e-01 5.465670171511554098e-01 5.450586230294907075e-01
1.498327759197324305e+00 6.658720216224172095e-01 5.910050914269109334e-01 5.699701770710197124e-01 5.560276170498514858e-01 5.511273062920488686e-01 5.486264482237138695e-01 5.471092710840620432e-01
1.505016722408026641e+00 6.687606938331960293e-01 5.933233408970552958e-01 5.721525237488900295e-01 5.581252570193511175e-01 5.531960760626959406e-01 5.506806505479324709e-01 5.491546886628182467e-01
1.511705685618728978e+00 6.716426358615804615e-01 5.956362409150474102e-01 5.743296147348263547e-01 5.602176545760838566e-01 5.552596017799199535e-01 5.527296069762817066e-01 5.511948589283776068e-01
1.518394648829431315e+00 6.745177698159117163e-01 5.979437617346712308e-01 5.765014277176170321e-01 5.623047911282736955e-01 5.573178659601574214e-01 5.547733005542488938e-01 5.532297652356311657e-01
1.525083612040133652e+00 6.773860156216086059e-01 6.002458738414712114e-01 5.786679405954666677e-01 5.643866482828500120e-01 5.593708513155901674e-01 5.568117145217055253e-01 5.552593911330738763e-01
1.531772575250835988e+00 6.802472909085618413e-01 6.025425479550001739e-01 5.808291314778827319e-01 5.664632078469826748e-01 5.614185407555555285e-01 5.588448323142477525e-01 5.572837203641018977e-01
1.538461538461538325e+00 6.831015109035003530e-01 6.048337550310129984e-01 5.829849786875259676e-01 5.685344518295808447e-01 5.634609173879137067e-01 5.608726375644997875e-01 5.593027368682816913e-01
1.545150501672240884e+00 6.859485883277349760e-01 6.071194662636053563e-01 5.851354607620163906e-01 5.706003624427655740e-01 5.654979645203969119e-01 5.628951141034014283e-01 5.613164247825939146e-01
1.551839464882943220e+00 6.887884333006757398e-01 6.093996530872978212e-01 5.872805564557040947e-01 5.726609221033036601e-01 5.675296656619217561e-01 5.649122459614550618e-01 5.633247684426455626e-01
1.558528428093645557e+00 6.916209532495048995e-01 6.116742871790640246e-01 5.894202447413952051e-01 5.747161134340144084e-01 5.695560045238717839e-01 5.669240173699476859e-01 5.653277523838531327e-01
1.565217391304347894e+00 6.944460528253640907e-01 6.139433404603045208e-01 5.915545048120413041e-01 5.767659192651390931e-01 5.715769650213518016e-01 5.689304127621447327e-01 5.673253613426011421e-01
1.571906354515050230e+00 6.972636338263994427e-01 6.162067850987659190e-01 5.936833160823871136e-01 5.788103226356802189e-01 5.735925312744083460e-01 5.709314167744499180e-01 5.693175802573641198e-01
1.578595317725752567e+00 7.000735951279941638e-01 6.184645935104040593e-01 5.958066581905784309e-01 5.808493067947056998e-01 5.756026876092201761e-01 5.729270142475385574e-01 5.713043942698060595e-01
1.585284280936454904e+00 7.028758326204818108e-01 6.207167383611927880e-01 5.979245109997275431e-01 5.828828552026211751e-01 5.776074185592603438e-01 5.749171902274606838e-01 5.732857887258470120e-01
1.591973244147157240e+00 7.056702391546331166e-01 6.229631925688764449e-01 6.000368545994413383e-01 5.849109515324087960e-01 5.796067088664215161e-01 5.769019299667100809e-01 5.752617491766996993e-01
1.598662207357859577e+00 7.084567044951661785e-01 6.252039293046686153e-01 6.021436693073056734e-01 5.869335796708302633e-01 5.816005434821147624e-01 5.788812189252686702e-01 5.772322613798785973e-01
1.605351170568561914e+00 7.112351152825207024e-01 6.274389219948963703e-01 6.042449356703303298e-01 5.889507237195993339e-01 5.835889075683349247e-01 5.808550427716160369e-01 5.791973113001772644e-01
1.612040133779264250e+00 7.140053550031035812e-01 6.296681443225876640e-01 6.063406344663535563e-01 5.909623679965186893e-01 5.855717864986941246e-01 5.828233873837104229e-01 5.811568851106156952e-01
1.618729096989966587e+00 7.167673039681946578e-01 6.318915702290064385e-01 6.084307467054038687e-01 5.929684970365827201e-01 5.875491658594234057e-01 5.847862388499377451e-01 5.831109691933592520e-01
1.625418060200668924e+00 7.195208393016679915e-01 6.341091739151333284e-01 6.105152536310236577e-01 5.949690955930475589e-01 5.895210314503440685e-01 5.867435834700308606e-01 5.850595501406055110e-01
1.632107023411371260e+00 7.222658349366678499e-01 6.363209298430904104e-01 6.125941367215484989e-01 5.969641486384668072e-01 5.914873692858059195e-01 5.886954077559588550e-01 5.870026147554430196e-01
1.638795986622073597e+00 7.250021616213381259e-01 6.385268127375159919e-01 6.146673776913490483e-01 5.989536413656909586e-01 5.934481655955919921e-01 5.906416984327814701e-01 5.889401500526754152e-01
1.645484949832775934e+00 7.277296869336934426e-01 6.407267975868820020e-01 6.167349584920283068e-01 6.009375591888369561e-01 5.954034068257957335e-01 5.925824424394783296e-01 5.908721432596221179e-01
1.652173913043478271e+00 7.304482753056754651e-01 6.429208596447627544e-01 6.187968613135814699e-01 6.029158877442194475e-01 5.973530796396619991e-01 5.945176269297420824e-01 5.927985818168813870e-01
1.658862876254180607e+00 7.331577880564229543e-01 6.451089744310478657e-01 6.208530685855110365e-01 6.048886128912505100e-01 5.992971709183968487e-01 5.964472392727430128e-01 5.947194533790687299e-01
1.665551839464882944e+00 7.358580834347521193e-01 6.472911177331051036e-01 6.229035629779048344e-01 6.068557207133035147e-01 6.012356677619465906e-01 5.983712670538632317e-01 5.966347458155195627e-01
1.672240802675585281e+00 7.385490166708129633e-01 6.494672656068912753e-01 6.249483274024698609e-01 6.088171975185449059e-01 6.031685574897440727e-01 6.002896980753965606e-01 5.985444472109654468e-01
1.678929765886287617e+00 7.412304400368634472e-01 6.516373943780116029e-01 6.269873450135269310e-01 6.107730298407274550e-01 6.050958276414214465e-01 6.022025203572196617e-01 6.004485458661796837e-01
1.685618729096989954e+00 7.439022029170787587e-01 6.538014806427281389e-01 6.290205992089634712e-01 6.127232044399554267e-01 6.070174659774928427e-01 6.041097221374330806e-01 6.023470302985881597e-01
1.692307692307692291e+00 7.465641518862734527e-01 6.559595012689188875e-01 6.310480736311478989e-01 6.146677083034103317e-01 6.089334604800041850e-01 6.060112918729684273e-01 6.042398892428542112e-01
1.698996655518394627e+00 7.492161307974070095e-01 6.581114333969850794e-01 6.330697521677991491e-01 6.166065286460449268e-01 6.108437993531501409e-01 6.079072182401656921e-01 6.061271116514321822e-01
1.705685618729096964e+00 7.518579808776959528e-01 6.602572544407104838e-01 6.350856189528192308e-01 6.185396529112419106e-01 6.127484710238584320e-01 6.097974901353190313e-01 6.080086866950838997e-01
1.712374581939799301e+00 7.544895408331471209e-01 6.623969420880688741e-01 6.370956583670840390e-01 6.204670687714407551e-01 6.146474641423459451e-01 6.116820966751934652e-01 6.098846037633800510e-01
1.719063545150501637e+00 7.571106469612923773e-01 6.645304743019844196e-01 6.390998550391927546e-01 6.223887641287273453e-01 6.165407675826368727e-01 6.135610271975071583e-01 6.117548524651531539e-01
1.725752508361203974e+00 7.597211332718836196e-01 6.666578293210404516e-01 6.410981938461781660e-01 6.243047271153916444e-01 6.184283704430547646e-01 6.154342712613856126e-01 6.136194226289287679e-01
1.732441471571906311e+00 7.623208316152818576e-01 6.687789856601404903e-01 6.430906599141775759e-01 6.262149460944516077e-01 6.203102620466768302e-01 6.173018186477818858e-01 6.154783043033311696e-01
1.739130434782608647e+00 7.649095718182593595e-01 6.708939221111176465e-01 6.450772386190594121e-01 6.281194096601423471e-01 6.221864319417629297e-01 6.191636593598707217e-01 6.173314877574472836e-01
1.745819397993310984e+00 7.674871818268964585e-01 6.730026177432970602e-01 6.470579155870160859e-01 6.300181066383707673e-01 6.240568699021459276e-01 6.210197836234067070e-01 6.191789634811696308e-01
1.752508361204013321e+00 7.700534878562553809e-01 6.751050519040053821e-01 6.490326766951119986e-01 6.319110260871397822e-01 6.259215659275968457e-01 6.228701818870543416e-01 6.210207221855059689e-01
1.759197324414715657e+00 7.726083145464750501e-01 6.772012042190308501e-01 6.510015080717940217e-01 6.337981572969351163e-01 6.277805102441523788e-01 6.247148448226864659e-01 6.228567548028562939e-01
1.765886287625417994e+00 7.751514851249258209e-01 6.792910545930325172e-01 6.529643960973620098e-01 6.356794897910817976e-01 6.296336933044162087e-01 6.265537633256550443e-01 6.246870524872654151e-01
1.772575250836120331e+00 7.776828215740411165e-01 6.813745832098970778e-01 6.549213274044007882e-01 6.375550133260637908e-01 6.314811057878249034e-01 6.283869285150257555e-01 6.265116066146394491e-01
1.779264214046822667e+00 7.802021448044280660e-01 6.834517705330428461e-01 6.568722888781709512e-01 6.394247178918165408e-01 6.333227386008848381e-01 6.302143317337873807e-01 6.283304087829388873e-01
1.785953177257525004e+00 7.827092748328455807e-01 6.855225973056708888e-01 6.588172676569643560e-01 6.412885937119773283e-01 6.351585828773773645e-01 6.320359645490292166e-01 6.301434508123336942e-01
1.792642140468227341e+00 7.852040309646297622e-01 6.875870445509608686e-01 6.607562511324157617e-01 6.431466312441129762e-01 6.369886299785323391e-01 6.338518187520891800e-01 6.319507247453405308e-01
1.799331103678929678e+00 7.876862319801251067e-01 6.896450935722121534e-01 6.626892269497812737e-01 6.449988211799070337e-01 6.388128714931718966e-01 6.356618863586672719e-01 6.337522228469169017e-01
1.806020066889632014e+00 7.901556963246879617e-01 6.916967259529269718e-01 6.646161830081735999e-01 6.468451544453176494e-01 6.406312992378229154e-01 6.374661596089185034e-01 6.355479376045365392e-01
1.812709030100334351e+00 7.926122423017990526e-01 6.937419235568365039e-01 6.665371074607630009e-01 6.486856222007019168e-01 6.424439052567973985e-01 6.392646309675057426e-01 6.373378617282321468e-01
1.819397993311036688e+00 7.950556882688356586e-01 6.957806685278680181e-01 6.684519887149382722e-01 6.505202158409115754e-01 6.442506818222460963e-01 6.410572931236296901e-01 6.391219881506094991e-01
1.826086956521739024e+00 7.974858528350363684e-01 6.978129432900496143e-01 6.703608154324300905e-01 6.523489269953495207e-01 6.460516214341777141e-01 6.428441389910289905e-01 6.409003100268271247e-01
1.832775919732441361e+00 7.999025550611941204e-01 6.998387305473562359e-01 6.722635765293968335e-01 6.541717475280012239e-01 6.478467168204505855e-01 6.446251617079474805e-01 6.426728207345582256e-01
1.839464882943143698e+00 8.023056146606040162e-01 7.018580132834900676e-01 6.741602611764758723e-01 6.559886695374306242e-01 6.496359609367339250e-01 6.464003546370756803e-01 6.444395138739138496e-01
1.846153846153846034e+00 8.046948522008094962e-01 7.038707747615979837e-01 6.760508587987921203e-01 6.577996853567477098e-01 6.514193469664393277e-01 6.481697113654634190e-01 6.462003832673460790e-01
1.852842809364548371e+00 8.070700893056657055e-01 7.058769985239236044e-01 6.779353590759370496e-01 6.596047875535399063e-01 6.531968683206215154e-01 6.499332257044003747e-01 6.479554229595149151e-01
1.859531772575250708e+00 8.094311488572661917e-01 7.078766683913939595e-01 6.798137519419046315e-01 6.614039689297780411e-01 6.549685186378519930e-01 6.516908916892729664e-01 6.497046272171320691e-01
1.866220735785953044e+00 8.117778551972704149e-01 7.098697684631376514e-01 6.816860275849960793e-01 6.631972225216871131e-01 6.567342917840612859e-01 6.534427035793870520e-01 6.514479905287777761e-01
1.872909698996655381e+00 8.141100343271759909e-01 7.118562831159375159e-01 6.835521764476857332e-01 6.649845415995887521e-01 6.584941818523543100e-01 6.551886558577704189e-01 6.531855076046858555e-01
1.879598662207357718e+00 8.164275141070916897e-01 7.138361970036136706e-01 6.854121892264524174e-01 6.667659196677133693e-01 6.602481831627954323e-01 6.569287432309390828e-01 6.549171733765056791e-01
1.886287625418060276e+00 8.187301244525707622e-01 7.158094950563407277e-01 6.872660568715758256e-01 6.685413504639793336e-01 6.619962902621648881e-01 6.586629606286413807e-01 6.566429829970333865e-01
1.892976588628762613e+00 8.210176975290787160e-01 7.177761624798943974e-01 6.891137705868962682e-01 6.703108279597477237e-01 6.637384979236895521e-01 6.603913032035719777e-01 6.583629318399185637e-01
1.899665551839464950e+00 8.232900679436733204e-01 7.197361847548346958e-01 6.909553218295425570e-01 6.720743463595404421e-01 6.654748011467417346e-01 6.621137663310611154e-01 6.600770154993419458e-01
1.906354515050167286e+00 8.255470729334971614e-01 7.216895476356202099e-01 6.927907023096215866e-01 6.738319001007356812e-01 6.672051951565126648e-01 6.638303456087328858e-01 6.617852297896722469e-01
1.913043478260869623e+00 8.277885525506869513e-01 7.236362371496577461e-01 6.946199039898778294e-01 6.755834838532288611e-01 6.689296754036588855e-01 6.655410368561406331e-01 6.634875707450842430e-01
1.919732441471571960e+00 8.300143498433226741e-01 7.255762395962896960e-01 6.964429190853153040e-01 6.773290925190694756e-01 6.706482375639207794e-01 6.672458361143752681e-01 6.651840346191665310e-01
1.926421404682274297e+00 8.322243110320548531e-01 7.275095415457204506e-01 6.982597400627896800e-01 6.790687212320635213e-01 6.723608775377105662e-01 6.689447396456434936e-01 6.668746178844924266e-01
1.933110367892976633e+00 8.344182856820648864e-01 7.294361298378835290e-01 7.000703596405633000e-01 6.808023653573549439e-01 6.740675914496798704e-01 6.706377439328238266e-01 6.685593172321688815e-01
1.939799331103678970e+00 8.365961268700263798e-01 7.313559915812517520e-01 7.018747707878310038e-01 6.825300204909712232e-01 6.757683756482559811e-01 6.723248456789977512e-01 6.702381295713584208e-01
1.946488294314381307e+00 8.387576913457579497e-01 7.332691141516004540e-01 7.036729667242114239e-01 6.842516824593478653e-01 6.774632267051535761e-01 6.740060418069512282e-01 6.719110520287809862e-01
1.953177257525083643e+00 8.409028396882796130e-01 7.351754851907161825e-01 7.054649409192060849e-01 6.859673473188205861e-01 6.791521414148595781e-01 6.756813294586525576e-01 6.735780819481835824e-01
1.959866220735785980e+00 8.430314364559891027e-01 7.370750926050672058e-01 7.072506870916266397e-01 6.876770113550937369e-01 6.808351167940936977e-01 6.773507059947079245e-01 6.752392168897899394e-01
1.966555183946488317e+00 8.451433503307111961e-01 7.389679245644321659e-01 7.090301992089926841e-01 6.893806710826801964e-01 6.825121500812429964e-01 6.790141689937881919e-01 6.768944546297258613e-01
1.973244147157190653e+00 8.472384542553873521e-01 7.408539695004970893e-01 7.108034714868951554e-01 6.910783232443136193e-01 6.841832387357684730e-01 6.806717162520325992e-01 6.785437931594201499e-01
1.979933110367892990e+00 8.493166255651860563e-01 7.427332161054231996e-01 7.125704983883308641e-01 6.927699648103372576e-01 6.858483804375939963e-01 6.823233457824323667e-01 6.801872306849787719e-01
1.986622073578595327e+00 8.513777461118426926e-01 7.446056533303946345e-01 7.143312746230069399e-01 6.944555929780645842e-01 6.875075730864599333e-01 6.839690558141805488e-01 6.818247656265390422e-01
1.993311036789297663e+00 8.534217023810610758e-01 7.464712703841499541e-01 7.160857951466138571e-01 6.961352051711140465e-01 6.891608148012626778e-01 6.856088447920103413e-01 6.834563966176017136e-01
2.000000000000000000e+00 8.554483856028171074e-01 7.483300567315046559e-01 7.178340551600688180e-01 6.978087990387216166e-01 6.908081039193655348e-01 6.872427113754998595e-01 6.850821225043335350e-01


==> anc/SUN_N3_m1_Polyakov_loop.dat <==
# mu	NF=3	NF=10	NF=20	NF=50	NF=100	NF=200	NF=500
0.000000000000000000e+00 4.127886143093430493e-01 7.336101675877577666e-01 8.507617988406923626e-01 9.356778072851980044e-01 9.669881052771418517e-01 9.832730156757780726e-01 9.932550401274602425e-01
6.688963210702341018e-03 4.127361570585516004e-01 7.336204595881801183e-01 8.507659383859490498e-01 9.356785454278192526e-01 9.669882446720341473e-01 9.832730194919626632e-01 9.932550246838435237e-01
1.337792642140468204e-02 4.126891506058225079e-01 7.336299886726014297e-01 8.507692652597079741e-01 9.356788336908606896e-01 9.669881359829309853e-01 9.832728932272521982e-01 9.932549557242407179e-01
2.006688963210702392e-02 4.126476636440587487e-01 7.336387576965918145e-01 8.507717800690796084e-01 9.356786721267181806e-01 9.669877792012071538e-01 9.832726368681455886e-01 9.932548332409729674e-01
2.675585284280936407e-02 4.126117593676487116e-01 7.336467690595754876e-01 8.507734832472859665e-01 9.356780607245064330e-01 9.669871742871555265e-01 9.832722503856953233e-01 9.932546572202003432e-01
3.344481605351170422e-02 4.125814953984641709e-01 7.336540247043480401e-01 8.507743750536851390e-01 9.356769994100797572e-01 9.669863211699970540e-01 9.832717337355120213e-01 9.932544276419226215e-01
4.013377926421404784e-02 4.125569237190143124e-01 7.336605261168106518e-01 8.507744555738369074e-01 9.356754880460609325e-01 9.669852197478928657e-01 9.832710868577702046e-01 9.932541444799819486e-01
4.682274247491638453e-02 4.125380906128799374e-01 7.336662743259213526e-01 8.507737247196094366e-01 9.356735264318802869e-01 9.669838698879612560e-01 9.832703096772156259e-01 9.932538077020652834e-01
5.351170568561872815e-02 4.125250366125426393e-01 7.336712699038618890e-01 8.507721822293264902e-01 9.356711143038226597e-01 9.669822714262978902e-01 9.832694021031744835e-01 9.932534172697077279e-01
6.020066889632107177e-02 4.125177964547113163e-01 7.336755129664234154e-01 8.507698276679566129e-01 9.356682513350844665e-01 9.669804241679993417e-01 9.832683640295636351e-01 9.932529731382966354e-01
6.688963210702340845e-02 4.125163990432370587e-01 7.336790031736071249e-01 8.507666604273415034e-01 9.356649371358386480e-01 9.669783278871901810e-01 9.832671953349031435e-01 9.932524752570760507e-01
7.357859531772574513e-02 4.125208674196975123e-01 7.336817397304412625e-01 8.507626797264670193e-01 9.356611712533092762e-01 9.669759823270547283e-01 9.832658958823301543e-01 9.932519235691518178e-01
8.026755852842809569e-02 4.125312187417168319e-01 7.336837213880119668e-01 8.507578846117730409e-01 9.356569531718550436e-01 9.669733871998708041e-01 9.832644655196137728e-01 9.932513180114971307e-01
8.695652173913043237e-02 4.125474642690787341e-01 7.336849464447080527e-01 8.507522739575049675e-01 9.356522823130613009e-01 9.669705421870480322e-01 9.832629040791726061e-01 9.932506585149589728e-01
9.364548494983276905e-02 4.125696093576750600e-01 7.336854127476764020e-01 8.507458464661044051e-01 9.356471580358407536e-01 9.669674469391693616e-01 9.832612113780931917e-01 9.932499450042651112e-01
1.003344481605351196e-01 4.125976534613214342e-01 7.336851176944874098e-01 8.507386006686404878e-01 9.356415796365438187e-01 9.669641010760362532e-01 9.832593872181495387e-01 9.932491773980312022e-01
1.070234113712374563e-01 4.126315901414580045e-01 7.336840582350060425e-01 8.507305349252800575e-01 9.356355463490764190e-01 9.669605041867171957e-01 9.832574313858255532e-01 9.932483556087690069e-01
1.137123745819397930e-01 4.126714070847406490e-01 7.336822308734690656e-01 8.507216474257980332e-01 9.356290573450273262e-01 9.669566558295992209e-01 9.832553436523374657e-01 9.932474795428948289e-01
1.204013377926421435e-01 4.127170861285150427e-01 7.336796316707622223e-01 8.507119361901255283e-01 9.356221117338040516e-01 9.669525555324440802e-01 9.832531237736589214e-01 9.932465491007392844e-01
1.270903010033444802e-01 4.127686032941513816e-01 7.336762562468965854e-01 8.507013990689373806e-01 9.356147085627757320e-01 9.669482027924463097e-01 9.832507714905469598e-01 9.932455641765554066e-01
1.337792642140468169e-01 4.128259288282064565e-01 7.336720997836791991e-01 8.506900337442775406e-01 9.356068468174273400e-01 9.669435970762960686e-01 9.832482865285696594e-01 9.932445246585308585e-01
1.404682274247491536e-01 4.128890272513627835e-01 7.336671570275757892e-01 8.506778377302222083e-01 9.355985254215186675e-01 9.669387378202437544e-01 9.832456685981352251e-01 9.932434304287977023e-01
1.471571906354514903e-01 4.129578574150837844e-01 7.336614222927595463e-01 8.506648083735801613e-01 9.355897432372545230e-01 9.669336244301692807e-01 9.832429173945226308e-01 9.932422813634431691e-01
1.538461538461538547e-01 4.130323725659080236e-01 7.336548894643447616e-01 8.506509428546296103e-01 9.355804990654610354e-01 9.669282562816537974e-01 9.832400325979135935e-01 9.932410773325228703e-01
1.605351170568561914e-01 4.131125204172911292e-01 7.336475520017978758e-01 8.506362381878914691e-01 9.355707916457710605e-01 9.669226327200549642e-01 9.832370138734258802e-01 9.932398182000715670e-01
1.672240802675585281e-01 4.131982432288919815e-01 7.336394029425241659e-01 8.506206912229381523e-01 9.355606196568169164e-01 9.669167530605851102e-01 9.832338608711478356e-01 9.932385038241180464e-01
1.739130434782608647e-01 4.132894778931823221e-01 7.336304349056232965e-01 8.506042986452376775e-01 9.355499817164312226e-01 9.669106165883927240e-01 9.832305732261753528e-01 9.932371340566968909e-01
1.806020066889632014e-01 4.133861560292474979e-01 7.336206400958106277e-01 8.505870569770319634e-01 9.355388763818549558e-01 9.669042225586466088e-01 9.832271505586487326e-01 9.932357087438621335e-01
1.872909698996655381e-01 4.134882040836292405e-01 7.336100103074980616e-01 8.505689625782490992e-01 9.355273021499538322e-01 9.668975701966234793e-01 9.832235924737906529e-01 9.932342277257040219e-01
1.939799331103679025e-01 4.135955434380484408e-01 7.335985369290296543e-01 8.505500116474487005e-01 9.355152574574407964e-01 9.668906586977983331e-01 9.832198985619484688e-01 9.932326908363606766e-01
2.006688963210702392e-01 4.137080905238312289e-01 7.335862109470669967e-01 8.505302002228001257e-01 9.355027406811077251e-01 9.668834872279378212e-01 9.832160683986341798e-01 9.932310979040352983e-01
2.073578595317725759e-01 4.138257569428467342e-01 7.335730229511184808e-01 8.505095241830921138e-01 9.354897501380616820e-01 9.668760549231959489e-01 9.832121015445658418e-01 9.932294487510124892e-01
2.140468227424749126e-01 4.139484495947517440e-01 7.335589631382081199e-01 8.504879792487738399e-01 9.354762840859710549e-01 9.668683608902141069e-01 9.832079975457163057e-01 9.932277431936722412e-01
2.207357859531772493e-01 4.140760708103223275e-01 7.335440213176765978e-01 8.504655609830260588e-01 9.354623407233155774e-01 9.668604042062201032e-01 9.832037559333499654e-01 9.932259810425089208e-01
2.274247491638795859e-01 4.142085184906398321e-01 7.335281869161103252e-01 8.504422647928624457e-01 9.354479181896458995e-01 9.668521839191359657e-01 9.831993762240779366e-01 9.932241621021475897e-01
2.341137123745819226e-01 4.143456862518838935e-01 7.335114489823922890e-01 8.504180859302590267e-01 9.354330145658472651e-01 9.668436990476815263e-01 9.831948579198991345e-01 9.932222861713594364e-01
2.408026755852842871e-01 4.144874635754728920e-01 7.334937961928696959e-01 8.503930194933126963e-01 9.354176278744120721e-01 9.668349485814873301e-01 9.831902005082542306e-01 9.932203530430895322e-01
2.474916387959866237e-01 4.146337359632784048e-01 7.334752168566299746e-01 8.503670604274258249e-01 9.354017560797148745e-01 9.668259314812018834e-01 9.831854034620672866e-01 9.932183625044542774e-01
2.541806020066889604e-01 4.147843850976283830e-01 7.334556989208841360e-01 8.503402035265182901e-01 9.353853970882980429e-01 9.668166466786095592e-01 9.831804662398042627e-01 9.932163143367837010e-01
2.608695652173912971e-01 4.149392890058010708e-01 7.334352299764465011e-01 8.503124434342649307e-01 9.353685487491607553e-01 9.668070930767475035e-01 9.831753882855220894e-01 9.932142083156261236e-01
2.675585284280936338e-01 4.150983222286997454e-01 7.334137972633081315e-01 8.502837746453575374e-01 9.353512088540525404e-01 9.667972695500216540e-01 9.831701690289188500e-01 9.932120442107725822e-01
2.742474916387959705e-01 4.152613559933889253e-01 7.333913876762973016e-01 8.502541915067908240e-01 9.353333751377759242e-01 9.667871749443304186e-01 9.831648078853914008e-01 9.932098217862751488e-01
2.809364548494983072e-01 4.154282583891591996e-01 7.333679877708209061e-01 8.502236882191717138e-01 9.353150452784909641e-01 9.667768080771860228e-01 9.831593042560869966e-01 9.932075408004681361e-01
2.876254180602006438e-01 4.155988945467808393e-01 7.333435837686811398e-01 8.501922588380507184e-01 9.352962168980274438e-01 9.667661677378420748e-01 9.831536575279606893e-01 9.932052010059877478e-01
2.943143812709029805e-01 4.157731268205954178e-01 7.333181615639620121e-01 8.501598972752740790e-01 9.352768875621997324e-01 9.667552526874182428e-01 9.831478670738275083e-01 9.932028021497937287e-01
3.010033444816053727e-01 4.159508149730861692e-01 7.332917067289791424e-01 8.501265973003573340e-01 9.352570547811295265e-01 9.667440616590319280e-01 9.831419322524286297e-01 9.932003439731897920e-01
3.076923076923077094e-01 4.161318163615608801e-01 7.332642045202881764e-01 8.500923525418786486e-01 9.352367160095712562e-01 9.667325933579277164e-01 9.831358524084793382e-01 9.931978262118468237e-01
3.143812709030100461e-01 4.163159861265740003e-01 7.332356398847446055e-01 8.500571564888871334e-01 9.352158686472408222e-01 9.667208464616100505e-01 9.831296268727338639e-01 9.931952485958200905e-01
3.210702341137123828e-01 4.165031773817075011e-01 7.332059974656115475e-01 8.500210024923355867e-01 9.351945100391518828e-01 9.667088196199798977e-01 9.831232549620426697e-01 9.931926108495773287e-01
3.277591973244147194e-01 4.166932414043267863e-01 7.331752616087076069e-01 8.499838837665221192e-01 9.351726374759534721e-01 9.666965114554670890e-01 9.831167359794117377e-01 9.931899126920158416e-01
3.344481605351170561e-01 4.168860278269221897e-01 7.331434163685915939e-01 8.499457933905554263e-01 9.351502481942731704e-01 9.666839205631730936e-01 9.831100692140669617e-01 9.931871538364868135e-01
3.411371237458193928e-01 4.170813848286445968e-01 7.331104455147759991e-01 8.499067243098273883e-01 9.351273393770624942e-01 9.666710455110040234e-01 9.831032539415133220e-01 9.931843339908192902e-01
3.478260869565217295e-01 4.172791593266401144e-01 7.330763325379680007e-01 8.498666693375073189e-01 9.351039081539472830e-01 9.666578848398179602e-01 9.830962894235942828e-01 9.931814528573463807e-01
3.545150501672240662e-01 4.174791971667901613e-01 7.330410606563269038e-01 8.498256211560412110e-01 9.350799516015805279e-01 9.666444370635604022e-01 9.830891749085607367e-01 9.931785101329133614e-01
3.612040133779264028e-01 4.176813433134600184e-01 7.330046128217401202e-01 8.497835723186716317e-01 9.350554667439985312e-01 9.666307006694104809e-01 9.830819096311270711e-01 9.931755055089204198e-01
3.678929765886287395e-01 4.178854420378639301e-01 7.329669717261050321e-01 8.497405152509607262e-01 9.350304505529806187e-01 9.666166741179242905e-01 9.830744928125431104e-01 9.931724386713313146e-01
3.745819397993310762e-01 4.180913371046531823e-01 7.329281198076192938e-01 8.496964422523306526e-01 9.350048999484094070e-01 9.666023558431831031e-01 9.830669236606472960e-01 9.931693093007100126e-01
3.812709030100334129e-01 4.182988719563404678e-01 7.328880392570676916e-01 8.496513454976069024e-01 9.349788117986372882e-01 9.665877442529334784e-01 9.830592013699416265e-01 9.931661170722311249e-01
3.879598662207358051e-01 4.185078898951765103e-01 7.328467120241073385e-01 8.496052170385766100e-01 9.349521829208523593e-01 9.665728377287402528e-01 9.830513251216514981e-01 9.931628616557116596e-01
3.946488294314381418e-01 4.187182342621010855e-01 7.328041198235414333e-01 8.495580488055489710e-01 9.349250100814466835e-01 9.665576346261308682e-01 9.830432940837887656e-01 9.931595427156352240e-01
4.013377926421404784e-01 4.189297486123983449e-01 7.327602441415806966e-01 8.495098326089246532e-01 9.348972899963872152e-01 9.665421332747451411e-01 9.830351074112236853e-01 9.931561599111742300e-01
4.080267558528428151e-01 4.191422768876934546e-01 7.327150662420860439e-01 8.494605601407722029e-01 9.348690193315897234e-01 9.665263319784842544e-01 9.830267642457438670e-01 9.931527128962125417e-01
4.147157190635451518e-01 4.193556635839382207e-01 7.326685671727892757e-01 8.494102229764065592e-01 9.348401947032917159e-01 9.665102290156603049e-01 9.830182637161275494e-01 9.931492013193699009e-01
4.214046822742474885e-01 4.195697539150421984e-01 7.326207277714883448e-01 8.493588125759746754e-01 9.348108126784289151e-01 9.664938226391515119e-01 9.830096049381983336e-01 9.931456248240301266e-01
4.280936454849498252e-01 4.197843939718194917e-01 7.325715286722113140e-01 8.493063202860405836e-01 9.347808697750102924e-01 9.664771110765425499e-01 9.830007870149065630e-01 9.931419830483739775e-01
4.347826086956521618e-01 4.199994308759326112e-01 7.325209503113473408e-01 8.492527373411768998e-01 9.347503624624959873e-01 9.664600925302831991e-01 9.829918090363825023e-01 9.931382756253577249e-01
4.414715719063544985e-01 4.202147129285293548e-01 7.324689729337398036e-01 8.491980548655542194e-01 9.347192871621797794e-01 9.664427651778417783e-01 9.829826700800115002e-01 9.931345021828194009e-01
4.481605351170568352e-01 4.204300897532834425e-01 7.324155765987384603e-01 8.491422638745341755e-01 9.346876402475619017e-01 9.664251271718495850e-01 9.829733692104952736e-01 9.931306623434236203e-01
4.548494983277591719e-01 4.206454124335661793e-01 7.323607411862075312e-01 8.490853552762591683e-01 9.346554180447325111e-01 9.664071766402577701e-01 9.829639054799200748e-01 9.931267557247310807e-01
4.615384615384615086e-01 4.208605336434917965e-01 7.323044464024857092e-01 8.490273198732435356e-01 9.346226168327503858e-01 9.663889116864859963e-01 9.829542779278263032e-01 9.931227819392079992e-01
4.682274247491638453e-01 4.210753077725992166e-01 7.322466717862957664e-01 8.489681483639610615e-01 9.345892328440201791e-01 9.663703303895729846e-01 9.829444855812682347e-01 9.931187405942561996e-01
4.749163879598662374e-01 4.212895910439495295e-01 7.321873967146016460e-01 8.489078313444333723e-01 9.345552622646789986e-01 9.663514308043382739e-01 9.829345274548888511e-01 9.931146312922224384e-01
4.816053511705685741e-01 4.215032416254393399e-01 7.321266004084061585e-01 8.488463593098084514e-01 9.345207012349653342e-01 9.663322109615142264e-01 9.829244025509802363e-01 9.931104536304583563e-01
4.882943143812709108e-01 4.217161197341504075e-01 7.320642619384939431e-01 8.487837226559419301e-01 9.344855458496056366e-01 9.663126688679145593e-01 9.829141098595426396e-01 9.931062072012966091e-01
4.949832775919732475e-01 4.219280877335753188e-01 7.320003602311087043e-01 8.487199116809682753e-01 9.344497921581864652e-01 9.662928025065736781e-01 9.829036483583769579e-01 9.931018915921108192e-01
5.016722408026755842e-01 4.221390102235829112e-01 7.319348740735699410e-01 8.486549165868710887e-01 9.344134361655366261e-01 9.662726098369052163e-01 9.828930170131121580e-01 9.930975063853315632e-01
5.083612040133779209e-01 4.223487541230075415e-01 7.318677821198206201e-01 8.485887274810430814e-01 9.343764738321024277e-01 9.662520887948448101e-01 9.828822147772997564e-01 9.930930511584553644e-01
5.150501672240802575e-01 4.225571887447687192e-01 7.317990628959085697e-01 8.485213343778391648e-01 9.343389010743154977e-01 9.662312372930021986e-01 9.828712405924715512e-01 9.930885254840907672e-01
5.217391304347825942e-01 4.227641858634516581e-01 7.317286948053957074e-01 8.484527272001238796e-01 9.343007137649741445e-01 9.662100532208062198e-01 9.828600933881963542e-01 9.930839289299602246e-01
5.284280936454849309e-01 4.229696197753015086e-01 7.316566561346975472e-01 8.483828957808110527e-01 9.342619077336090649e-01 9.661885344446555779e-01 9.828487720821491580e-01 9.930792610589460612e-01
5.351170568561872676e-01 4.231733673506074545e-01 7.315829250583464338e-01 8.483118298643919086e-01 9.342224787668577113e-01 9.661666788080641721e-01 9.828372755801808580e-01 9.930745214290915834e-01
5.418060200668896043e-01 4.233753080784766198e-01 7.315074796441798366e-01 8.482395191084536323e-01 9.341824226088285554e-01 9.661444841318069798e-01 9.828256027763725422e-01 9.930697095936408259e-01
5.484949832775919409e-01 4.235753241040211559e-01 7.314302978584518167e-01 8.481659530851879403e-01 9.341417349614667964e-01 9.661219482140660508e-01 9.828137525531052132e-01 9.930648251010518734e-01
5.551839464882942776e-01 4.237733002580044150e-01 7.313513575708667780e-01 8.480911212828934342e-01 9.341004114849199569e-01 9.660990688305683971e-01 9.828017237811121909e-01 9.930598674950227300e-01
5.618729096989966143e-01 4.239691240790173787e-01 7.312706365595318392e-01 8.480150131074585262e-01 9.340584477979013700e-01 9.660758437347372052e-01 9.827895153195596034e-01 9.930548363145089708e-01
5.685618729096989510e-01 4.241626858282762647e-01 7.311881125158296024e-01 8.479376178838370359e-01 9.340158394780375684e-01 9.660522706578230645e-01 9.827771260160784728e-01 9.930497310937554944e-01
5.752508361204012877e-01 4.243538784971587208e-01 7.311037630492078776e-01 8.478589248575101323e-01 9.339725820622375441e-01 9.660283473090562900e-01 9.827645547068565302e-01 9.930445513623256115e-01
5.819397993311036243e-01 4.245425978076144968e-01 7.310175656918884712e-01 8.477789231959365068e-01 9.339286710470346975e-01 9.660040713757673814e-01 9.827518002166749644e-01 9.930392966450865000e-01
5.886287625418059610e-01 4.247287422056107986e-01 7.309294979034903772e-01 8.476976019899894466e-01 9.338841018889466605e-01 9.659794405235518910e-01 9.827388613589841393e-01 9.930339664622732654e-01
5.953177257525082977e-01 4.249122128477924032e-01 7.308395370755688125e-01 8.476149502553734782e-01 9.338388700048124713e-01 9.659544523963812246e-01 9.827257369359524430e-01 9.930285603294843888e-01
6.020066889632107454e-01 4.250929135815568749e-01 7.307476605360697652e-01 8.475309569340337967e-01 9.337929707721364103e-01 9.659291046167366446e-01 9.827124257385149164e-01 9.930230777576946055e-01
6.086956521739130821e-01 4.252707509187660384e-01 7.306538455537012755e-01 8.474456108955520373e-01 9.337463995294388308e-01 9.659033947857718072e-01 9.826989265464597390e-01 9.930175182533254041e-01
6.153846153846154188e-01 4.254456340033312967e-01 7.305580693422120131e-01 8.473589009385150694e-01 9.336991515765806771e-01 9.658773204834071313e-01 9.826852381284524318e-01 9.930118813181982862e-01
6.220735785953177555e-01 4.256174745729315312e-01 7.304603090645908070e-01 8.472708157918813487e-01 9.336512221750977725e-01 9.658508792684857847e-01 9.826713592421145727e-01 9.930061664496059315e-01
6.287625418060200921e-01 4.257861869151352563e-01 7.303605418371768021e-01 8.471813441163235092e-01 9.336026065485347747e-01 9.658240686788823748e-01 9.826572886340569912e-01 9.930003731403018730e-01
6.354515050167224288e-01 4.259516878182186828e-01 7.302587447336820192e-01 8.470904745055557461e-01 9.335532998827654749e-01 9.657968862316456127e-01 9.826430250399593724e-01 9.929945008785330263e-01
6.421404682274247655e-01 4.261138965169818382e-01 7.301548947891273178e-01 8.469981954876455443e-01 9.335032973263134304e-01 9.657693294231104453e-01 9.826285671845907954e-01 9.929885491480504589e-01
6.488294314381271022e-01 4.262727346338821555e-01 7.300489690036923163e-01 8.469044955263050900e-01 9.334525939906698211e-01 9.657413957290218454e-01 9.826139137818966640e-01 9.929825174281560196e-01
6.555183946488294389e-01 4.264281261158144876e-01 7.299409443464802694e-01 8.468093630221698032e-01 9.334011849506053116e-01 9.657130826046651517e-01 9.825990635350204672e-01 9.929764051936628144e-01
6.622073578595317755e-01 4.265799971668786106e-01 7.298307977591929063e-01 8.467127863140551103e-01 9.333490652444780267e-01 9.656843874849687648e-01 9.825840151363747221e-01 9.929702119149693695e-01
6.688963210702341122e-01 4.267282761774856548e-01 7.297185061597200040e-01 8.466147536801942319e-01 9.332962298745354213e-01 9.656553077846333766e-01 9.825687672676733930e-01 9.929639370580614077e-01
6.755852842809364489e-01 4.268728936501612892e-01 7.296040464456450270e-01 8.465152533394629808e-01 9.332426738072108208e-01 9.656258408982378860e-01 9.825533185999870689e-01 9.929575800844955280e-01
6.822742474916387856e-01 4.270137821224129215e-01 7.294873954976638375e-01 8.464142734525794687e-01 9.331883919734219601e-01 9.655959842003531968e-01 9.825376677937878167e-01 9.929511404514633766e-01
6.889632107023411223e-01 4.271508760870308952e-01 7.293685301829180290e-01 8.463118021232886035e-01 9.331333792688601969e-01 9.655657350456530175e-01 9.825218134990120200e-01 9.929446176117834311e-01
6.956521739130434590e-01 4.272841119102010476e-01 7.292474273582424393e-01 8.462078273995268241e-01 9.330776305542622939e-01 9.655350907690191109e-01 9.825057543550619332e-01 9.929380110139192084e-01
7.023411371237457956e-01 4.274134277478054966e-01 7.291240638733307300e-01 8.461023372745649640e-01 9.330211406557096243e-01 9.655040486856529824e-01 9.824894889909024931e-01 9.929313201019923651e-01
7.090301003344481323e-01 4.275387634602916265e-01 7.289984165738178090e-01 8.459953196881369042e-01 9.329639043648837449e-01 9.654726060911659191e-01 9.824730160250609856e-01 9.929245443157956874e-01
7.157190635451504690e-01 4.276600605264889721e-01 7.288704623042775443e-01 8.458867625275431346e-01 9.329059164393421755e-01 9.654407602616896789e-01 9.824563340656825572e-01 9.929176830908353901e-01
7.224080267558528057e-01 4.277772619567511980e-01 7.287401779111373212e-01 8.457766536287359971e-01 9.328471716027887384e-01 9.654085084539730799e-01 9.824394417106027122e-01 9.929107358582857090e-01
7.290969899665551424e-01 4.278903122057977071e-01 7.286075402455153283e-01 8.456649807773883865e-01 9.327876645453138105e-01 9.653758479054743713e-01 9.824223375473056796e-01 9.929037020450689477e-01
7.357859531772574790e-01 4.279991570856250815e-01 7.284725261659750206e-01 8.455517317099369157e-01 9.327273899236667720e-01 9.653427758344537146e-01 9.824050201530578619e-01 9.928965810738012987e-01
7.424749163879598157e-01 4.281037436788524553e-01 7.283351125411996474e-01 8.454368941146072070e-01 9.326663423614911519e-01 9.653092894400627788e-01 9.823874880948710864e-01 9.928893723628815504e-01
7.491638795986621524e-01 4.282040202528573092e-01 7.281952762525870648e-01 8.453204556324226404e-01 9.326045164495685436e-01 9.652753859024393313e-01 9.823697399295728827e-01 9.928820753264455679e-01
7.558528428093644891e-01 4.282999361750502443e-01 7.280529941967701646e-01 8.452024038581847920e-01 9.325419067460547495e-01 9.652410623827878400e-01 9.823517742038366807e-01 9.928746893743837232e-01
7.625418060200668258e-01 4.283914418296267956e-01 7.279082432880581432e-01 8.450827263414413260e-01 9.324785077767102637e-01 9.652063160234544137e-01 9.823335894541914692e-01 9.928672139123817519e-01
7.692307692307691624e-01 4.284784885361233031e-01 7.277610004608022765e-01 8.449614105874287961e-01 9.324143140351284220e-01 9.651711439480228361e-01 9.823151842070999562e-01 9.928596483418647978e-01
7.759197324414716102e-01 4.285610284700914208e-01 7.276112426716850878e-01 8.448384440579952415e-01 9.323493199829463451e-01 9.651355432613831775e-01 9.822965569789364748e-01 9.928519920601257542e-01
7.826086956521739468e-01 4.286390145861930789e-01 7.274589469019415722e-01 8.447138141725066829e-01 9.322835200500665387e-01 9.650995110497947449e-01 9.822777062760452704e-01 9.928442444602153527e-01
7.892976588628762835e-01 4.287124005440008934e-01 7.273040901594997054e-01 8.445875083087268642e-01 9.322169086348586209e-01 9.650630443809795622e-01 9.822586305947589302e-01 9.928364049310078876e-01
7.959866220735786202e-01 4.287811406367766365e-01 7.271466494810567838e-01 8.444595138036787851e-01 9.321494801043611611e-01 9.650261403041777708e-01 9.822393284214293585e-01 9.928284728571868945e-01
8.026755852842809569e-01 4.288451897234803467e-01 7.269866019340806007e-01 8.443298179544910242e-01 9.320812287944774122e-01 9.649887958502165741e-01 9.822197982324474275e-01 9.928204476192906691e-01
8.093645484949832936e-01 4.289045031642476080e-01 7.268239246187450098e-01 8.441984080192136419e-01 9.320121490101678230e-01 9.649510080315717442e-01 9.822000384942644047e-01 9.928123285936566456e-01
8.160535117056856302e-01 4.289590367595523257e-01 7.266585946697936560e-01 8.440652712176249794e-01 9.319422350256317822e-01 9.649127738424333467e-01 9.821800476634212629e-01 9.928041151525420771e-01
8.227424749163879669e-01 4.290087466932558935e-01 7.264905892583399805e-01 8.439303947320073718e-01 9.318714810844787033e-01 9.648740902587568113e-01 9.821598241865594492e-01 9.927958066639389623e-01
8.294314381270903036e-01 4.290535894797180561e-01 7.263198855936003895e-01 8.437937657079109810e-01 9.317998813999072150e-01 9.648349542383251043e-01 9.821393665004433116e-01 9.927874024917916485e-01
8.361204013377926403e-01 4.290935219151338909e-01 7.261464609245650292e-01 8.436553712548964246e-01 9.317274301548765791e-01 9.647953627207856986e-01 9.821186730319860780e-01 9.927789019958358496e-01
8.428093645484949770e-01 4.291285010332287486e-01 7.259702925415993935e-01 8.435151984472485376e-01 9.316541215022409173e-01 9.647553126277241820e-01 9.820977421982485245e-01 9.927703045317142205e-01
8.494983277591973136e-01 4.291584840654330546e-01 7.257913577779937508e-01 8.433732343246845842e-01 9.315799495649319528e-01 9.647148008626827975e-01 9.820765724064686175e-01 9.927616094509259526e-01
8.561872909698996503e-01 4.291834284056267323e-01 7.256096340114426280e-01 8.432294658930329367e-01 9.315049084360849108e-01 9.646738243112321642e-01 9.820551620540620696e-01 9.927528161008402074e-01
8.628762541806019870e-01 4.292032915795315762e-01 7.254250986654720013e-01 8.430838801248914383e-01 9.314289921791896187e-01 9.646323798409793815e-01 9.820335095286520932e-01 9.927439238246306141e-01
8.695652173913043237e-01 4.292180312187965918e-01 7.252377292108034279e-01 8.429364639602764386e-01 9.313521948282271756e-01 9.645904643016313118e-01 9.820116132080549676e-01 9.927349319614724443e-01
8.762541806020066604e-01 4.292276050398101117e-01 7.250475031666644421e-01 8.427872043072389685e-01 9.312745103877880792e-01 9.645480745250187837e-01 9.819894714603153441e-01 9.927258398463287836e-01
8.829431438127089971e-01 4.292319708272406831e-01 7.248543981020425520e-01 8.426360880424695887e-01 9.311959328331984587e-01 9.645052073251200175e-01 9.819670826436749378e-01 9.927166468100530050e-01
8.896321070234113337e-01 4.292310864222953493e-01 7.246583916368875000e-01 8.424831020118879188e-01 9.311164561106466397e-01 9.644618594981104742e-01 9.819444451066301482e-01 9.927073521793757793e-01
8.963210702341136704e-01 4.292249097156534132e-01 7.244594614432530166e-01 8.423282330312037436e-01 9.310360741372796234e-01 9.644180278223665193e-01 9.819215571878964210e-01 9.926979552769076287e-01
9.030100334448160071e-01 4.292133986450212269e-01 7.242575852463996045e-01 8.421714678864642423e-01 9.309547808013137749e-01 9.643737090584881821e-01 9.818984172164187951e-01 9.926884554211351519e-01
9.096989966555183438e-01 4.291965111972233515e-01 7.240527408258335962e-01 8.420127933345877835e-01 9.308725699621339666e-01 9.643288999493507818e-01 9.818750235113857805e-01 9.926788519264001520e-01
9.163879598662206805e-01 4.291742054147337226e-01 7.238449060163090198e-01 8.418521961038665236e-01 9.307894354503752909e-01 9.642835972200614059e-01 9.818513743822072648e-01 9.926691441029500407e-01
9.230769230769230171e-01 4.291464394065203636e-01 7.236340587087737308e-01 8.416896628944708914e-01 9.307053710680307512e-01 9.642377975780497268e-01 9.818274681285503735e-01 9.926593312568342542e-01
9.297658862876253538e-01 4.291131713630694233e-01 7.234201768512718012e-01 8.415251803789088880e-01 9.306203705885007782e-01 9.641914977129878439e-01 9.818033030402769645e-01 9.926494126900470283e-01
9.364548494983276905e-01 4.290743595754221151e-01 7.232032384498039423e-01 8.413587352024999300e-01 9.305344277566908184e-01 9.641446942968853184e-01 9.817788773974968075e-01 9.926393877003776289e-01
9.431438127090301382e-01 4.290299624580532489e-01 7.229832215691410768e-01 8.411903139838058374e-01 9.304475362890800572e-01 9.640973839840314419e-01 9.817541894705437144e-01 9.926292555814950624e-01
9.498327759197324749e-01 4.289799385753920724e-01 7.227601043335918352e-01 8.410199033150516090e-01 9.303596898737577225e-01 9.640495634110228806e-01 9.817292375199314636e-01 9.926190156228950068e-01
9.565217391304348116e-01 4.289242466717749780e-01 7.225338649277392999e-01 8.408474897625384248e-01 9.302708821705032438e-01 9.640012291967666735e-01 9.817040197964064241e-01 9.926086671100025072e-01
9.632107023411371483e-01 4.288628457046095854e-01 7.223044815971289001e-01 8.406730598670354437e-01 9.301811068108271074e-01 9.639523779424482575e-01 9.816785345408656216e-01 9.925982093239444914e-01
9.698996655518394849e-01 4.287956948804963475e-01 7.220719326489176693e-01 8.404966001441364076e-01 9.300903573980183747e-01 9.639030062315564473e-01 9.816527799844216862e-01 9.925876415417571597e-01
9.765886287625418216e-01 4.287227536940726447e-01 7.218361964524979690e-01 8.403180970846421127e-01 9.299986275071731034e-01 9.638531106298533491e-01 9.816267543483256919e-01 9.925769630362790696e-01
9.832775919732441583e-01 4.286439819692919317e-01 7.215972514400611493e-01 8.401375371548756021e-01 9.299059106852390899e-01 9.638026876853795777e-01 9.816004558440044603e-01 9.925661730761713430e-01
9.899665551839464950e-01 4.285593399028845840e-01 7.213550761071592099e-01 8.399549067970348837e-01 9.298122004510327443e-01 9.637517339283886431e-01 9.815738826729645261e-01 9.925552709259012341e-01
9.966555183946488317e-01 4.284687881096913564e-01 7.211096490132001824e-01 8.397701924294770359e-01 9.297174902952649589e-01 9.637002458713946895e-01 9.815470330268610821e-01 9.925442558457097109e-01
1.003344481605351168e+00 4.283722876695971737e-01 7.208609487819344075e-01 8.395833804470362871e-01 9.296217736805501008e-01 9.636482200091011086e-01 9.815199050874396924e-01 9.925331270916417647e-01
1.010033444816053505e+00 4.282698001757437312e-01 7.206089541018978473e-01 8.393944572212910238e-01 9.295250440414245530e-01 9.635956528184000947e-01 9.814924970264935489e-01 9.925218839154815731e-01
1.016722408026755842e+00 4.281612877837346343e-01 7.203536437268293069e-01 8.392034091008397922e-01 9.294272947843371657e-01 9.635425407583262380e-01 9.814648070058811236e-01 9.925105255648111191e-01
1.023411371237458178e+00 4.280467132615008441e-01 7.200949964760554600e-01 8.390102224115402185e-01 9.293285192876622469e-01 9.634888802700541932e-01 9.814368331774956378e-01 9.924990512829036104e-01
1.030100334448160515e+00 4.279260400395358821e-01 7.198329912348586657e-01 8.388148834567682455e-01 9.292287109016771351e-01 9.634346677768018674e-01 9.814085736831659190e-01 9.924874603088762459e-01
1.036789297658862852e+00 4.277992322611623988e-01 7.195676069547956022e-01 8.386173785176205264e-01 9.291278629485567597e-01 9.633798996838858208e-01 9.813800266547560991e-01 9.924757518774521836e-01
1.043478260869565188e+00 4.276662548325387281e-01 7.192988226540227847e-01 8.384176938531482381e-01 9.290259687223589857e-01 9.633245723786072467e-01 9.813511902140393817e-01 9.924639252191396199e-01
1.050167224080267525e+00 4.275270734720688082e-01 7.190266174175659053e-01 8.382158157005337173e-01 9.289230214889866444e-01 9.632686822302309881e-01 9.813220624727030383e-01 9.924519795600855732e-01
1.056856187290969862e+00 4.273816547589282533e-01 7.187509703975872855e-01 8.380117302752985164e-01 9.288190144861721009e-01 9.632122255899436825e-01 9.812926415322794638e-01 9.924399141221594833e-01
1.063545150501672198e+00 4.272299661803765081e-01 7.184718608136236861e-01 8.378054237714626096e-01 9.287139409234330678e-01 9.631551987908080203e-01 9.812629254842005766e-01 9.924277281228781611e-01
1.070234113712374535e+00 4.270719761775783607e-01 7.181892679528013579e-01 8.375968823617164771e-01 9.286077939820545080e-01 9.630975981477178927e-01 9.812329124096649258e-01 9.924154207753855816e-01
1.076923076923076872e+00 4.269076541896167920e-01 7.179031711700325502e-01 8.373860921975556648e-01 9.285005668149980407e-01 9.630394199573174552e-01 9.812026003796614493e-01 9.924029912884666516e-01
1.083612040133779209e+00 4.267369706954353692e-01 7.176135498882019181e-01 8.371730394094406558e-01 9.283922525468902842e-01 9.629806604979466167e-01 9.811719874548900933e-01 9.923904388665236720e-01
1.090301003344481545e+00 4.265598972534100919e-01 7.173203835983116283e-01 8.369577101069053393e-01 9.282828442739716746e-01 9.629213160296383744e-01 9.811410716857688064e-01 9.923777627095468068e-01
1.096989966555183882e+00 4.263764065383091051e-01 7.170236518596442288e-01 8.367400903786922362e-01 9.281723350639944359e-01 9.628613827939707104e-01 9.811098511123343968e-01 9.923649620131127502e-01
1.103678929765886219e+00 4.261864723753617246e-01 7.167233342998767798e-01 8.365201662928402060e-01 9.280607179562078146e-01 9.628008570140677014e-01 9.810783237642795029e-01 9.923520359683228875e-01
1.110367892976588555e+00 4.259900697712214468e-01 7.164194106151978714e-01 8.362979238967940265e-01 9.279479859612388415e-01 9.627397348944979338e-01 9.810464876608085971e-01 9.923389837618302733e-01
1.117056856187290892e+00 4.257871749415705898e-01 7.161118605704123175e-01 8.360733492174892145e-01 9.278341320610741239e-01 9.626780126212252098e-01 9.810143408107383500e-01 9.923258045758206469e-01
1.123745819397993229e+00 4.255777653351793810e-01 7.158006639990197595e-01 8.358464282614216367e-01 9.277191492089122971e-01 9.626156863615027426e-01 9.809818812122363951e-01 9.923124975879361598e-01
1.130434782608695565e+00 4.253618196541996133e-01 7.154858008032950467e-01 8.356171470147204516e-01 9.276030303291427082e-01 9.625527522638411826e-01 9.809491068530005187e-01 9.922990619712980243e-01
1.137123745819397902e+00 4.251393178705378806e-01 7.151672509543550715e-01 8.353854914432127243e-01 9.274857683172125222e-01 9.624892064578834949e-01 9.809160157100396127e-01 9.922854968944808673e-01
1.143812709030100239e+00 4.249102412381218219e-01 7.148449944921998478e-01 8.351514474924568443e-01 9.273673560395594428e-01 9.624250450543774260e-01 9.808826057497259665e-01 9.922718015215231668e-01
1.150501672240802575e+00 4.246745723009421325e-01 7.145190115257782359e-01 8.349150010878078065e-01 9.272477863335044646e-01 9.623602641450430539e-01 9.808488749276965679e-01 9.922579750117611619e-01
1.157190635451504912e+00 4.244322948967192421e-01 7.141892822330027091e-01 8.346761381344227626e-01 9.271270520071238641e-01 9.622948598025020672e-01 9.808148211888069179e-01 9.922440165200452356e-01
1.163879598662207249e+00 4.241833941561167221e-01 7.138557868607969814e-01 8.344348445173127571e-01 9.270051458392039034e-01 9.622288280802129279e-01 9.807804424670759635e-01 9.922299251964711297e-01
1.170568561872909585e+00 4.239278564973901764e-01 7.135185057251108853e-01 8.341911061013538298e-01 9.268820605790697442e-01 9.621621650123372005e-01 9.807457366856491277e-01 9.922157001864858605e-01
1.177257525083611922e+00 4.236656696164320390e-01 7.131774192109414656e-01 8.339449087312927889e-01 9.267577889464951868e-01 9.620948666136911465e-01 9.807107017566925045e-01 9.922013406308641814e-01
1.183946488294314259e+00 4.233968224721441631e-01 7.128325077723367542e-01 8.336962382317484321e-01 9.266323236315783252e-01 9.620269288796042817e-01 9.806753355813894180e-01 9.921868456656379731e-01
1.190635451505016595e+00 4.231213052671393693e-01 7.124837519324243029e-01 8.334450804072325303e-01 9.265056572946287483e-01 9.619583477858587583e-01 9.806396360498288445e-01 9.921722144220697093e-01
1.197324414715718932e+00 4.228391094237441417e-01 7.121311322833929758e-01 8.331914210421166311e-01 9.263777825660103327e-01 9.618891192885585806e-01 9.806036010410440484e-01 9.921574460267117423e-01
1.204013377926421491e+00 4.225502275553477682e-01 7.117746294865204826e-01 8.329352459006367226e-01 9.262486920460571982e-01 9.618192393240634352e-01 9.805672284227729962e-01 9.921425396012104603e-01
1.210702341137123828e+00 4.222546534331121926e-01 7.114142242721600562e-01 8.326765407268668095e-01 9.261183783048964058e-01 9.617487038088380347e-01 9.805305160515475071e-01 9.921274942624287441e-01
1.217391304347826164e+00 4.219523819481237337e-01 7.110498974397442273e-01 8.324152912446944885e-01 9.259868338823173950e-01 9.616775086393778427e-01 9.804934617725963308e-01 9.921123091223670309e-01
1.224080267558528501e+00 4.216434090690538428e-01 7.106816298577903757e-01 8.321514831577960791e-01 9.258540512876454187e-01 9.616056496920803998e-01 9.804560634197221347e-01 9.920969832880944805e-01
1.230769230769230838e+00 4.213277317954376988e-01 7.103094024639062809e-01 8.318851021496047604e-01 9.257200229995757867e-01 9.615331228231439598e-01 9.804183188152916228e-01 9.920815158617984908e-01
1.237458193979933174e+00 4.210053481066889924e-01 7.099331962647784655e-01 8.316161338832646077e-01 9.255847414660426375e-01 9.614599238684499172e-01 9.803802257701459411e-01 9.920659059406821134e-01
1.244147157190635511e+00 4.206762569069913416e-01 7.095529923361943991e-01 8.313445640015999505e-01 9.254481991040447442e-01 9.613860486434324670e-01 9.803417820835095275e-01 9.920501526169581696e-01
1.250836120401337848e+00 4.203404579662258778e-01 7.091687718230411663e-01 8.310703781270595281e-01 9.253103882994970775e-01 9.613114929429872335e-01 9.803029855429552519e-01 9.920342549778076169e-01
1.257525083612040184e+00 4.199979518571138049e-01 7.087805159393191223e-01 8.307935618616847373e-01 9.251713014070693797e-01 9.612362525413054026e-01 9.802638339243053833e-01 9.920182121054448299e-01
1.264214046822742521e+00 4.196487398887682740e-01 7.083882059681602117e-01 8.305141007870333603e-01 9.250309307500399481e-01 9.611603231918142143e-01 9.802243249915771894e-01 9.920020230768411551e-01
1.270903010033444858e+00 4.192928240368667403e-01 7.079918232618389595e-01 8.302319804641482559e-01 9.248892686200910207e-01 9.610837006269827842e-01 9.801844564968533735e-01 9.919856869639681607e-01
1.277591973244147194e+00 4.189302068706723947e-01 7.075913492418138828e-01 8.299471864334946325e-01 9.247463072771698878e-01 9.610063805582295116e-01 9.801442261803320344e-01 9.919692028336098977e-01
1.284280936454849531e+00 4.185608914771486444e-01 7.071867653987443658e-01 8.296597042148918799e-01 9.246020389493218028e-01 9.609283586758059492e-01 9.801036317700637657e-01 9.919525697473561276e-01
1.290969899665551868e+00 4.181848813824227129e-01 7.067780532925329595e-01 8.293695193074623884e-01 9.244564558324499526e-01 9.608496306486311589e-01 9.800626709820168259e-01 9.919357867615662405e-01
1.297658862876254204e+00 4.178021804708686449e-01 7.063651945523717890e-01 8.290766171895669334e-01 9.243095500902448469e-01 9.607701921241815768e-01 9.800213415199924283e-01 9.919188529273592625e-01
1.304347826086956541e+00 4.174127929020919336e-01 7.059481708767972874e-01 8.287809833187430586e-01 9.241613138538984362e-01 9.606900387283331400e-01 9.799796410754217924e-01 9.919017672905454663e-01
1.311036789297658878e+00 4.170167230261108693e-01 7.055269640337483716e-01 8.284826031316383510e-01 9.240117392219713288e-01 9.606091660652463782e-01 9.799375673274294263e-01 9.918845288915897340e-01
1.317725752508361214e+00 4.166139752970371979e-01 7.051015558606344991e-01 8.281814620439448271e-01 9.238608182602099372e-01 9.605275697172301896e-01 9.798951179426501623e-01 9.918671367655893523e-01
1.324414715719063551e+00 4.162045541855665665e-01 7.046719282644168247e-01 8.278775454503333187e-01 9.237085430013237675e-01 9.604452452445398913e-01 9.798522905751664291e-01 9.918495899423210860e-01
1.331103678929765888e+00 4.157884640906014950e-01 7.042380632216983516e-01 8.275708387243884134e-01 9.235549054448242146e-01 9.603621881853164899e-01 9.798090828664539620e-01 9.918318874458695866e-01
1.337792642140468224e+00 4.153657092503312276e-01 7.037999427788278473e-01 8.272613272185481703e-01 9.233998975568250556e-01 9.602783940554378006e-01 9.797654924453420566e-01 9.918140282952001563e-01
1.344481605351170561e+00 4.149362936531007517e-01 7.033575490519966555e-01 8.269489962640295122e-01 9.232435112698038626e-01 9.601938583482281242e-01 9.797215169276838331e-01 9.917960115034236690e-01
1.351170568561872898e+00 4.145002209484052180e-01 7.029108642273806939e-01 8.266338311707691622e-01 9.230857384824854295e-01 9.601085765345376277e-01 9.796771539166054810e-01 9.917778360782267821e-01
1.357859531772575234e+00 4.140574943583413270e-01 7.024598705612563609e-01 8.263158172273612490e-01 9.229265710595466743e-01 9.600225440623979534e-01 9.796324010021806306e-01 9.917595010217528095e-01
1.364548494983277571e+00 4.136081165898660705e-01 7.020045503801556341e-01 8.259949397009868077e-01 9.227660008314567675e-01 9.599357563569211882e-01 9.795872557613823917e-01 9.917410053303588047e-01
1.371237458193979908e+00 4.131520897481967269e-01 7.015448860810323817e-01 8.256711838373688161e-01 9.226040195942991629e-01 9.598482088202645590e-01 9.795417157580441625e-01 9.917223479947931963e-01
1.377926421404682245e+00 4.126894152516857872e-01 7.010808601314236777e-01 8.253445348606989196e-01 9.224406191095253504e-01 9.597598968312961443e-01 9.794957785427892416e-01 9.917035280000946473e-01
1.384615384615384581e+00 4.122200937485129835e-01 7.006124550696458675e-01 8.250149779735835853e-01 9.222757911037278156e-01 9.596708157455160482e-01 9.794494416527779190e-01 9.916845443254768133e-01
1.391304347826086918e+00 4.117441250355284299e-01 7.001396535049874137e-01 8.246824983569934764e-01 9.221095272684789457e-01 9.595809608949247282e-01 9.794027026117834156e-01 9.916653959444053923e-01
1.397993311036789255e+00 4.112615079795719497e-01 6.996624381179353813e-01 8.243470811702108270e-01 9.219418192600810080e-01 9.594903275878322590e-01 9.793555589300302344e-01 9.916460818243816311e-01
1.404682274247491591e+00 4.107722404415874995e-01 6.991807916604012574e-01 8.240087115507753746e-01 9.217726586993697513e-01 9.593989111086785870e-01 9.793080081040563822e-01 9.916266009271502702e-01
1.411371237458193928e+00 4.102763192038489937e-01 6.986946969559651999e-01 8.236673746144432817e-01 9.216020371714742643e-01 9.593067067178909779e-01 9.792600476166869461e-01 9.916069522083894583e-01
1.418060200668896265e+00 4.097737399006095016e-01 6.982041369001410480e-01 8.233230554551421720e-01 9.214299462256145823e-01 9.592137096517204808e-01 9.792116749368795503e-01 9.915871346178725121e-01
1.424749163879598601e+00 4.092644969524661946e-01 6.977090944606569867e-01 8.229757391449311621e-01 9.212563773748859708e-01 9.591199151220468622e-01 9.791628875196485282e-01 9.915671470992918346e-01
1.431438127090300938e+00 4.087485835047228733e-01 6.972095526777486452e-01 8.226254107339698862e-01 9.210813220960298864e-01 9.590253183162541495e-01 9.791136828059717745e-01 9.915469885901576630e-01
1.438127090301003275e+00 4.082259913700309606e-01 6.967054946644632984e-01 8.222720552504846347e-01 9.209047718292109330e-01 9.589299143970462236e-01 9.790640582226471933e-01 9.915266580221719916e-01
1.444816053511705611e+00 4.076967109755720298e-01 6.961969036069991512e-01 8.219156577007346032e-01 9.207267179777712807e-01 9.588336985022039016e-01 9.790140111821854507e-01 9.915061543205230254e-01
1.451505016722407948e+00 4.071607313150290564e-01 6.956837627650422906e-01 8.215562030690011230e-01 9.205471519080526965e-01 9.587366657445023366e-01 9.789635390828246297e-01 9.914854764043447011e-01
1.458193979933110285e+00 4.066180399055767669e-01 6.951660554721366125e-01 8.211936763175711196e-01 9.203660649491385293e-01 9.586388112115563631e-01 9.789126393082751010e-01 9.914646231865246184e-01
1.464882943143812621e+00 4.060686227501126289e-01 6.946437651360515275e-01 8.208280623867075798e-01 9.201834483926224495e-01 9.585401299654988660e-01 9.788613092276371441e-01 9.914435935735010919e-01
1.471571906354514958e+00 4.055124643049372035e-01 6.941168752391846386e-01 8.204593461946603217e-01 9.199992934923687526e-01 9.584406170429491389e-01 9.788095461953940646e-01 9.914223864655300478e-01
1.478260869565217295e+00 4.049495474530651618e-01 6.935853693389857355e-01 8.200875126376581115e-01 9.198135914643400524e-01 9.583402674547715216e-01 9.787573475511833765e-01 9.914010007563061055e-01
1.484949832775919631e+00 4.043798534833317748e-01 6.930492310683770141e-01 8.197125465899141039e-01 9.196263334862978533e-01 9.582390761859128636e-01 9.787047106197834800e-01 9.913794353331694120e-01
1.491638795986621968e+00 4.038033620754513109e-01 6.925084441362099330e-01 8.193344329036359452e-01 9.194375106976183654e-01 9.581370381951763715e-01 9.786516327109270330e-01 9.913576890768425187e-01
1.498327759197324305e+00 4.032200512911607304e-01 6.919629923277280659e-01 8.189531564090369864e-01 9.192471141990179451e-01 9.580341484151265741e-01 9.785981111192065818e-01 9.913357608616844008e-01
1.505016722408026641e+00 4.026298975715588147e-01 6.914128595050663684e-01 8.185687019143697007e-01 9.190551350523751273e-01 9.579304017517890069e-01 9.785441431240111676e-01 9.913136495551755356e-01
1.511705685618728978e+00 4.020328757407314879e-01 6.908580296077496685e-01 8.181810542059551050e-01 9.188615642804468520e-01 9.578257930845962553e-01 9.784897259893919896e-01 9.912913540183386774e-01
1.518394648829431315e+00 4.014289590157381071e-01 6.902984866532148045e-01 8.177901980482079614e-01 9.186663928666490841e-01 9.577203172660564423e-01 9.784348569638661175e-01 9.912688731054252189e-01
1.525083612040133652e+00 4.008181190230171165e-01 6.897342147373584087e-01 8.173961181836891798e-01 9.184696117548408756e-01 9.576139691216997152e-01 9.783795332803938427e-01 9.912462056639034236e-01
1.531772575250835988e+00 4.002003258212403769e-01 6.891651980351032325e-01 8.169987993331645493e-01 9.182712118490764519e-01 9.575067434498243379e-01 9.783237521563367123e-01 9.912233505344230089e-01
1.538461538461538325e+00 3.995755479306219438e-01 6.885914208009791260e-01 8.165982261956513666e-01 9.180711840133505275e-01 9.573986350212769780e-01 9.782675107930881575e-01 9.912003065508117050e-01
1.545150501672240884e+00 3.989437523686795162e-01 6.880128673697161190e-01 8.161943834484873816e-01 9.178695190714146745e-01 9.572896385793364660e-01 9.782108063762008365e-01 9.911770725399714488e-01
1.551839464882943220e+00 3.983049046924216352e-01 6.874295221568789138e-01 8.157872557474201702e-01 9.176662078064641292e-01 9.571797488394393483e-01 9.781536360751330594e-01 9.911536473217833487e-01
1.558528428093645557e+00 3.976589690469038429e-01 6.868413696595060403e-01 8.153768277266671971e-01 9.174612409609821384e-01 9.570689604890811886e-01 9.780959970432435702e-01 9.911300297091125699e-01
1.565217391304347894e+00 3.970059082200805833e-01 6.862483944567656646e-01 8.149630839990258391e-01 9.172546092364552983e-01 9.569572681875265774e-01 9.780378864174814613e-01 9.911062185077910147e-01
1.571906354515050230e+00 3.963456837038780711e-01 6.856505812106549191e-01 8.145460091559839633e-01 9.170463032931518432e-01 9.568446665656780148e-01 9.779793013185453798e-01 9.910822125164814311e-01
1.578595317725752567e+00 3.956782557613500728e-01 6.850479146666814678e-01 8.141255877677829877e-01 9.168363137498822812e-01 9.567311502258479816e-01 9.779202388504298904e-01 9.910580105266113549e-01
1.585284280936454904e+00 3.950035834998182893e-01 6.844403796546174590e-01 8.137018043836049541e-01 9.166246311837719096e-01 9.566167137415754196e-01 9.778606961005920084e-01 9.910336113223955357e-01
1.591973244147157240e+00 3.943216249498122661e-01 6.838279610892270544e-01 8.132746435316451361e-01 9.164112461300256696e-01 9.565013516574355501e-01 9.778006701396471101e-01 9.910090136807999661e-01
1.598662207357859577e+00 3.936323371496725509e-01 6.832106439710486923e-01 8.128440897192631409e-01 9.161961490816753484e-01 9.563850584888108353e-01 9.777401580213794796e-01 9.909842163714505103e-01
1.605351170568561914e+00 3.929356762356005506e-01 6.825884133871821247e-01 8.124101274331664291e-01 9.159793304893613097e-01 9.562678287217111217e-01 9.776791567824570928e-01 9.909592181563458002e-01
1.612040133779264250e+00 3.922315975369743968e-01 6.819612545121099823e-01 8.119727411395110117e-01 9.157607807610949058e-01 9.561496568125604778e-01 9.776176634424200707e-01 9.909340177902499214e-01
1.618729096989966587e+00 3.915200556766854079e-01 6.813291526085325511e-01 8.115319152841047323e-01 9.155404902620355445e-01 9.560305371880578607e-01 9.775556750035861997e-01 9.909086140203076098e-01
1.625418060200668924e+00 3.908010046762802614e-01 6.806920930282374105e-01 8.110876342926007787e-01 9.153184493142256795e-01 9.559104642448396083e-01 9.774931884507566116e-01 9.908830055859757513e-01
1.632107023411371260e+00 3.900743980656283250e-01 6.800500612129746214e-01 8.106398825706286893e-01 9.150946481964012946e-01 9.557894323494149358e-01 9.774302007513194779e-01 9.908571912193251396e-01
1.638795986622073597e+00 3.893401889968715057e-01 6.794030426953796553e-01 8.101886445040594742e-01 9.148690771437137936e-01 9.556674358378708378e-01 9.773667088548700921e-01 9.908311696444634942e-01
1.645484949832775934e+00 3.885983303623470886e-01 6.787510230998977656e-01 8.097339044591816970e-01 9.146417263475454806e-01 9.555444690157280929e-01 9.773027096933053492e-01 9.908049395778395496e-01
1.652173913043478271e+00 3.878487749162124465e-01 6.780939881437456629e-01 8.092756467829128608e-01 9.144125859552392210e-01 9.554205261576892427e-01 9.772382001805571816e-01 9.907784997280810746e-01
1.658862876254180607e+00 3.870914753994428859e-01 6.774319236378949505e-01 8.088138558030747438e-01 9.141816460699149216e-01 9.552956015074270946e-01 9.771731772124772064e-01 9.907518487959315889e-01
1.665551839464882944e+00 3.863263846678968716e-01 6.767648154880725464e-01 8.083485158286043415e-01 9.139488967501679939e-01 9.551696892774511616e-01 9.771076376667794383e-01 9.907249854741684292e-01
1.672240802675585281e+00 3.855534558231100695e-01 6.760926496957838649e-01 8.078796111498076638e-01 9.137143280099278009e-01 9.550427836488138977e-01 9.770415784028648742e-01 9.906979084476233988e-01
1.678929765886287617e+00 3.847726423454933542e-01 6.754154123593768544e-01 8.074071260386670446e-01 9.134779298181702201e-01 9.549148787709298425e-01 9.769749962615476013e-01 9.906706163929165365e-01
1.685618729096989954e+00 3.839838982295696312e-01 6.747330896750982632e-01 8.069310447490667393e-01 9.132396920987169153e-01 9.547859687613987623e-01 9.769078880652578567e-01 9.906431079787563210e-01
1.692307692307692291e+00 3.831871781209210126e-01 6.740456679381998661e-01 8.064513515171416458e-01 9.129996047300065198e-01 9.546560477057275396e-01 9.768402506175130062e-01 9.906153818655146770e-01
1.698996655518394627e+00 3.823824374544641524e-01 6.733531335440432475e-01 8.059680305615439799e-01 9.127576575448788088e-01 9.545251096572020533e-01 9.767720807031177177e-01 9.905874367053174590e-01
1.705685618729096964e+00 3.815696325937160682e-01 6.726554729892353368e-01 8.054810660837876668e-01 9.125138403303546530e-01 9.543931486365963002e-01 9.767033750877455178e-01 9.905592711420949659e-01
1.712374581939799301e+00 3.807487209706655884e-01 6.719526728727814868e-01 8.049904422685514316e-01 9.122681428273650139e-01 9.542601586320131890e-01 9.766341305180196164e-01 9.905308838112418801e-01
1.719063545150501637e+00 3.799196612258979866e-01 6.712447198972505413e-01 8.044961432840610493e-01 9.120205547306492466e-01 9.541261335987076819e-01 9.765643437213473721e-01 9.905022733398354262e-01
1.725752508361203974e+00 3.790824133485948821e-01 6.705316008699612196e-01 8.039981532824148625e-01 9.117710656883978304e-01 9.539910674587123163e-01 9.764940114055775666e-01 9.904734383464004477e-01
1.732441471571906311e+00 3.782369388160575219e-01 6.698133027041814902e-01 8.034964563999754672e-01 9.115196653021424567e-01 9.538549541008193300e-01 9.764231302591525052e-01 9.904443774408635548e-01
1.739130434782608647e+00 3.773832007323678073e-01 6.690898124203327191e-01 8.029910367577344221e-01 9.112663431265052294e-01 9.537177873802810124e-01 9.763516969507313181e-01 9.904150892246262883e-01
1.745819397993310984e+00 3.765211639658510578e-01 6.683611171472226831e-01 8.024818784617575584e-01 9.110110886689696263e-01 9.535795611185649001e-01 9.762797081292270418e-01 9.903855722902537018e-01
1.752508361204013321e+00 3.756507952849562626e-01 6.676272041232629295e-01 8.019689656035162706e-01 9.107538913896815469e-01 9.534402691031006460e-01 9.762071604234772160e-01 9.903558252217019575e-01
1.759197324414715657e+00 3.747720634922278027e-01 6.668880606977214409e-01 8.014522822604054353e-01 9.104947407012752292e-01 9.532999050872765778e-01 9.761340504422938436e-01 9.903258465939601685e-01
1.765886287625417994e+00 3.738849395560018274e-01 6.661436743319626430e-01 8.009318124961303242e-01 9.102336259686150122e-01 9.531584627900114848e-01 9.760603747742608860e-01 9.902956349732073837e-01
1.772575250836120331e+00 3.729893967395039311e-01 6.653940326006949624e-01 8.004075403611722317e-01 9.099705365086360187e-01 9.530159358955908599e-01 9.759861299874769136e-01 9.902651889166342869e-01
1.779264214046822667e+00 3.720854107270076816e-01 6.646391231932253785e-01 7.998794498932679797e-01 9.097054615901041252e-01 9.528723180534678372e-01 9.759113126295508867e-01 9.902345069724455273e-01
1.785953177257525004e+00 3.711729597467495201e-01 6.638789339147170843e-01 7.993475251178990826e-01 9.094383904334372160e-01 9.527276028780758965e-01 9.758359192274457250e-01 9.902035876796643210e-01
1.792642140468227341e+00 3.702520246902684109e-01 6.631134526874349344e-01 7.988117500487652567e-01 9.091693122104977931e-01 9.525817839485497540e-01 9.757599462872226237e-01 9.901724295682557964e-01
1.799331103678929678e+00 3.693225892279027311e-01 6.623426675520128759e-01 7.982721086883434181e-01 9.088982160444213365e-01 9.524348548085422861e-01 9.756833902940017511e-01 9.901410311588122459e-01
1.806020066889632014e+00 3.683846399201243238e-01 6.615665666686908475e-01 7.977285850283790669e-01 9.086250910093768285e-01 9.522868089660121438e-01 9.756062477117971588e-01 9.901093909629921086e-01
1.812709030100334351e+00 3.674381663244754570e-01 6.607851383185754379e-01 7.971811630504560542e-01 9.083499261304491812e-01 9.521376398930095908e-01 9.755285149833597957e-01 9.900775074826579925e-01
1.819397993311036688e+00 3.664831610978199206e-01 6.599983709048763414e-01 7.966298267265614630e-01 9.080727103833307057e-01 9.519873410253751889e-01 9.754501885299698971e-01 9.900453792102155148e-01
1.826086956521739024e+00 3.655196200936856044e-01 6.592062529541592442e-01 7.960745600196484917e-01 9.077934326942831422e-01 9.518359057626643027e-01 9.753712647514233280e-01 9.900130046290395169e-01
1.832775919732441361e+00 3.645475424544574738e-01 6.584087731175766178e-01 7.955153468842359743e-01 9.075120819398390104e-01 9.516833274678402343e-01 9.752917400257865577e-01 9.899803822125363695e-01
1.839464882943143698e+00 3.635669306982301507e-01 6.576059201721173864e-01 7.949521712670344353e-01 9.072286469466914749e-01 9.515295994670336377e-01 9.752116107092231312e-01 9.899475104245764046e-01
1.846153846153846034e+00 3.625777908000936689e-01 6.567976830218311690e-01 7.943850171075453881e-01 9.069431164914673049e-01 9.513747150493427895e-01 9.751308731359387139e-01 9.899143877193335994e-01
1.852842809364548371e+00 3.615801322677116292e-01 6.559840506990761710e-01 7.938138683387325756e-01 9.066554793005737745e-01 9.512186674666996966e-01 9.750495236179421710e-01 9.898810125411759975e-01
1.859531772575250708e+00 3.605739682110007394e-01 6.551650123657587477e-01 7.932387088876715620e-01 9.063657240500258006e-01 9.510614499335137140e-01 9.749675584449505328e-01 9.898473833246466125e-01
1.866220735785953044e+00 3.595593154057901697e-01 6.543405573145760767e-01 7.926595226762153112e-01 9.060738393653040568e-01 9.509030556265352097e-01 9.748849738842313428e-01 9.898134984943178782e-01
1.872909698996655381e+00 3.585361943513238892e-01 6.535106749702727091e-01 7.920762936217051742e-01 9.057798138211179406e-01 9.507434776846113156e-01 9.748017661804482259e-01 9.897793564647396902e-01
1.879598662207357718e+00 3.575046293215074500e-01 6.526753548909064451e-01 7.914890056376905347e-01 9.054836359413190872e-01 9.505827092085215035e-01 9.747179315553801127e-01 9.897449556404342985e-01
1.886287625418060276e+00 3.564646484098055734e-01 6.518345867691234252e-01 7.908976426345964983e-01 9.051852941986976431e-01 9.504207432605941142e-01 9.746334662080738953e-01 9.897102944158344684e-01
1.892976588628762613e+00 3.554162835677268650e-01 6.509883604334671947e-01 7.903021885205662178e-01 9.048847770148230607e-01 9.502575728646863729e-01 9.745483663143642561e-01 9.896753711750670979e-01
1.899665551839464950e+00 3.543595706368375953e-01 6.501366658496954276e-01 7.897026272021460125e-01 9.045820727599420685e-01 9.500931910058603158e-01 9.744626280269564900e-01 9.896401842918215452e-01
1.906354515050167286e+00 3.532945493742768450e-01 6.492794931221366195e-01 7.890989425850891692e-01 9.042771697527243191e-01 9.499275906301211103e-01 9.743762474749388947e-01 9.896047321300075472e-01
1.913043478260869623e+00 3.522212634717554747e-01 6.484168324950726481e-01 7.884911185751800611e-01 9.039700562602573930e-01 9.497607646443432250e-01 9.742892207642674940e-01 9.895690130421804787e-01
1.919732441471571960e+00 3.511397605680412481e-01 6.475486743541853940e-01 7.878791390790006455e-01 9.036607204977676888e-01 9.495927059158800754e-01 9.742015439768006990e-01 9.895330253711971391e-01
1.926421404682274297e+00 3.500500922549490967e-01 6.466750092279993645e-01 7.872629880048280793e-01 9.033491506285923345e-01 9.494234072724541118e-01 9.741132131707804787e-01 9.894967674488240883e-01
1.933110367892976633e+00 3.489523140768742704e-01 6.457958277894230159e-01 7.866426492634204237e-01 9.030353347639267225e-01 9.492528615019193428e-01 9.740242243803601818e-01 9.894602375964509644e-01
1.939799331103678970e+00 3.478464855239287168e-01 6.449111208573398146e-01 7.860181067689372414e-01 9.027192609628246212e-01 9.490810613519775618e-01 9.739345736155523570e-01 9.894234341245531361e-01
1.946488294314381307e+00 3.467326700187388089e-01 6.440208793982388213e-01 7.853893444398115653e-01 9.024009172319854555e-01 9.489079995300787607e-01 9.738442568620259143e-01 9.893863553328535732e-01
1.953177257525083643e+00 3.456109348969918504e-01 6.431250945279253228e-01 7.847563461996556189e-01 9.020802915255892174e-01 9.487336687030137883e-01 9.737532700809103936e-01 9.893489995101504286e-01
1.959866220735785980e+00 3.444813513818446582e-01 6.422237575133138421e-01 7.841190959781682013e-01 9.017573717453287729e-01 9.485580614969381097e-01 9.736616092087233554e-01 9.893113649342548666e-01
1.966555183946488317e+00 3.433439945523009684e-01 6.413168597742967547e-01 7.834775777121544271e-01 9.014321457401166526e-01 9.483811704969322687e-01 9.735692701572778995e-01 9.892734498720570091e-01
1.973244147157190653e+00 3.421989433056777941e-01 6.404043928856900658e-01 7.828317753463989170e-01 9.011046013061035920e-01 9.482029882469235060e-01 9.734762488133001934e-01 9.892352525790880646e-01
1.979933110367892990e+00 3.410462803143159416e-01 6.394863485792497970e-01 7.821816728346980829e-01 9.007747261864772481e-01 9.480235072493504722e-01 9.733825410384022714e-01 9.891967712999315543e-01
1.986622073578595327e+00 3.398860919766914512e-01 6.385627187458020604e-01 7.815272541408452289e-01 9.004425080714514307e-01 9.478427199650908408e-01 9.732881426689321547e-01 9.891580042676411111e-01
1.993311036789297663e+00 3.387184683630815596e-01 6.376334954374683894e-01 7.808685032396873726e-01 9.001079345980753654e-01 9.476606188130619612e-01 9.731930495157791183e-01 9.891189497040661083e-01
2.000000000000000000e+00 3.375435031559707588e-01 6.366986708699369224e-01 7.802054041181151200e-01 8.997709933502014978e-01 9.474771961701969891e-01 9.730972573642109325e-01 9.890796058195816531e-01


==> anc/SUN_N3_m1_imaginary_mu_fren.dat <==
# Im[mu]	NF=1	NF=2	NF=3	NF=5	NF=10	NF=20	NF=50	NF=100
-3.141592653589793116e+00 1.018338041398250571e+00 1.042632851171835240e+00 1.063745841137715420e+00 1.100340314776683259e+00 1.170284766011122857e+00 1.245180321847245031e+00 1.318264808809008981e+00 1.451934929079716774e+00
-3.135309468282613476e+00 1.018343622098812906e+00 1.042643654495753580e+00 1.063763545172736968e+00 1.100376606139368052e+00 1.170379790758891758e+00 1.245386258283746272e+00 1.318844884655606453e+00 1.452431081171708716e+00
-3.129026282975433837e+00 1.018360361657245861e+00 1.042676056913357296e+00 1.063816637006004040e+00 1.100485374981645448e+00 1.170663622614181332e+00 1.245993358332051271e+00 1.320321387950363246e+00 1.453434055519004175e+00
-3.122743097668254197e+00 1.018388252445674436e+00 1.042730035774654951e+00 1.063905055889132090e+00 1.100666306604688671e+00 1.171132594156810702e+00 1.246971548801603547e+00 1.322447447495656681e+00 1.453044724626516571e+00
-3.116459912361074558e+00 1.018427281757262381e+00 1.042805553371159988e+00 1.064028700797707838e+00 1.100918879950245621e+00 1.171780786147254450e+00 1.248276766865485499e+00 1.324886487295744208e+00 1.452359393820972233e+00
-3.110176727053895362e+00 1.018477431815637102e+00 1.042902556997981511e+00 1.064187430763961828e+00 1.101242372684529514e+00 1.172600297172560424e+00 1.249857769625654313e+00 1.327434410228048201e+00 1.454880480761577166e+00
-3.103893541746715723e+00 1.018538679788062007e+00 1.043020979040448770e+00 1.064381065339203847e+00 1.101635868166859211e+00 1.173581584475588135e+00 1.251662434461099815e+00 1.330002122870658887e+00 1.454794343324297579e+00
-3.097610356439536083e+00 1.018610997802342100e+00 1.043160737084955825e+00 1.064609385182755386e+00 1.102098264160623620e+00 1.174713846405601281e+00 1.253642345769890643e+00 1.332578102024374322e+00 1.454705920809852726e+00
-3.091327171132356444e+00 1.018694352967432826e+00 1.043321734053643368e+00 1.064872132773258429e+00 1.102628283112154772e+00 1.175985416735203515e+00 1.255755375237653348e+00 1.335143482667625836e+00 1.456093122133935713e+00
-3.085043985825176804e+00 1.018788707397725757e+00 1.043503858362442305e+00 1.065169013237419637e+00 1.103224483797023092e+00 1.177384144422097823e+00 1.257966584284230471e+00 1.337690765117323100e+00 1.455935803162814901e+00
-3.078760800517997165e+00 1.018894018240972477e+00 1.043706984101930191e+00 1.065499695290496929e+00 1.103885274113709736e+00 1.178897738127788308e+00 1.260248008126313657e+00 1.340214570019180318e+00 1.455157739116506921e+00
-3.072477615210817525e+00 1.019010237709807365e+00 1.043930971240377481e+00 1.065863812282146217e+00 1.104608924791961488e+00 1.180514061633032297e+00 1.262577843718833748e+00 1.342724199681378572e+00 1.456934774678358302e+00
-3.066194429903637886e+00 1.019137313116821986e+00 1.044175665848280810e+00 1.066260963340628365e+00 1.105393583777363187e+00 1.182221373037848355e+00 1.264939417733704996e+00 1.345215559309887343e+00 1.457069745882873857e+00
-3.059911244596458690e+00 1.019275186913141562e+00 1.044440900343621692e+00 1.066690714607845258e+00 1.106237291054530614e+00 1.184008506455224818e+00 1.267320159414405012e+00 1.347685942975869855e+00 1.456971304724324012e+00
-3.053628059289279051e+00 1.019423796730445586e+00 1.044726493757021757e+00 1.067152600557213393e+00 1.107137993678291243e+00 1.185864999342645998e+00 1.269710688974058144e+00 1.350140639383831553e+00 1.457827637290975309e+00
-3.047344873982099411e+00 1.019583075426372831e+00 1.045032252015905438e+00 1.067646125386025879e+00 1.108093560794562116e+00 1.187781171549946890e+00 1.272104060257689628e+00 1.352579015733574419e+00 1.457831147910924274e+00
-3.041061688674919772e+00 1.019752951133245045e+00 1.045357968246730218e+00 1.068170764473666212e+00 1.109101798449452891e+00 1.189748163728481689e+00 1.274495157359014197e+00 1.354998556186672642e+00 1.457534085046493511e+00
-3.034778503367740132e+00 1.019933347310040261e+00 1.045703423094295870e+00 1.068725965896852648e+00 1.110160464005467862e+00 1.191757943214948989e+00 1.276880227119068234e+00 1.357401721041804565e+00 1.457894575690258598e+00
-3.028495318060560493e+00 1.020124182797539136e+00 1.046068385057100203e+00 1.069311151992984321e+00 1.111267280006535074e+00 1.193803285187683860e+00 1.279256523766832299e+00 1.359789111978696674e+00 1.458379887843239242e+00
-3.022212132753380853e+00 1.020325371876570131e+00 1.046452610837671271e+00 1.069925720962642712e+00 1.112419947357985439e+00 1.195877736089067778e+00 1.281622042387403404e+00 1.362159362153529507e+00 1.458055036722737174e+00
-3.015928947446201214e+00 1.020536824329267178e+00 1.046855845706778032e+00 1.070569048502361564e+00 1.113616157712591814e+00 1.197975565257105135e+00 1.283975320894033878e+00 1.364512833799479630e+00 1.458278663961263932e+00
-3.009645762139022018e+00 1.020758445503257450e+00 1.047277823880389924e+00 1.071240489458919143e+00 1.114853604978573109e+00 1.200091709590343836e+00 1.286315293880871069e+00 1.366850069679392599e+00 1.458824992485321159e+00
-3.003362576831842379e+00 1.020990136378687296e+00 1.047718268908240713e+00 1.071939379496614775e+00 1.116129995889322934e+00 1.202221715000452829e+00 1.288641185281291568e+00 1.369170616033934085e+00 1.458476683029839016e+00
-2.997079391524662739e+00 1.021231793637996654e+00 1.048176894072835763e+00 1.072665036769263169e+00 1.117443059596995525e+00 1.204361677453416268e+00 1.290952429800221957e+00 1.371474704789890087e+00 1.458499731234601970e+00
-2.990796206217483100e+00 1.021483309738342449e+00 1.048653402797732115e+00 1.073416763588981748e+00 1.118790556272524217e+00 1.206508185593618832e+00 1.293248615549127845e+00 1.373762456668526255e+00 1.458967725809264149e+00
-2.984513020910303460e+00 1.021744572986577948e+00 1.049147489063920524e+00 1.074193848084222136e+00 1.120170284712860287e+00 1.208658266290610683e+00 1.295529442234672812e+00 1.376033657485265183e+00 1.458508333389913592e+00
-2.978229835603123821e+00 1.022015467616681272e+00 1.049658837833137071e+00 1.074995565839934386e+00 1.121580088972019551e+00 1.210809333936202492e+00 1.297794690724428213e+00 1.378288438326626952e+00 1.458438886433570669e+00
-2.971946650295944181e+00 1.022295873869533356e+00 1.050187125476942818e+00 1.075821181513210378e+00 1.123017864045856129e+00 1.212959143932272443e+00 1.300044200912016779e+00 1.380526838169331860e+00 1.458856096910084110e+00
-2.965663464988764542e+00 1.022585668074939891e+00 1.050732020210420670e+00 1.076669950418262856e+00 1.124481560651351186e+00 1.215105750526762840e+00 1.302277855628720005e+00 1.382748794226441813e+00 1.458798848560451056e+00
-2.959380279681584902e+00 1.022884722735787566e+00 1.051293182529353887e+00 1.077541120075098169e+00 1.125969189149727878e+00 1.217247468956574430e+00 1.304495568955405638e+00 1.384954329893591130e+00 1.458496858909276828e+00
-2.953097094374405707e+00 1.023192906614227571e+00 1.051870265649778702e+00 1.078433931716789029e+00 1.127478822669020442e+00 1.219382841722919331e+00 1.306697277732679296e+00 1.387143477463067764e+00 1.458581969915961007e+00
-2.946813909067226067e+00 1.023510084819774901e+00 1.052462915948819688e+00 1.079347621750790243e+00 1.129008599486056141e+00 1.221510608741440240e+00 1.308882935395058400e+00 1.389316228777793150e+00 1.458081180647607056e+00
-2.940530723760046428e+00 1.023836118899212444e+00 1.053070773405755833e+00 1.080281423170280863e+00 1.130556724730348739e+00 1.223629681062894825e+00 1.311052507493193353e+00 1.391472594644401539e+00 1.457436782944262266e+00
-2.934247538452866788e+00 1.024170866928186596e+00 1.053693472042290358e+00 1.081234566912068651e+00 1.132121471473407581e+00 1.225739117840127346e+00 1.313205968441733873e+00 1.393612590606771340e+00 1.458022065797807798e+00
-2.927964353145687149e+00 1.024514183604382067e+00 1.054330640361040849e+00 1.082206283158113180e+00 1.133701181266670188e+00 1.227838106215271896e+00 1.315343299156574108e+00 1.395736211019399153e+00 1.457598664464292426e+00
-2.921681167838507509e+00 1.024865920342161285e+00 1.054981901781297804e+00 1.083195802578249323e+00 1.135294264189885327e+00 1.229925943811560174e+00 1.317464485338241342e+00 1.397843466892244813e+00 1.456232031121937665e+00
-2.915397982531327870e+00 1.025225925368553836e+00 1.055646875071150292e+00 1.084202357512191739e+00 1.136899198469541350e+00 1.232002023532148716e+00 1.319569516223718209e+00 1.399934369872098960e+00 1.457216384447145963e+00
-2.909114797224148230e+00 1.025594043820483581e+00 1.056325174775114561e+00 1.085225183089379541e+00 1.138514529724039104e+00 1.234065820390831458e+00 1.321658383678479876e+00 1.402008922870606078e+00 1.457886820742984035e+00
-2.902831611916968590e+00 1.025970117843118423e+00 1.057016411636449105e+00 1.086263518285677909e+00 1.140138869888933204e+00 1.236116880123925066e+00 1.323731081535538978e+00 1.404067131325553719e+00 1.456462007360227684e+00
-2.896548426609789395e+00 1.026353986689229725e+00 1.057720193013388599e+00 1.087316606916374218e+00 1.141770895871854430e+00 1.238154809357492558e+00 1.325787605113700307e+00 1.406109005830900482e+00 1.455898419593414594e+00
-2.890265241302609756e+00 1.026745486819447883e+00 1.058436123288580166e+00 1.088383698565317248e+00 1.143409347982840885e+00 1.240179267128309615e+00 1.327827950865833939e+00 1.408134552704923381e+00 1.455822370667527288e+00
-2.883982055995430116e+00 1.027144452003302622e+00 1.059163804271044063e+00 1.089464049450404204e+00 1.145053028181816313e+00 1.242189957579917792e+00 1.329852116121701844e+00 1.410143778403350368e+00 1.451400453579466454e+00
-2.877698870688250476e+00 1.027550713420938067e+00 1.059902835590045944e+00 1.090556923225967312e+00 1.146700798180996461e+00 1.244186623676373449e+00 1.331860098899404710e+00 1.412136691143772715e+00 1.454306583477144033e+00
-2.871415685381070837e+00 1.027964099765389605e+00 1.060652815080308509e+00 1.091661591722916658e+00 1.148351577436124371e+00 1.246169041795707200e+00 1.333851897766587413e+00 1.414113297622101140e+00 1.455369931955746932e+00
-2.865132500073891197e+00 1.028384437345318814e+00 1.061413339158040703e+00 1.092777335627767021e+00 1.150004341056695578e+00 1.248137017082606270e+00 1.335827511737971207e+00 1.416073604919940720e+00 1.450821575265963448e+00
-2.858849314766711558e+00 1.028811550188095003e+00 1.062184003187317760e+00 1.093903445101928718e+00 1.151658117661781722e+00 1.250090379455454537e+00 1.337786940199163777e+00 1.418017620881725005e+00 1.455624292599291270e+00
-2.852566129459532362e+00 1.029245260143122342e+00 1.062964401836392403e+00 1.095039220342846509e+00 1.153311987204727274e+00 1.252028980176721262e+00 1.339730182849630413e+00 1.419945352609983669e+00 1.457817083192448404e+00
-2.846282944152352723e+00 1.029685386985305984e+00 1.063754129423563288e+00 1.096183972088768499e+00 1.154965078786885702e+00 1.253952688907894686e+00 1.341657239659646450e+00 1.421856807457746452e+00 1.458593155608784109e+00
-2.839999758845173083e+00 1.030131748518558155e+00 1.064552780252281394e+00 1.097337022069065693e+00 1.156616568477699225e+00 1.255861391180857600e+00 1.343568110837426000e+00 1.423751992943231182e+00 1.460758137443458171e+00
-2.833716573537993444e+00 1.030584160679245631e+00 1.065359948935213241e+00 1.098497703402173453e+00 1.158265677155822182e+00 1.257754986226943483e+00 1.345462796803644556e+00 1.425630916441373852e+00 1.462843179414422323e+00
-2.827433388230813804e+00 1.031042437639479337e+00 1.066175230707036015e+00 1.099665360943312020e+00 1.159911668383602601e+00 1.259633385113048565e+00 1.347341298171446322e+00 1.427493585371788498e+00 1.464562894266695503e+00
-2.821150202923634165e+00 1.031506391910155918e+00 1.066998221725770302e+00 1.100839351584232073e+00 1.161553846325122263e+00 1.261496509141223132e+00 1.349203615730397043e+00 1.429340007252112965e+00 1.466463880234009753e+00
-2.814867017616454525e+00 1.031975834443654927e+00 1.067828519362511885e+00 1.102019044507291490e+00 1.163191553716077076e+00 1.263344288474284927e+00 1.351049750433391816e+00 1.431170189531383752e+00 1.468349177944091144e+00
-2.808583832309274886e+00 1.032450574736107241e+00 1.068665722479455127e+00 1.103203821396204987e+00 1.164824169892099359e+00 1.265176660955266819e+00 1.352879703385720722e+00 1.432984139680287594e+00 1.470136260653907456e+00
-2.802300647002095246e+00 1.032930420929145221e+00 1.069509431696141766e+00 1.104393076605821200e+00 1.166451108880628418e+00 1.266993571093067095e+00 1.354693475835756944e+00 1.434781865204796780e+00 1.471935415382262136e+00
-2.796017461694916051e+00 1.033415179911052473e+00 1.070359249643911159e+00 1.105586217293301310e+00 1.168071817560138115e+00 1.268794969190596200e+00 1.356491069166839036e+00 1.436563373603231941e+00 1.473724691220768879e+00
-2.789734276387736411e+00 1.033904657417234141e+00 1.071214781208552846e+00 1.106782663513040221e+00 1.169685773889396208e+00 1.270580810595085541e+00 1.358272484890063136e+00 1.438328672366083083e+00 1.475482841781808219e+00
-2.783451091080556772e+00 1.034398658129926041e+00 1.072075633761204516e+00 1.107981848277662884e+00 1.171292485208454748e+00 1.272351055053122071e+00 1.360037724637780387e+00 1.440077768995352336e+00 1.477224978427239543e+00
-2.777167905773377132e+00 1.034896985777074008e+00 1.072941417377564211e+00 1.109183217587378589e+00 1.172891486612235745e+00 1.274105666155473049e+00 1.361786790157617055e+00 1.441810670992700771e+00 1.478953577401213471e+00
-2.770884720466197493e+00 1.035399443230307748e+00 1.073811745045519128e+00 1.110386230429935672e+00 1.174482339396870856e+00 1.275844610858894335e+00 1.363519683306926744e+00 1.443527385846249400e+00 1.480663541127893446e+00
-2.764601535159017853e+00 1.035905832601941690e+00 1.074686232861310486e+00 1.111590358753356211e+00 1.176064629578353671e+00 1.277567859073954093e+00 1.365236406047570128e+00 1.445227921043248820e+00 1.482356720115871163e+00
-2.758318349851838214e+00 1.036415955340940442e+00 1.075564500214393426e+00 1.112795087413571027e+00 1.177637966482576459e+00 1.279275383309476322e+00 1.366936960440975124e+00 1.446912284062735310e+00 1.484034644183588769e+00
-2.752035164544658574e+00 1.036929612327783357e+00 1.076446169961160715e+00 1.113999914099002009e+00 1.179201981405412436e+00 1.280967158365556857e+00 1.368621348643421776e+00 1.448580482369814515e+00 1.485695936743776091e+00
-2.745751979237478935e+00 1.037446603968172010e+00 1.077330868587723867e+00 1.115204349234060643e+00 1.180756326341176887e+00 1.282643161068258042e+00 1.370289572901517872e+00 1.450232523417698260e+00 1.487340828698086703e+00
-2.739468793930299739e+00 1.037966730285525330e+00 1.078218226361970622e+00 1.116407915863460554e+00 1.182300672777550243e+00 1.284303370040076553e+00 1.371941635547847316e+00 1.451868414645842709e+00 1.488969796120892086e+00
-2.733185608623120100e+00 1.038489791012207952e+00 1.079107877475123267e+00 1.117610149519148166e+00 1.183834710554834135e+00 1.285947765501128881e+00 1.373577538996762382e+00 1.453488163474693451e+00 1.490582598185336671e+00
-2.726902423315940460e+00 1.039015585679445852e+00 1.079999460173045822e+00 1.118810598071579898e+00 1.185358146787271583e+00 1.287576329096719707e+00 1.375197285740308750e+00 1.455091777306015244e+00 1.492179205707496514e+00
-2.720619238008760821e+00 1.039543913705879952e+00 1.080892616877559886e+00 1.120008821566985890e+00 1.186870704844057656e+00 1.289189043747585028e+00 1.376800878344273560e+00 1.456679263521420520e+00 1.493759769526518788e+00
-2.714336052701581181e+00 1.040074574484720404e+00 1.081786994298036042e+00 1.121204392052173038e+00 1.188372123387594348e+00 1.290785893519627470e+00 1.378388319444345811e+00 1.458250629478648142e+00 1.495324241701029511e+00
-2.708052867394401542e+00 1.040607367469454925e+00 1.082682243533544808e+00 1.122396893388333483e+00 1.189862155466511418e+00 1.292366863510417963e+00 1.379959611742379577e+00 1.459805882510483155e+00 1.496872611082295190e+00
-2.701769682087221902e+00 1.041142092258081631e+00 1.083578020165853806e+00 1.123585921055244796e+00 1.191340567660969185e+00 1.293931939750131654e+00 1.381514758002758470e+00 1.461345029923764471e+00 1.498404920544246899e+00
-2.695486496780042707e+00 1.041678548675829319e+00 1.084473984343566233e+00 1.124771081947158358e+00 1.192807139277763495e+00 1.295481109114912321e+00 1.383053761048854469e+00 1.462868078996486965e+00 1.499921168622738277e+00
-2.689203311472863067e+00 1.042216536856337195e+00 1.085369800857703293e+00 1.125951994161591863e+00 1.194261661592793455e+00 1.297014359250949767e+00 1.384576623759573799e+00 1.464375036976455213e+00 1.501421362115861857e+00
-2.682920126165683428e+00 1.042755857321263191e+00 1.086265139209033892e+00 1.127128286782160593e+00 1.195703937138494544e+00 1.298531678507796716e+00 1.386083349065993620e+00 1.465865911079940354e+00 1.502905515855889718e+00
-2.676636940858503788e+00 1.043296311058302894e+00 1.087159673667459803e+00 1.128299599656512386e+00 1.197133779033895173e+00 1.300033055879661559e+00 1.387573939948077317e+00 1.467340708489172751e+00 1.504373632565724650e+00
-2.670353755551324149e+00 1.043837699597589985e+00 1.088053083323767822e+00 1.129465583170338183e+00 1.198551010355028756e+00 1.301518480953594459e+00 1.389048399431475289e+00 1.468799436351389209e+00 1.505825720407150126e+00
-2.664070570244144509e+00 1.044379825086467983e+00 1.088945052134055569e+00 1.130625898018377207e+00 1.199955463543498801e+00 1.302987943863631815e+00 1.390506730584399886e+00 1.470242101777211818e+00 1.507261789464658941e+00
-2.657787384936964870e+00 1.044922490362609979e+00 1.089835268957143999e+00 1.131780214973252985e+00 1.201346979851083852e+00 1.304441435250103698e+00 1.391948936514577184e+00 1.471668711838852506e+00 1.508681848203905052e+00
-2.651504199629785230e+00 1.045465499025478362e+00 1.090723427585281957e+00 1.132928214652910714e+00 1.202725408818340558e+00 1.305878946223412829e+00 1.393375020366271588e+00 1.473079273568454806e+00 1.510085903673013652e+00
-2.645221014322605591e+00 1.046008655506111884e+00 1.091609226768450736e+00 1.134069587287371839e+00 1.204090607785259337e+00 1.307300468331696441e+00 1.394784985317383708e+00 1.474473793957012724e+00 1.511473964416795379e+00
-2.638937829015426395e+00 1.046551765135232737e+00 1.092492370232570842e+00 1.135204032485447545e+00 1.205442441432109435e+00 1.308705993531864786e+00 1.396178834576614181e+00 1.475852279952580837e+00 1.512846038423461215e+00
-2.632654643708246756e+00 1.047094634209668307e+00 1.093372566691910741e+00 1.136331259002007377e+00 1.206780781348691267e+00 1.310095514163573949e+00 1.397556571380699442e+00 1.477214738458918930e+00 1.514202133498819380e+00
-2.626371458401067116e+00 1.047637070057084063e+00 1.094249529855989556e+00 1.137450984506336082e+00 1.208105505630308496e+00 1.311469022925759731e+00 1.398918198991708994e+00 1.478561176334152627e+00 1.515542257545598792e+00
-2.620088273093887477e+00 1.048178881099027793e+00 1.095122978431268823e+00 1.138562935352064542e+00 1.209416498498851578e+00 1.312826512855409078e+00 1.400263720694409075e+00 1.479891600389289685e+00 1.516866418223386637e+00
-2.613805087786707837e+00 1.048719876912284743e+00 1.095992636117910202e+00 1.139666846349114415e+00 1.210713649947472215e+00 1.314167977308286384e+00 1.401593139793688714e+00 1.481206017386938134e+00 1.518174623215095664e+00
-2.607521902479528197e+00 1.049259868288550557e+00 1.096858231601885336e+00 1.140762460538041534e+00 1.211996855407401430e+00 1.315493409941373537e+00 1.402906459612046408e+00 1.482504434040019081e+00 1.519466880202872350e+00
-2.601238717172348558e+00 1.049798667292424881e+00 1.097719498542702343e+00 1.141849528967133542e+00 1.213266015435550571e+00 1.316802804696818985e+00 1.404203683487136978e+00 1.483786857010427340e+00 1.520743196744422487e+00
-2.594955531865168918e+00 1.050336087317732980e+00 1.098576175557018031e+00 1.142927810472564421e+00 1.214521035421605166e+00 1.318096155787209067e+00 1.405484814769373259e+00 1.485053292907762668e+00 1.522003580313586735e+00
-2.588672346557989279e+00 1.050871943142188236e+00 1.099428006198394536e+00 1.143997071461883230e+00 1.215761825313397271e+00 1.319373457682012862e+00 1.406749856819589972e+00 1.486303748288144710e+00 1.523248038337602583e+00
-2.582389161250810083e+00 1.051406050980405071e+00 1.100274738933447072e+00 1.145057085701068456e+00 1.216988299359409442e+00 1.320634705095059536e+00 1.407998813006757999e+00 1.487538229652974220e+00 1.524476578171928054e+00
-2.576105975943630444e+00 1.051938228535272080e+00 1.101116127114629695e+00 1.146107634105359319e+00 1.218200375867334539e+00 1.321879892972935400e+00 1.409231686705754605e+00 1.488756743447759767e+00 1.525689207094426347e+00
-2.569822790636450804e+00 1.052468295047706670e+00 1.101951928949894688e+00 1.147148504534033275e+00 1.219397976977671494e+00 1.323109016484195655e+00 1.410448481295186962e+00 1.489959296060964888e+00 1.526885932312093797e+00
-2.563539605329271165e+00 1.052996071344802775e+00 1.102781907469449374e+00 1.148179491589282675e+00 1.220581028451411143e+00 1.324322071009305546e+00 1.411649200155264960e+00 1.491145893822874990e+00 1.528066760955825387e+00
-2.557256420022091525e+00 1.053521379886388942e+00 1.103605830489836404e+00 1.149200396419310932e+00 1.221749459470907073e+00 1.325519052131232112e+00 1.412833846665726867e+00 1.492316543004499341e+00 1.529231700083987677e+00
-2.550973234714911886e+00 1.054044044810021452e+00 1.104423470575544686e+00 1.150211026525749247e+00 1.222903202453099025e+00 1.326699955626621019e+00 1.414002424203813835e+00 1.493471249816493263e+00 1.530380756680360665e+00
-2.544690049407732246e+00 1.054563891974424461e+00 1.105234604998358350e+00 1.151211195575470025e+00 1.224042192874295498e+00 1.327864777457499201e+00 1.415154936142289488e+00 1.494610020408096762e+00 1.531513937651665991e+00
-2.538406864100553051e+00 1.055080749001407359e+00 1.106039015694639138e+00 1.152200723216859624e+00 1.225166369105774367e+00 1.329013513763451115e+00 1.416291385847510576e+00 1.495732860866101355e+00 1.532631249827256958e+00
-2.532123678793372967e+00 1.055594445316274665e+00 1.106836489220729858e+00 1.153179434900588829e+00 1.226275672259513616e+00 1.330146160854228210e+00 1.417411776677540924e+00 1.496839777213849754e+00 1.533732699959356349e+00
-2.525840493486193772e+00 1.056104812186759112e+00 1.107626816706662298e+00 1.154147161704905500e+00 1.227370046043396723e+00 1.331262715202745861e+00 1.418516111980312022e+00 1.497930775410238668e+00 1.534818294720877496e+00
-2.519557308179014132e+00 1.056611682760495885e+00 1.108409793808341259e+00 1.155103740165464465e+00 1.228449436625289382e+00 1.332363173438440462e+00 1.419604395091825344e+00 1.499005861348761570e+00 1.535888040705678304e+00
-2.513274122871834493e+00 1.057114892101070458e+00 1.109185220658369886e+00 1.156049012109686025e+00 1.229513792505415370e+00 1.333447532340951369e+00 1.420676629334400420e+00 1.500065040856564558e+00 1.536941944427252515e+00
-2.506990937564654853e+00 1.057614277222659771e+00 1.109952901815675741e+00 1.156982824495634610e+00 1.230563064396499762e+00 1.334515788834102157e+00 1.421732818014963318e+00 1.501108319693523985e+00 1.537980012318215461e+00
-2.500707752257475214e+00 1.058109677123300285e+00 1.110712646214088828e+00 1.157905029255386076e+00 1.231597205111182758e+00 1.335567939980158325e+00 1.422772964423375974e+00 1.502135703551347401e+00 1.539002250729535337e+00
-2.494424566950295574e+00 1.058600932816807116e+00 1.111464267110014559e+00 1.158815483142857206e+00 1.232616169456235422e+00 1.336603982974341909e+00 1.423797071830807504e+00 1.503147198052695366e+00 1.540008665929779585e+00
-2.488141381643115935e+00 1.059087887363372671e+00 1.112207582029337338e+00 1.159714047586044794e+00 1.233619914133143203e+00 1.337623915139579900e+00 1.424805143488143688e+00 1.504142808750320137e+00 1.540999264104495836e+00
-2.481858196335936739e+00 1.059570385898876310e+00 1.112942412713688656e+00 1.160600588543632350e+00 1.234608397644651134e+00 1.338627733921474938e+00 1.425797182624436221e+00 1.505122541126227453e+00 1.541974051355500697e+00
-2.475575011028757100e+00 1.060048275662932804e+00 1.113668585066199368e+00 1.161474976365902911e+00 1.235581580206889019e+00 1.339615436883480282e+00 1.426773192445389249e+00 1.506086400590857188e+00 1.542933033700201850e+00
-2.469291825721577460e+00 1.060521406025708657e+00 1.114385929096854966e+00 1.162337085659896907e+00 1.236539423666717985e+00 1.340587021702266624e+00 1.427733176131880999e+00 1.507034392482282881e+00 1.543876217071003865e+00
-2.463008640414397821e+00 1.060989628513541616e+00 1.115094278867563737e+00 1.163186795158746456e+00 1.237481891423974023e+00 1.341542486163271430e+00 1.428677136838527595e+00 1.507966522065429915e+00 1.544803607314650051e+00
-2.456725455107218181e+00 1.061452796833385337e+00 1.115793472437043965e+00 1.164023987595116161e+00 1.238408948358289408e+00 1.342481828156414814e+00 1.429605077692275517e+00 1.508882794531313021e+00 1.545715210191608513e+00
-2.450442269800038542e+00 1.061910766896118963e+00 1.116483351805626745e+00 1.164848549578673342e+00 1.239320560760208023e+00 1.343405045671977938e+00 1.430517001791034915e+00 1.509783214996291534e+00 1.546611031375493273e+00
-2.444159084492858902e+00 1.062363396838747143e+00 1.117163762860070797e+00 1.165660371477512225e+00 1.240216696266321472e+00 1.344312136796631307e+00 1.431412912202342458e+00 1.510667788501342645e+00 1.547491076452466974e+00
-2.437875899185679263e+00 1.062810547045524912e+00 1.117834555318474088e+00 1.166459347303447469e+00 1.241097323798173058e+00 1.345203099709607608e+00 1.432292811962062151e+00 1.511536520011352192e+00 1.548355350920669782e+00
-2.431592713878499623e+00 1.063252080168033409e+00 1.118495582675365974e+00 1.167245374601098451e+00 1.241962413504695828e+00 1.346077932679010658e+00 1.433156704073115906e+00 1.512389414414423872e+00 1.549203860189673598e+00
-2.425309528571320428e+00 1.063687861144246183e+00 1.119146702147058470e+00 1.168018354340679910e+00 1.242811936707959752e+00 1.346936634058253368e+00 1.434004591504248083e+00 1.513226476521204011e+00 1.550036609579937164e+00
-2.419026343264140788e+00 1.064117757216609172e+00 1.119787774617326814e+00 1.168778190814411921e+00 1.243645865852027743e+00 1.347779202282621602e+00 1.434836477188821569e+00 1.514047711064223201e+00 1.550853604322273149e+00
-2.412743157956961149e+00 1.064541637949170783e+00 1.120418664583491042e+00 1.169524791536465713e+00 1.244464174454722460e+00 1.348605635865953944e+00 1.435652364023644267e+00 1.514853122697256360e+00 1.551654849557341009e+00
-2.406459972649781509e+00 1.064959375243789808e+00 1.121039240102958301e+00 1.170258067146360048e+00 1.245266837062130927e+00 1.349415933397437151e+00 1.436452254867828460e+00 1.515642715994697243e+00 1.552440350335140273e+00
-2.400176787342601870e+00 1.065370843355455177e+00 1.121649372740288308e+00 1.170977931315719589e+00 1.246053829205673313e+00 1.350210093538509515e+00 1.437236152541677026e+00 1.516416495450948698e+00 1.553210111614523159e+00
-2.393893602035422230e+00 1.065775918906745501e+00 1.122248937514835898e+00 1.171684300658314859e+00 1.246825127361581798e+00 1.350988115019868374e+00 1.438004059825602088e+00 1.517174465479830925e+00 1.553964138262718953e+00
-2.387610416728242591e+00 1.066174480901461719e+00 1.122837812849022621e+00 1.172377094643292317e+00 1.247580708912645608e+00 1.351749996638578644e+00 1.438755979459070744e+00 1.517916630414002377e+00 1.554702435054869714e+00
-2.381327231421063395e+00 1.066566410737459281e+00 1.123415880517284249e+00 1.173056235511517276e+00 1.248320552112081483e+00 1.352495737255279273e+00 1.439491914139581663e+00 1.518642994504397770e+00 1.555425006673579524e+00
-2.375044046113883311e+00 1.066951592218715605e+00 1.123983025595741925e+00 1.173721648194940403e+00 1.249044636049406520e+00 1.353225335791481854e+00 1.440211866521666328e+00 1.519353561919681628e+00 1.556131857708473509e+00
-2.368760860806704116e+00 1.067329911566655021e+00 1.124539136412633145e+00 1.174373260238910976e+00 1.249752940618189534e+00 1.353938791226959815e+00 1.440915839215920702e+00 1.520048336745714046e+00 1.556822992655773286e+00
-2.362477675499524477e+00 1.067701257430767825e+00 1.125084104499544324e+00 1.175011001727351179e+00 1.250445446485576317e+00 1.354636102597227332e+00 1.441603834788064420e+00 1.520727322985034435e+00 1.557498415917878631e+00
-2.356194490192344837e+00 1.068065520898547449e+00 1.125617824543478029e+00 1.175634805210717282e+00 1.251122135063476914e+00 1.355317268991097723e+00 1.442275855758022862e+00 1.521390524556356150e+00 1.558158131802965141e+00
-2.349911304885165197e+00 1.068422595504776140e+00 1.126140194339788625e+00 1.176244605636663776e+00 1.251782988481326520e+00 1.355982289548331554e+00 1.442931904599040305e+00 1.522037945294078654e+00 1.558802144524590538e+00
-2.343628119577985558e+00 1.068772377240187366e+00 1.126651114746012983e+00 1.176840340283340058e+00 1.252427989560322086e+00 1.356631163457356681e+00 1.443571983736815501e+00 1.522669588947811459e+00 1.559430458201313208e+00
-2.337344934270805918e+00 1.069114764559531583e+00 1.127150489636628228e+00 1.177421948695241083e+00 1.253057121789054928e+00 1.357263889953072233e+00 1.444196095548664793e+00 1.523285459181912049e+00 1.560043076856322930e+00
-2.331061748963626279e+00 1.069449658389072688e+00 1.127638225858754062e+00 1.177989372621541353e+00 1.253670369300457610e+00 1.357880468314721867e+00 1.444804242362708546e+00 1.523885559575038684e+00 1.560640004417079840e+00
-2.324778563656447083e+00 1.069776962133544451e+00 1.128114233188830307e+00 1.178542555956839655e+00 1.254267716849994718e+00 1.358480897863846959e+00 1.445396426457084438e+00 1.524469893619714966e+00 1.561221244714967149e+00
-2.318495378349267000e+00 1.070096581682588477e+00 1.128578424290282989e+00 1.179081444684247026e+00 1.254849149795022933e+00 1.359065177962304638e+00 1.445972650059182296e+00 1.525038464721909737e+00 1.561786801484951859e+00
-2.312212193042087804e+00 1.070408425416701670e+00 1.129030714672201618e+00 1.179605986820749131e+00 1.255414654075261538e+00 1.359633308010359976e+00 1.446532915344906023e+00 1.525591276200626289e+00 1.562336678365258802e+00
-2.305929007734908165e+00 1.070712404212720070e+00 1.129471022649042977e+00 1.180116132364779302e+00 1.255964216194310312e+00 1.360185287444844349e+00 1.447077224437956611e+00 1.526128331287509798e+00 1.562870878897051119e+00
-2.299645822427728525e+00 1.071008431448860154e+00 1.129899269301375409e+00 1.180611833245938991e+00 1.256497823202160191e+00 1.360721115737379083e+00 1.447605579409140919e+00 1.526649633126462513e+00 1.563389406524126057e+00
-2.293362637120548886e+00 1.071296423009342913e+00 1.130315378437680263e+00 1.181093043276802090e+00 1.257015462678641171e+00 1.361240792392666599e+00 1.448117982275700211e+00 1.527155184773274943e+00 1.563892264592615877e+00
-2.287079451813369246e+00 1.071576297288625357e+00 1.130719276557216046e+00 1.181559718106747203e+00 1.257517122717763058e+00 1.361744316946842392e+00 1.448614435000664891e+00 1.527644989195267033e+00 1.564379456350702080e+00
-2.280796266506189607e+00 1.071847975195259428e+00 1.131110892813964597e+00 1.182011815177757441e+00 1.258002791912899099e+00 1.362231688965890086e+00 1.449094939492229450e+00 1.528119049270943552e+00 1.564850984948338297e+00
-2.274513081199009967e+00 1.072111380155403637e+00 1.131490158981659722e+00 1.182449293682135583e+00 1.258472459342771632e+00 1.362702908044117089e+00 1.449559497603150504e+00 1.528577367789660801e+00 1.565306853436982282e+00
-2.268229895891830772e+00 1.072366438116004517e+00 1.131857009419911630e+00 1.182872114522078411e+00 1.258926114558200693e+00 1.363157973802689327e+00 1.450008111130166810e+00 1.529019947451304651e+00 1.565747064769339669e+00
-2.261946710584651132e+00 1.072613077547674099e+00 1.132211381041434706e+00 1.183280240271060935e+00 1.259363747569574477e+00 1.363596885888225252e+00 1.450440781813439273e+00 1.529446790865981676e+00 1.566171621799114622e+00
-2.255663525277471493e+00 1.072851229447279398e+00 1.132553213280379278e+00 1.183673635136980096e+00 1.259785348835012808e+00 1.364019643971445817e+00 1.450857511336014927e+00 1.529857900553721173e+00 1.566580527280772239e+00
-2.249380339970291853e+00 1.073080827340264332e+00 1.132882448061779623e+00 1.184052264927011322e+00 1.260190909249184088e+00 1.364426247745881504e+00 1.451258301323309796e+00 1.530253278944189610e+00 1.566973783869307635e+00
-2.243097154663112214e+00 1.073301807282724285e+00 1.133199029772116395e+00 1.184416097014132419e+00 1.260580420132753510e+00 1.364816696926634876e+00 1.451643153342614401e+00 1.530632928376415958e+00 1.567351394120027663e+00
-2.236813969355932574e+00 1.073514107863251077e+00 1.133502905231001279e+00 1.184765100305270824e+00 1.260953873222425248e+00 1.365190991249196184e+00 1.452012068902619024e+00 1.530996851098527456e+00 1.567713360488339314e+00
-2.230530784048752935e+00 1.073717670204564545e+00 1.133794023663983852e+00 1.185099245211033825e+00 1.261311260661559075e+00 1.365549130468313610e+00 1.452365049452958079e+00 1.531345049267499370e+00 1.568059685329546982e+00
-2.224247598741573739e+00 1.073912437964947397e+00 1.134072336676485104e+00 1.185418503616978869e+00 1.261652574991335651e+00 1.365891114356915459e+00 1.452702096383778674e+00 1.531677524948913849e+00 1.568390370898660624e+00
-2.217964413434393656e+00 1.074098357339505316e+00 1.134337798228858496e+00 1.185722848856393563e+00 1.261977809142444951e+00 1.366216942705083870e+00 1.453023211025324501e+00 1.531994280116729223e+00 1.568705419350211461e+00
-2.211681228127214460e+00 1.074275377061256087e+00 1.134590364612578117e+00 1.186012255684538053e+00 1.262286956427277618e+00 1.366526615319081817e+00 1.453328394647543709e+00 1.532295316653062844e+00 1.569004832738076782e+00
-2.205398042820034821e+00 1.074443448402075951e+00 1.134829994427559052e+00 1.186286700254327808e+00 1.262580010532602603e+00 1.366820132020425849e+00 1.453617648459713863e+00 1.532580636347982583e+00 1.569288613015313416e+00
-2.199114857512855181e+00 1.074602525173508072e+00 1.135056648560606618e+00 1.186546160093414404e+00 1.262856965512707541e+00 1.367097492645013457e+00 1.453890973610087123e+00 1.532850240899310545e+00 1.569556762033999409e+00
-2.192831672205675542e+00 1.074752563727448429e+00 1.135270290164994478e+00 1.186790614082640971e+00 1.263117815782989872e+00 1.367358697042297511e+00 1.454148371185555400e+00 1.533104131912436108e+00 1.569809281545086588e+00
-2.186548486898495902e+00 1.074893522956725356e+00 1.135470884641174960e+00 1.187020042435839029e+00 1.263362556113978741e+00 1.367603745074508215e+00 1.454389842211334827e+00 1.533342310900141392e+00 1.570046173198257566e+00
-2.180265301591316263e+00 1.075025364295581820e+00 1.135658399618618475e+00 1.187234426680941146e+00 1.263591181625775661e+00 1.367832636615924802e+00 1.454615387650667779e+00 1.533564779282435175e+00 1.570267438541795624e+00
-2.173982116284136623e+00 1.075148051720069331e+00 1.135832804938782026e+00 1.187433749642385017e+00 1.263803687782901974e+00 1.368045371552192524e+00 1.454825008404545983e+00 1.533771538386400568e+00 1.570473079022459917e+00
-2.167698930976957428e+00 1.075261551748371458e+00 1.135994072639206376e+00 1.187617995424782524e+00 1.264000070389534436e+00 1.368241949779690714e+00 1.455018705311451832e+00 1.533962589446048685e+00 1.570663095985371127e+00
-2.161415745669777344e+00 1.075365833441059848e+00 1.136142176938740977e+00 1.187787149397836028e+00 1.264180325585126274e+00 1.368422371204942367e+00 1.455196479147116584e+00 1.534137933602186976e+00 1.570837490673903325e+00
-2.155132560362598149e+00 1.075460868401294068e+00 1.136277094223896000e+00 1.187941198182476565e+00 1.264344449840397067e+00 1.368586635744073243e+00 1.455358330624299867e+00 1.534297571902295099e+00 1.570996264229586048e+00
-2.148849375055418509e+00 1.075546630774977475e+00 1.136398803036320349e+00 1.188080129638207971e+00 1.264492439953684100e+00 1.368734743322316039e+00 1.455504260392587401e+00 1.534441505300412567e+00 1.571139417692013929e+00
-2.142566189748238870e+00 1.075623097250870241e+00 1.136507284061405443e+00 1.188203932851641387e+00 1.264624293047647674e+00 1.368866693873559193e+00 1.455634269038205364e+00 1.534569734657035944e+00 1.571266951998764538e+00
-2.136283004441059230e+00 1.075690247060673288e+00 1.136602520118011661e+00 1.188312598126199493e+00 1.264740006566320796e+00 1.368982487339942988e+00 1.455748357083853861e+00 1.534682260739026693e+00 1.571378867985323780e+00
-2.129999819133879591e+00 1.075748061979084014e+00 1.136684496149319656e+00 1.188406116972981819e+00 1.264839578272499043e+00 1.369082123671496731e+00 1.455846524988560375e+00 1.534779084219528578e+00 1.571475166385021272e+00
-2.123716633826700395e+00 1.075796526323834712e+00 1.136753199214802779e+00 1.188484482102775797e+00 1.264923006245461945e+00 1.369165602825825889e+00 1.455928773147548760e+00 1.534860205677896383e+00 1.571555847828970398e+00
-2.117433448519520311e+00 1.075835626955714996e+00 1.136808618483323263e+00 1.188547687419202692e+00 1.264990288879021429e+00 1.369232924767838089e+00 1.455995101892129551e+00 1.534925625599632859e+00 1.571620912846021678e+00
-2.111150263212341116e+00 1.075865353278582237e+00 1.136850745227346415e+00 1.188595728012990183e+00 1.265041424879896459e+00 1.369284089469517962e+00 1.456045511489604261e+00 1.534975344376337425e+00 1.571670361862719023e+00
-2.104867077905161032e+00 1.075885697239368444e+00 1.136879572818277451e+00 1.188628600157363380e+00 1.265076413266403632e+00 1.369319096909743516e+00 1.456080002143193219e+00 1.535009362305665093e+00 1.571704195203266430e+00
-2.098583892597981837e+00 1.075896653328080266e+00 1.136895096722917220e+00 1.188646301304547848e+00 1.265095253367466199e+00 1.369337947074146911e+00 1.456098573991975620e+00 1.535027679591293381e+00 1.571722413089503778e+00
-2.092300707290802197e+00 1.075898218577798326e+00 1.136897314501037481e+00 1.188648830083379071e+00 1.265097944821937048e+00 1.369340639955020311e+00 1.456101227110852214e+00 1.535030296342901002e+00 1.571725015640887957e+00
-2.086017521983622558e+00 1.075890392564677445e+00 1.136886225804075945e+00 1.188636186298017261e+00 1.265084487578236105e+00 1.369327175551263931e+00 1.456087961510523998e+00 1.535017212576157197e+00 1.571712002874485314e+00
-2.079734336676442918e+00 1.075873177407945080e+00 1.136861832374949088e+00 1.188608370927763724e+00 1.265054881894295935e+00 1.369297553868380035e+00 1.456058777137488658e+00 1.534988428212718858e+00 1.571683374704967662e+00
-2.073451151369263279e+00 1.075846577769903334e+00 1.136824138048984745e+00 1.188565386127978352e+00 1.265009128337823530e+00 1.369251774918507358e+00 1.456013673874055669e+00 1.534943943080238959e+00 1.571639130944621821e+00
-2.067167966062084083e+00 1.075810600855928945e+00 1.136773148755973795e+00 1.188507235232102444e+00 1.264947227786872297e+00 1.369189838720503483e+00 1.455952651538380938e+00 1.534883756912385655e+00 1.571579271303362502e+00
-2.060884780754904000e+00 1.075765256414472848e+00 1.136708872523341629e+00 1.188433922754784877e+00 1.264869181430727796e+00 1.369111745300068073e+00 1.455875709884514757e+00 1.534807869348870257e+00 1.571503795388755620e+00
-2.054601595447724804e+00 1.075710556737057066e+00 1.136631319480437607e+00 1.188345454396121825e+00 1.264774990771110996e+00 1.369017494689910741e+00 1.455782848602474200e+00 1.534716279935485428e+00 1.571412702706048936e+00
-2.048318410140544721e+00 1.075646516658266272e+00 1.136540501863946950e+00 1.188241837047008254e+00 1.264664657623696842e+00 1.368907086929965100e+00 1.455674067318327491e+00 1.534608988124154472e+00 1.571305992658211359e+00
-2.042035224833365525e+00 1.075573153555726913e+00 1.136436434024421516e+00 1.188123078795618071e+00 1.264538184119958997e+00 1.368780522067642558e+00 1.455549365594302591e+00 1.534485993272989290e+00 1.571183664545979575e+00
-2.035752039526185886e+00 1.075490487350078572e+00 1.136319132433933010e+00 1.187989188935010487e+00 1.264395572709336335e+00 1.368637800158136075e+00 1.455408742928907095e+00 1.534347294646358328e+00 1.571045717567912448e+00
-2.029468854219006246e+00 1.075398540504921563e+00 1.136188615694847748e+00 1.187840177971884792e+00 1.264236826161733607e+00 1.368478921264763226e+00 1.455252198757073234e+00 1.534192891414967397e+00 1.570892150820455635e+00
-2.023185668911826607e+00 1.075297338026744987e+00 1.136044904549725398e+00 1.187676057636485538e+00 1.264061947570356725e+00 1.368303885459358771e+00 1.455079732450315522e+00 1.534022782655947159e+00 1.570722963298011088e+00
-2.016902483604646967e+00 1.075186907464822816e+00 1.135888021892340394e+00 1.187496840893676575e+00 1.263870940354892891e+00 1.368112692822708087e+00 1.454891343316910390e+00 1.533836967352952385e+00 1.570538153893018318e+00
-2.010619298297467772e+00 1.075067278911073787e+00 1.135717992779828656e+00 1.187302541955199464e+00 1.263663808265038657e+00 1.367905343445029231e+00 1.454687030602093589e+00 1.533635444396271641e+00 1.570337721396040553e+00
-2.004336112990287688e+00 1.074938484999877542e+00 1.135534844445960978e+00 1.187093176293130048e+00 1.263440555384390596e+00 1.367681837426498959e+00 1.454466793488274012e+00 1.533418212582947637e+00 1.570121664495861102e+00
-1.998052927683108271e+00 1.074800560907837266e+00 1.135338606315540844e+00 1.186868760654553601e+00 1.263201186134698562e+00 1.367442174877825600e+00 1.454230631095268400e+00 1.533185270616905793e+00 1.569889981779588162e+00
-1.991769742375928853e+00 1.074653544353480816e+00 1.135129310019932447e+00 1.186629313077476544e+00 1.262945705280501763e+00 1.367186355920867680e+00 1.453978542480554914e+00 1.532936617109095678e+00 1.569642671732766503e+00
-1.985486557068749214e+00 1.074497475596890572e+00 1.134906989413715372e+00 1.186374852907999822e+00 1.262674117934149187e+00 1.366914380689300268e+00 1.453710526639543144e+00 1.532672250577642226e+00 1.569379732739498934e+00
-1.979203371761569574e+00 1.074332397439252240e+00 1.134671680592468368e+00 1.186105400818771471e+00 1.262386429561223045e+00 1.366626249329327303e+00 1.453426582505865206e+00 1.532392169448005825e+00 1.569101163082574635e+00
-1.972920186454389935e+00 1.074158355222309291e+00 1.134423421911684216e+00 1.185820978828748817e+00 1.262082645986375429e+00 1.366321962000443868e+00 1.453126708951686830e+00 1.532096372053155076e+00 1.568806960943608608e+00
-1.966637001147210517e+00 1.073975396827713702e+00 1.134162254006812365e+00 1.185521610324293373e+00 1.261762773399591309e+00 1.366001518876243992e+00 1.452810904788033319e+00 1.531784856633749747e+00 1.568497124403185783e+00
-1.960353815840030878e+00 1.073783572676258569e+00 1.133888219814433551e+00 1.185207320081627325e+00 1.261426818362896718e+00 1.365664920145281069e+00 1.452479168765139494e+00 1.531457621338332853e+00 1.568171651441018444e+00
-1.954070630532851238e+00 1.073582935726982379e+00 1.133601364594564620e+00 1.184878134290682006e+00 1.261074787817525245e+00 1.365312166011972916e+00 1.452131499572817397e+00 1.531114664223535815e+00 1.567830539936107215e+00
-1.947787445225671599e+00 1.073373541476125181e+00 1.133301735954091782e+00 1.184534080580372128e+00 1.260706689091561916e+00 1.364943256697562335e+00 1.451767895840843092e+00 1.530755983254292740e+00 1.567473787666915364e+00
-1.941504259918492181e+00 1.073155447955930208e+00 1.132989383871334077e+00 1.184175188045323068e+00 1.260322529908084022e+00 1.364558192441123419e+00 1.451388356139363456e+00 1.530381576304067126e+00 1.567101392311548214e+00
-1.935221074611312542e+00 1.072928715733267868e+00 1.132664360721734598e+00 1.183801487274094510e+00 1.259922318393820184e+00 1.364156973500623815e+00 1.450992878979324274e+00 1.529991441155087895e+00 1.566713351447945213e+00
-1.928937889304132902e+00 1.072693407908070773e+00 1.132326721304678596e+00 1.183413010378931762e+00 1.259506063088349004e+00 1.363739600154036502e+00 1.450581462812917000e+00 1.529585575498597860e+00 1.566309662554075999e+00
-1.922654703996953263e+00 1.072449590111563822e+00 1.131976522871434243e+00 1.183009791027087143e+00 1.259073772953859915e+00 1.363306072700504856e+00 1.450154106034046597e+00 1.529163976935113300e+00 1.565890323008151119e+00
-1.916371518689773623e+00 1.072197330504266244e+00 1.131613825154216268e+00 1.182591864473748755e+00 1.258625457385506685e+00 1.362856391461564343e+00 1.449710806978819821e+00 1.528726642974694627e+00 1.565455330088836750e+00
-1.910088333382594206e+00 1.071936699773755386e+00 1.131238690396368707e+00 1.182159267596625041e+00 1.258161126222374193e+00 1.362390556782414830e+00 1.449251563926055475e+00 1.528273571037228606e+00 1.565004680975482731e+00
-1.903805148075414566e+00 1.071667771132167379e+00 1.130851183383659198e+00 1.181712038932223763e+00 1.257680789759096474e+00 1.361908569033253080e+00 1.448776375097812430e+00 1.527804758452721900e+00 1.564538372748356831e+00
-1.897521962768234927e+00 1.071390620313419806e+00 1.130451371476685285e+00 1.181250218713875810e+00 1.257184458758148882e+00 1.361410428610658752e+00 1.448285238659943852e+00 1.527320202461606602e+00 1.564056402388890099e+00
-1.891238777461055287e+00 1.071105325570131495e+00 1.130039324644383614e+00 1.180773848911553348e+00 1.256672144462856577e+00 1.360896135939040352e+00 1.447778152722668743e+00 1.526819900215057313e+00 1.563558766779931997e+00
-1.884955592153875870e+00 1.070811967670225240e+00 1.129615115498634248e+00 1.180282973273526714e+00 1.256143858611149966e+00 1.360365691472140703e+00 1.447255115341166576e+00 1.526303848775321992e+00 1.563045462706013522e+00
-1.878672406846696230e+00 1.070510629893185461e+00 1.129178819329957673e+00 1.179777637369922694e+00 1.255599613450107510e+00 1.359819095694599245e+00 1.446716124516196134e+00 1.525772045116061015e+00 1.562516486853620545e+00
-1.872389221539516591e+00 1.070201398025955486e+00 1.128730514144289154e+00 1.179257888638229002e+00 1.255039421751331652e+00 1.359256349123580510e+00 1.446161178194732111e+00 1.525224486122701784e+00 1.561971835811479359e+00
-1.866106036232336951e+00 1.069884360358444475e+00 1.128270280700824690e+00 1.178723776430806724e+00 1.254463296827196483e+00 1.358677452310462552e+00 1.445590274270629472e+00 1.524661168592805538e+00 1.561411506070847555e+00
-1.859822850925157534e+00 1.069559607678629565e+00 1.127798202550926332e+00 1.178175352064469772e+00 1.253871252548018900e+00 1.358082405842590656e+00 1.445003410585306458e+00 1.524082089236444393e+00 1.560835494025820225e+00
-1.853539665617977894e+00 1.069227233267221022e+00 1.127314366078072227e+00 1.177612668872188628e+00 1.253263303360204084e+00 1.357471210345095436e+00 1.444400584928454467e+00 1.523487244676593466e+00 1.560243795973641046e+00
-1.847256480310798255e+00 1.068887332891873987e+00 1.126818860538840061e+00 1.177035782256983909e+00 1.252639464305420169e+00 1.356843866482781547e+00 1.443781795038768134e+00 1.522876631449534779e+00 1.559636408115029571e+00
-1.840973295003618615e+00 1.068540004800914156e+00 1.126311778104904349e+00 1.176444749748073004e+00 1.251999751040859366e+00 1.356200374962081234e+00 1.443147038604701393e+00 1.522250246005274033e+00 1.559013326554512080e+00
-1.834690109696439198e+00 1.068185349716558985e+00 1.125793213906033374e+00 1.175839631059336199e+00 1.251344179860651495e+00 1.355540736533081825e+00 1.442496313265248187e+00 1.521608084707970709e+00 1.558374547300769741e+00
-1.828406924389259558e+00 1.067823470827603316e+00 1.125263266074062241e+00 1.175220488150172216e+00 1.250672767718493450e+00 1.354864951991624045e+00 1.441829616610744491e+00 1.520950143836382384e+00 1.557720066266993220e+00
-1.822123739082079918e+00 1.067454473781547453e+00 1.124722035787824925e+00 1.174587385288810459e+00 1.249985532251571385e+00 1.354173022181476282e+00 1.441146946183700539e+00 1.520276419584320360e+00 1.557049879271249049e+00
-1.815840553774900279e+00 1.067078466676135040e+00 1.124169627319015374e+00 1.173940389118157235e+00 1.249282491805848050e+00 1.353464947996584788e+00 1.440448299479653471e+00 1.519586908061122621e+00 1.556363982036858218e+00
-1.809557368467720861e+00 1.066695560050279878e+00 1.123606148078958533e+00 1.173279568724242328e+00 1.248563665462801175e+00 1.352740730383402257e+00 1.439733673948047965e+00 1.518881605292136339e+00 1.555662370192784305e+00
-1.803274183160541222e+00 1.066305866874347474e+00 1.123031708666255790e+00 1.172604995707350994e+00 1.247829073067700856e+00 1.352000370343299007e+00 1.439003066993143953e+00 1.518160507219217914e+00 1.554945039274034269e+00
-1.796990997853361582e+00 1.065909502539768017e+00 1.122446422915278408e+00 1.171916744255910636e+00 1.247078735259519622e+00 1.351243868935056991e+00 1.438256475974948323e+00 1.517423609701246345e+00 1.554211984722070561e+00
-1.790707812546181943e+00 1.065506584847948579e+00 1.121850407945473194e+00 1.171214891223215870e+00 1.246312673502576907e+00 1.350471227277450836e+00 1.437493898210175480e+00 1.516670908514650140e+00 1.553463201885233902e+00
-1.784424627239002303e+00 1.065097233998457682e+00 1.121243784211442884e+00 1.170499516207069046e+00 1.245530910120028256e+00 1.349682446551918824e+00 1.436715330973235449e+00 1.515902399353949548e+00 1.552698686019178265e+00
-1.778141441931822886e+00 1.064681572576450685e+00 1.120626675553762386e+00 1.169770701632422583e+00 1.244733468329312753e+00 1.348877528005324233e+00 1.435920771497249060e+00 1.515118077832316335e+00 1.551918432287320293e+00
-1.771858256624643246e+00 1.064259725539306922e+00 1.119999209250485572e+00 1.169028532837099732e+00 1.243920372279685438e+00 1.348056472952815277e+00 1.435110216975090669e+00 1.514317939482141995e+00 1.551122435761294938e+00
-1.765575071317463607e+00 1.063831820202449929e+00 1.119361516069300455e+00 1.168273098160683920e+00 1.243091647091967289e+00 1.347219282780782290e+00 1.434283664560463523e+00 1.513501979755630167e+00 1.550310691421431741e+00
-1.759291886010283967e+00 1.063397986224317915e+00 1.118713730320276323e+00 1.167504489036655047e+00 1.242247318900655095e+00 1.346365958949920394e+00 1.433441111368998877e+00 1.512670194025397707e+00 1.549483194157238453e+00
-1.753008700703104550e+00 1.062958355590454484e+00 1.118055989909153558e+00 1.166722800087864442e+00 1.241387414898545982e+00 1.345496502998396071e+00 1.432582554479389980e+00 1.511822577585095306e+00 1.548639938767893298e+00
-1.746725515395924910e+00 1.062513062596690094e+00 1.117388436391115070e+00 1.165928129225429100e+00 1.240511963384036909e+00 1.344610916545129431e+00 1.431707990934554253e+00 1.510959125650042756e+00 1.547780919962763679e+00
-1.740442330088745271e+00 1.062062243831381592e+00 1.116711215024980053e+00 1.165120577751132203e+00 1.239620993811279215e+00 1.343709201293190825e+00 1.430817417742826336e+00 1.510079833357881984e+00 1.546906132361924202e+00
-1.734159144781565631e+00 1.061606038156678977e+00 1.116024474827750801e+00 1.164300250463418340e+00 1.238714536843371405e+00 1.342791359033320475e+00 1.429910831879184219e+00 1.509184695769244744e+00 1.546015570496691138e+00
-1.727875959474386214e+00 1.061144586688788749e+00 1.115328368629441735e+00 1.163467255767064001e+00 1.237792624408795339e+00 1.341857391647575337e+00 1.428988230286505345e+00 1.508273707868439617e+00 1.545109228810183311e+00
-1.721592774167206574e+00 1.060678032777203184e+00 1.114623053128116936e+00 1.162621705786610393e+00 1.236855289761308763e+00 1.340907301113110517e+00 1.428049609876857362e+00 1.507346864564155231e+00 1.544187101657878980e+00
-1.715309588860026935e+00 1.060206521982860473e+00 1.113908688945053127e+00 1.161763716483640962e+00 1.235902567543525343e+00 1.339941089506101690e+00 1.427094967532822167e+00 1.506404160690179683e+00 1.543249183308181172e+00
-1.709026403552847295e+00 1.059730202055211290e+00 1.113185440679941962e+00 1.160893407777984443e+00 1.234934493854431103e+00 1.338958759005816068e+00 1.426124300108853049e+00 1.505445591006140837e+00 1.542295467943048504e+00
-1.702743218245667878e+00 1.059249222908152932e+00 1.112453476966043020e+00 1.160010903672922922e+00 1.233951106321098834e+00 1.337960311898841681e+00 1.425137604432667349e+00 1.504471150198261942e+00 1.541325949658573391e+00
-1.696460032938488238e+00 1.058763736594806382e+00 1.111712970525185140e+00 1.159116332384479087e+00 1.232952444174886031e+00 1.336945750583479642e+00 1.424134877306673541e+00 1.503480832880137452e+00 1.540340622465574683e+00
-1.690176847631308599e+00 1.058273897281102549e+00 1.110964098222521512e+00 1.158209826474859705e+00 1.231938548332421224e+00 1.335915077574318266e+00 1.423116115509436508e+00 1.502474633593526399e+00 1.539339480290331963e+00
-1.683893662324128959e+00 1.057779861218146822e+00 1.110207041120920168e+00 1.157291522990120392e+00 1.230909461481697997e+00 1.334868295506989710e+00 1.422081315797178114e+00 1.501452546809166400e+00 1.538322516975138221e+00
-1.677610477016949542e+00 1.057281786713333949e+00 1.109441984534882630e+00 1.156361563602116727e+00 1.229865228173629976e+00 1.333805407143132005e+00 1.421030474905315977e+00 1.500414566927605886e+00 1.537289726278977309e+00
-1.671327291709769902e+00 1.056779834100182391e+00 1.108669118083865479e+00 1.155420094754803451e+00 1.228805894919436259e+00 1.332726415375562912e+00 1.419963589550039096e+00 1.499360688280055864e+00 1.536241101878344617e+00
-1.665044106402590263e+00 1.056274165706857282e+00 1.107888635744879391e+00 1.154467267814929698e+00 1.227731510294255646e+00 1.331631323233686270e+00 1.418880656429926113e+00 1.498290905129263884e+00 1.535176637367708041e+00
-1.658760921095410623e+00 1.055764945823357115e+00 1.107100735904227307e+00 1.153503239227180455e+00 1.226642125047415099e+00 1.330520133889146805e+00 1.417781672227601319e+00 1.497205211670405323e+00 1.534096326260411036e+00
-1.652477735788230984e+00 1.055252340667331756e+00 1.106305621408245843e+00 1.152528170673797980e+00 1.225537792219810296e+00 1.329392850661754277e+00 1.416666633611430193e+00 1.496103602032000213e+00 1.533000161989454213e+00
-1.646194550481051566e+00 1.054736518348507346e+00 1.105503499612895624e+00 1.151542229238714743e+00 1.224418567268882096e+00 1.328249477025697622e+00 1.415535537237261554e+00 1.494986070276844936e+00 1.531888137907913450e+00
-1.639911365173871927e+00 1.054217648831689669e+00 1.104694582432048433e+00 1.150545587576213169e+00 1.223284508201712750e+00 1.327090016616077950e+00 1.414388379750205704e+00 1.493852610402971681e+00 1.530760247290271936e+00
-1.633628179866692287e+00 1.053695903898321129e+00 1.103879086384305985e+00 1.149538424084120880e+00 1.222135675716797598e+00 1.325914473235787039e+00 1.413225157786463848e+00 1.492703216344627659e+00 1.529616483332608023e+00
-1.627344994559512648e+00 1.053171457106564679e+00 1.103057232638182450e+00 1.148520923081534306e+00 1.220972133355085587e+00 1.324722850862765311e+00 1.412045867975194824e+00 1.491537881973272750e+00 1.528456839153389257e+00
-1.621061809252333230e+00 1.052644483749892945e+00 1.102229247055467320e+00 1.147493274991051360e+00 1.219793947660928302e+00 1.323515153657675913e+00 1.410850506940433124e+00 1.490356601098612677e+00 1.527281307795800736e+00
-1.614778623945153591e+00 1.052115160814156569e+00 1.101395360232588105e+00 1.146455676525477196e+00 1.218601188353609643e+00 1.322291385972038658e+00 1.409639071303050439e+00 1.489159367469636397e+00 1.526089882226143501e+00
-1.608495438637973951e+00 1.051583666933112005e+00 1.100555807539775000e+00 1.145408330878948888e+00 1.217393928510186241e+00 1.321051552356872660e+00 1.408411557682765158e+00 1.487946174775688579e+00 1.524882555334315715e+00
-1.602212253330794312e+00 1.051050182342387895e+00 1.099710829157826808e+00 1.144351447922409948e+00 1.216172244760406862e+00 1.319795657571901648e+00 1.407167962700202501e+00 1.486717016647581158e+00 1.523659319943287960e+00
-1.595929068023614894e+00 1.050514888831866944e+00 1.098860670112271620e+00 1.143285244403338785e+00 1.214936217494535953e+00 1.318523706595389200e+00 1.405908282979002166e+00 1.485471886658690899e+00 1.522420168793887418e+00
-1.589645882716435255e+00 1.049977969696472169e+00 1.098005580304697526e+00 1.142209944149620515e+00 1.213685931084956593e+00 1.317235704634673432e+00 1.404632515147980154e+00 1.484210778326113367e+00 1.521165094553912134e+00
-1.583362697409255615e+00 1.049439609685332009e+00 1.097145814541037323e+00 1.141125778277418457e+00 1.212421474122490350e+00 1.315931657137487942e+00 1.403340655843338114e+00 1.482933685111851752e+00 1.519894089841713924e+00
-1.577079512102075975e+00 1.048899994949316739e+00 1.096281632556566521e+00 1.140032985402881227e+00 1.211142939668424123e+00 1.314611569804166047e+00 1.402032701710932194e+00 1.481640600423986154e+00 1.518607147175994321e+00
-1.570796326794896558e+00 1.048359312986927527e+00 1.095413299037377053e+00 1.138931811857491594e+00 1.209850425523304018e+00 1.313275448600838224e+00 1.400708649408591189e+00 1.480331517617899717e+00 1.517304258998155131e+00
-1.564513141487716918e+00 1.047817752588528162e+00 1.094541083638080226e+00 1.137822511906827483e+00 1.208544034513616028e+00 1.311923299773752216e+00 1.399368495608495078e+00 1.479006429997577143e+00 1.515985417766595234e+00
-1.558229956180537279e+00 1.047275503778910988e+00 1.093665260995478672e+00 1.136705347972478908e+00 1.207223874797549223e+00 1.310555129864864998e+00 1.398012236999609081e+00 1.477665330816812395e+00 1.514650615760266383e+00
-1.551946770873357639e+00 1.046732757758182641e+00 1.092786110737948624e+00 1.135580590856823058e+00 1.205890060191100677e+00 1.309170945728878266e+00 1.396639870290175667e+00 1.476308213280542958e+00 1.513299845165861912e+00
-1.545663585566178222e+00 1.046189706840972011e+00 1.091903917490262277e+00 1.134448519970320479e+00 1.204542710515864812e+00 1.307770754551916159e+00 1.395251392210270058e+00 1.474935070546231852e+00 1.511933098318236190e+00
-1.539380400258998582e+00 1.045646544393947996e+00 1.091018970873571137e+00 1.133309423560959983e+00 1.203181951969920505e+00 1.306354563872071051e+00 1.393846799514415036e+00 1.473545895725201671e+00 1.510550367392140547e+00
-1.533097214951818943e+00 1.045103464771650170e+00 1.090131565500273014e+00 1.132163598945428618e+00 1.201807917523314950e+00 1.304922381602093839e+00 1.392426088984260124e+00 1.472140681883914004e+00 1.509151644077542098e+00
-1.526814029644639303e+00 1.044560663250629906e+00 1.089242000963470680e+00 1.131011352741536635e+00 1.200420747339718597e+00 1.303474216054524071e+00 1.390989257431326731e+00 1.470719422045675184e+00 1.507736920937069014e+00
-1.520530844337459664e+00 1.044018335961903521e+00 1.088350581820731078e+00 1.129853001101382315e+00 1.199020589225920252e+00 1.302010075969630698e+00 1.389536301699819010e+00 1.469282109191788699e+00 1.506306189630868264e+00
-1.514247659030280246e+00 1.043476679821725872e+00 1.087457617571846225e+00 1.128688869944680651e+00 1.197607599110904752e+00 1.300529970546572045e+00 1.388067218669504443e+00 1.467828736263155243e+00 1.504859441345152149e+00
-1.507964473723100607e+00 1.042935892460686631e+00 1.086563422630297371e+00 1.127519295191628190e+00 1.196181941556353046e+00 1.299033909478259252e+00 1.386582005258664818e+00 1.466359296161991788e+00 1.503396669115363515e+00
-1.501681288415920967e+00 1.042396172151141664e+00 1.085668316288110447e+00 1.126344622994616795e+00 1.194743790300482722e+00 1.297521902990488751e+00 1.385080658427118916e+00 1.464873781753066817e+00 1.501917864880033537e+00
-1.495398103108741328e+00 1.041857717732991961e+00 1.084772622673804143e+00 1.125165209968041591e+00 1.193293328837237821e+00 1.295993961885993029e+00 1.383563175179322258e+00 1.463372185865343234e+00 1.500423017003165160e+00
-1.489114917801561910e+00 1.041320728537822538e+00 1.083876670703113554e+00 1.123981423415388647e+00 1.191830751032919355e+00 1.294450097594172178e+00 1.382029552567541675e+00 1.461854501293895048e+00 1.498912118633379364e+00
-1.482831732494382271e+00 1.040785404311422413e+00 1.082980794022184501e+00 1.122793641552715549e+00 1.190356261782427705e+00 1.292890322227391087e+00 1.380479787695110705e+00 1.460320720801443262e+00 1.497385169170262209e+00
-1.476548547187202631e+00 1.040251945134702094e+00 1.082085330942924806e+00 1.121602253727564058e+00 1.188870077707364636e+00 1.291314648644872776e+00 1.378913877719767367e+00 1.458770837119444774e+00 1.495842143081669962e+00
-1.470265361880022992e+00 1.039720551343035426e+00 1.081190624370208297e+00 1.120407660632278812e+00 1.187372427898314875e+00 1.289723090525388027e+00 1.377331819857075423e+00 1.457204842950956980e+00 1.494283043491182017e+00
-1.463982176572843574e+00 1.039191423444049356e+00 1.080297021720621808e+00 1.119210274510612946e+00 1.185863554703681544e+00 1.288115662450142418e+00 1.375733611383939348e+00 1.455622730971360079e+00 1.492707859483497046e+00
-1.457698991265663935e+00 1.038664762033893130e+00 1.079404874832453176e+00 1.118010519356441801e+00 1.184343714567510863e+00 1.286492379997490554e+00 1.374119249642204332e+00 1.454024493830988973e+00 1.491116581182180933e+00
-1.451415805958484295e+00 1.038140767712015133e+00 1.078514539866624933e+00 1.116808831103304200e+00 1.182813178918767694e+00 1.284853259851380880e+00 1.372488732042361104e+00 1.452410124155998794e+00 1.489509170461017273e+00
-1.445132620651304656e+00 1.037619640994489334e+00 1.077626377198281027e+00 1.115605657803424133e+00 1.181272235114547708e+00 1.283198319925748176e+00 1.370842056067350434e+00 1.450779614551596985e+00 1.487885674566238992e+00
-1.438849435344125238e+00 1.037101582225921081e+00 1.076740751298742582e+00 1.114401459794768900e+00 1.179721187439713326e+00 1.281527579507444781e+00 1.369179219276475568e+00 1.449132957602371485e+00 1.486246054245538684e+00
-1.432566250036945599e+00 1.036586791489982673e+00 1.075858030607561133e+00 1.113196709854620936e+00 1.178160358165406985e+00 1.279841059420729454e+00 1.367500219309436105e+00 1.447470145875527248e+00 1.484590128966525313e+00
-1.426283064729765959e+00 1.036075468518615539e+00 1.074978587394404661e+00 1.111991893338051929e+00 1.176590088668849621e+00 1.278138782216838187e+00 1.365805053890489340e+00 1.445791171923238361e+00 1.482918153837207154e+00
-1.419999879422586320e+00 1.035567812599952786e+00 1.074102797610526849e+00 1.110787508299602599e+00 1.175010740616729166e+00 1.276420772392754310e+00 1.364093720832751711e+00 1.444096028282514821e+00 1.481230127580437816e+00
-1.413716694115406902e+00 1.035064022485009172e+00 1.073231040729585306e+00 1.109584065596384228e+00 1.173422697214360877e+00 1.274687056643976524e+00 1.362366218042665444e+00 1.442384707478823191e+00 1.479525266642623738e+00
-1.407433508808227263e+00 1.034564296293197128e+00 1.072363699577586482e+00 1.108382088970739865e+00 1.171826364522611463e+00 1.272937664156897908e+00 1.360622543524642403e+00 1.440657202029524964e+00 1.477804529230635655e+00
-1.401150323501047623e+00 1.034068831416719902e+00 1.071501160151760113e+00 1.107182115110518783e+00 1.170222172844350261e+00 1.271172626947336681e+00 1.358862695385928854e+00 1.438913504443718239e+00 1.476068296016127102e+00
-1.394867138193867984e+00 1.033577824423909330e+00 1.070643811428179104e+00 1.105984693684937792e+00 1.168610578181874526e+00 1.269391980252866592e+00 1.357086671841723380e+00 1.437153607223783158e+00 1.474312974483744210e+00
-1.388583952886688344e+00 1.033091470961569946e+00 1.069792045157968108e+00 1.104790387353941972e+00 1.166992063766392640e+00 1.267595762987866914e+00 1.355294471220610308e+00 1.435377502871823641e+00 1.472538773898367737e+00
-1.382300767579508927e+00 1.032609965656392292e+00 1.068946255651964661e+00 1.103599771748894121e+00 1.165367141660170303e+00 1.265784018271711719e+00 1.353486091970379057e+00 1.433585183892445380e+00 1.470762197689755801e+00
-1.376017582272329287e+00 1.032133502015512905e+00 1.068106839553726539e+00 1.102413435422379351e+00 1.163736354431402997e+00 1.263956794042255805e+00 1.351661532664344190e+00 1.431776642784615250e+00 1.468965889675135639e+00
-1.369734396965149648e+00 1.031662272326289154e+00 1.067274195600801168e+00 1.101231979764847990e+00 1.162100276901189222e+00 1.262114143768811925e+00 1.349820792008292969e+00 1.429951872042257044e+00 1.467106712313568373e+00
-1.363451211657970008e+00 1.031196467555367535e+00 1.066448724374212897e+00 1.100056018885783971e+00 1.160459517961206721e+00 1.260256127281177196e+00 1.347963868848272018e+00 1.428110864216284970e+00 1.465330279069725794e+00
-1.357168026350790591e+00 1.030736277247123578e+00 1.065630828036144173e+00 1.098886179457054579e+00 1.158814722459751589e+00 1.258382811734025442e+00 1.346090762179461775e+00 1.426253611792856590e+00 1.463557372571565818e+00
-1.350884841043610951e+00 1.030281889421558406e+00 1.064820910055831682e+00 1.097723100516082795e+00 1.157166573152733413e+00 1.256494272729194783e+00 1.344201471156517114e+00 1.424380107304902943e+00 1.461612659505913348e+00
-1.344601655736431312e+00 1.029833490471732560e+00 1.064019374923728334e+00 1.096567433226473653e+00 1.155515792714971068e+00 1.254590595622126825e+00 1.342295995105875273e+00 1.422490343337095231e+00 1.460056346012962525e+00
-1.338318470429251672e+00 1.029391265060831007e+00 1.063226627854023221e+00 1.095419840593749861e+00 1.153863145805704260e+00 1.252671877043046944e+00 1.340374333540693907e+00 1.420584312418111672e+00 1.458343980853299637e+00
-1.332035285122072255e+00 1.028955396018945256e+00 1.062443074475648563e+00 1.094280997133875832e+00 1.152209441180626737e+00 1.250738226668506314e+00 1.338436486179421570e+00 1.418662007149278592e+00 1.456907112002309379e+00
-1.325752099814892615e+00 1.028526064239667193e+00 1.061669120511948394e+00 1.093151588492301318e+00 1.150555533840902145e+00 1.248789769284715190e+00 1.336482452969228296e+00 1.416723420180100224e+00 1.456310466113305058e+00
-1.319468914507712975e+00 1.028103448576592749e+00 1.060905171449226581e+00 1.092032311011335910e+00 1.148902327207582230e+00 1.246826647190840021e+00 1.334512234116162599e+00 1.414768544106992820e+00 1.456514501883454660e+00
-1.313185729200533336e+00 1.027687725739830915e+00 1.060151632194429761e+00 1.090923871243751231e+00 1.147250775307542270e+00 1.244849022998174792e+00 1.332525830124436261e+00 1.412797371386081302e+00 1.453829580665008336e+00
-1.306902543893353918e+00 1.027279070192618438e+00 1.059408906722280275e+00 1.089826985410638160e+00 1.145601884954535299e+00 1.242857082890039599e+00 1.330523241848330596e+00 1.410809895202356223e+00 1.456254630078555490e+00
-1.300619358586174279e+00 1.026877654048145461e+00 1.058677397712207036e+00 1.088742378801685007e+00 1.143956717906168707e+00 1.240851040417480400e+00 1.328504470561233886e+00 1.408806107893571191e+00 1.456755570755386753e+00
-1.294336173278994639e+00 1.026483646966693142e+00 1.057957506175483564e+00 1.087670785116228167e+00 1.142316392974601857e+00 1.238831140917536766e+00 1.326469518048483121e+00 1.406786002001819025e+00 1.455744546120870453e+00
-1.288052987971815000e+00 1.026097216053192041e+00 1.057249631073021057e+00 1.086612945743618219e+00 1.140682088065485766e+00 1.236797666654128935e+00 1.324418386732713504e+00 1.404749570960799332e+00 1.456555910283449773e+00
-1.281769802664635582e+00 1.025718525755307198e+00 1.056554168924324077e+00 1.085569608981692413e+00 1.139055042116192906e+00 1.234750942796643880e+00 1.322351079844025890e+00 1.402696807486083941e+00 1.457428874676416797e+00
-1.275486617357455943e+00 1.025347737762162259e+00 1.055871513408156881e+00 1.084541529192395659e+00 1.137436556900697893e+00 1.232691344368158415e+00 1.320267601651796907e+00 1.400627703244981648e+00 1.456888541852144447e+00
-1.269203432050276303e+00 1.024985010903807447e+00 1.055202054955528990e+00 1.083529465893901200e+00 1.135827998664640903e+00 1.230619304314016560e+00 1.318167957781536170e+00 1.398542252900929039e+00 1.457324322478822598e+00
-1.262920246743096664e+00 1.024630501051550624e+00 1.054546180335649508e+00 1.082534182788900790e+00 1.134230799550152602e+00 1.228535322862120527e+00 1.316052155648483435e+00 1.396440449424945829e+00 1.457907460643810271e+00
-1.256637061435917024e+00 1.024284361019258682e+00 1.053904272235555162e+00 1.081556446729096788e+00 1.132646458766041864e+00 1.226439978368724759e+00 1.313920205052441226e+00 1.394322281016122211e+00 1.457316142515617585e+00
-1.250353876128737607e+00 1.023946740465742078e+00 1.053276708834164577e+00 1.080597026616316736e+00 1.131076543455015404e+00 1.224333939867375376e+00 1.311772118994487091e+00 1.392187749693179377e+00 1.458158404178545364e+00
-1.244070690821557967e+00 1.023617785798341950e+00 1.052663863371559483e+00 1.079656692241093285e+00 1.129522689205807895e+00 1.222217981563399114e+00 1.309607914799314710e+00 1.390036841919403798e+00 1.458289384546352929e+00
-1.237787505514378328e+00 1.023297640077825976e+00 1.052066103714337064e+00 1.078736213059989346e+00 1.127986600154607721e+00 1.220092999541066980e+00 1.307427615658848019e+00 1.387869545396077209e+00 1.458107121115747251e+00
-1.231504320207198688e+00 1.022986442924714634e+00 1.051483791917927846e+00 1.077836356913431715e+00 1.126470048617084441e+00 1.217960030973893826e+00 1.305231252756267502e+00 1.385685863816978891e+00 1.458100654899687765e+00
-1.225221134900019271e+00 1.022684330427145127e+00 1.050917283786811263e+00 1.076957888686301823e+00 1.124974874189844432e+00 1.215820276148339429e+00 1.303018868189476986e+00 1.383485794091920074e+00 1.458525471388248285e+00
-1.218937949592839631e+00 1.022391435050392428e+00 1.050366928433602798e+00 1.076101568914043405e+00 1.123502982258465899e+00 1.213675123624597063e+00 1.300790518995991851e+00 1.381269303071859245e+00 1.458514055851977131e+00
-1.212654764285659992e+00 1.022107885548154238e+00 1.049833067838025880e+00 1.075268152337588656e+00 1.122056341848570504e+00 1.211526178861043190e+00 1.298546282695282272e+00 1.379036399250447076e+00 1.458233879101044739e+00
-1.206371578978480352e+00 1.021833806875717787e+00 1.049316036406813035e+00 1.074458386410924060e+00 1.120636982756936906e+00 1.209375296615714079e+00 1.296286264919807696e+00 1.376787095441997399e+00 1.458536847963569194e+00
-1.200088393671300935e+00 1.021569320105114809e+00 1.048816160535612774e+00 1.073673009765676811e+00 1.119246991901669874e+00 1.207224617401547295e+00 1.294010609922150223e+00 1.374521334054099597e+00 1.458570746560801101e+00
-1.193805208364121295e+00 1.021314542342377063e+00 1.048333758174007979e+00 1.072912750637639689e+00 1.117888508834135930e+00 1.205076608202401811e+00 1.291719515038418198e+00 1.372239149743803566e+00 1.458559485288829061e+00
-1.187522023056941656e+00 1.021069586646997429e+00 1.047869138394769140e+00 1.072178325260690457e+00 1.116563720361019030e+00 1.202934107541991038e+00 1.289413250590776938e+00 1.369940509316933008e+00 1.458479572785835732e+00
-1.181238837749762016e+00 1.020834561953707809e+00 1.047422600968492379e+00 1.071470436234085444e+00 1.115274854232608082e+00 1.200800374822899030e+00 1.287092187259423870e+00 1.367625327680321412e+00 1.458081180647607056e+00
-1.174955652442582599e+00 1.020609572996671099e+00 1.046994435944776924e+00 1.070789770869616353e+00 1.114024171863508883e+00 1.198679143600162700e+00 1.284756833698701417e+00 1.365293684826298204e+00 1.458322855084684511e+00
-1.168672467135402959e+00 1.020394720236195152e+00 1.046584923241114629e+00 1.070136999525590937e+00 1.112813960064470198e+00 1.196574678103752287e+00 1.282407888170336241e+00 1.362945633392257605e+00 1.458183752843162928e+00
-1.162389281828223320e+00 1.020190099788065297e+00 1.046194332240661495e+00 1.069512773935043626e+00 1.111646521778998586e+00 1.194491831855931885e+00 1.280046309308266128e+00 1.360580869547326266e+00 1.457976191601152882e+00
-1.156106096521043680e+00 1.019995803355589814e+00 1.045822921400063388e+00 1.068917725535983632e+00 1.110524165835855559e+00 1.192436106624031877e+00 1.277673412887521343e+00 1.358199415537209243e+00 1.457647218077180895e+00
-1.149822911213864263e+00 1.019811918164458486e+00 1.045470937868498762e+00 1.068352463811838682e+00 1.109449195748259509e+00 1.190413709193557157e+00 1.275291003745064877e+00 1.355801603035981184e+00 1.457895436238432429e+00
-1.143539725906684623e+00 1.019638526900496611e+00 1.045138617119094171e+00 1.067817574650548273e+00 1.108423897612382802e+00 1.188431602540176213e+00 1.272901554851604500e+00 1.353386713265128716e+00 1.457448610277782386e+00
-1.137256540599504984e+00 1.019475707650407514e+00 1.044826182593840969e+00 1.067313618730989067e+00 1.107450527181157884e+00 1.186497546942710368e+00 1.270508448929408507e+00 1.350955239226635518e+00 1.457025359962954791e+00
-1.130973355292325344e+00 1.019323533845583718e+00 1.044533845363126545e+00 1.066841129945586442e+00 1.106531296213952853e+00 1.184620125466405272e+00 1.268116301730086271e+00 1.348506532009264181e+00 1.456672171752181111e+00
-1.124690169985145705e+00 1.019182074209067812e+00 1.044261803800961230e+00 1.066400613868040415e+00 1.105668358227688941e+00 1.182808747155798201e+00 1.265731389456027589e+00 1.346038229767218208e+00 1.456299373479662762e+00
-1.118406984677966065e+00 1.019051392705737413e+00 1.044010243276941363e+00 1.065992546275113861e+00 1.104863793799666816e+00 1.181073620366345001e+00 1.263362204384149035e+00 1.343555119126288888e+00 1.456197842788047092e+00
-1.112123799370786426e+00 1.018931548495786821e+00 1.043779335865957725e+00 1.065617371731350627e+00 1.104119595595836945e+00 1.179425688154978058e+00 1.261020159636198290e+00 1.341055611954642846e+00 1.456472572609431637e+00
-1.105840614063607230e+00 1.018822595891570426e+00 1.043569240076603233e+00 1.065275502245428108e+00 1.103437653319545131e+00 1.177876517821806912e+00 1.258720451176707611e+00 1.338534513731281406e+00 1.455923388499178239e+00
-1.099557428756427591e+00 1.018724584317872717e+00 1.043380100599186955e+00 1.064967316006601328e+00 1.102819738793890725e+00 1.176438137861825828e+00 1.256483054377899311e+00 1.335990329645613262e+00 1.455718195522513358e+00
-1.093274243449247951e+00 1.018637558275660382e+00 1.043212048074203757e+00 1.064693156209358227e+00 1.102267491404773869e+00 1.175122818040174932e+00 1.254333772843356343e+00 1.333431032553432649e+00 1.454759255281007579e+00
-1.086991058142068312e+00 1.018561557309369592e+00 1.043065198882044742e+00 1.064453329973980900e+00 1.101782404140548621e+00 1.173942792237531396e+00 1.252305157592914497e+00 1.330854449553949603e+00 1.454578051250277948e+00
-1.080707872834888672e+00 1.018496615977778630e+00 1.042939654954671891e+00 1.064248107370197260e+00 1.101365810467175521e+00 1.172909929103771898e+00 1.250436973462058399e+00 1.328278509818312525e+00 1.453662281516595600e+00
-1.074424687527709033e+00 1.018442763828504072e+00 1.042835503609903958e+00 1.064077720550521633e+00 1.101018872274250882e+00 1.172035362072261666e+00 1.248775733625490325e+00 1.325728825906075325e+00 1.453407704920647081e+00
-1.068141502220529393e+00 1.018400025376164031e+00 1.042752817408892696e+00 1.063942362999213742e+00 1.100742569116944125e+00 1.171329097205181302e+00 1.247372733885157015e+00 1.323247035555019213e+00 1.453015094801792362e+00
-1.061858316913349753e+00 1.018368420084234005e+00 1.042691654037283477e+00 1.063842188902053731e+00 1.100537688961601868e+00 1.170799623582666094e+00 1.246280141279531017e+00 1.321028241766529554e+00 1.453044724626516571e+00
-1.055575131606170558e+00 1.018347962350628633e+00 1.042652056210479738e+00 1.063777312641336348e+00 1.100404820618815949e+00 1.170453555223483377e+00 1.245545178572455391e+00 1.319301132399294696e+00 1.452286130798576380e+00
-1.049291946298990919e+00 1.018338661497024900e+00 1.042634051603346990e+00 1.063747808419635454e+00 1.100344348017646912e+00 1.170295334606637816e+00 1.245203294159244578e+00 1.318340139177368586e+00 1.452670500286946442e+00
-1.043008760991811279e+00 1.018340521761946560e+00 1.042637652804597970e+00 1.063753710015003850e+00 1.100356446439301417e+00 1.170327024943899508e+00 1.245272074850205524e+00 1.318502929359689491e+00 1.453354370449492228e+00
-1.036725575684631639e+00 1.018353542297618874e+00 1.042662857296028367e+00 1.063795010669347452e+00 1.100441080789002823e+00 1.170548211359871082e+00 1.245747924326385370e+00 1.319728145875913805e+00 1.452955033116783312e+00
-1.030442390377452000e+00 1.018377717170597663e+00 1.042709647456671274e+00 1.063871663110768306e+00 1.100598005942429625e+00 1.170956020882397697e+00 1.246606758521447977e+00 1.321703563244189139e+00 1.453327379748716730e+00
-1.024159205070272360e+00 1.018413035366172892e+00 1.042777990591857717e+00 1.063983579709717020e+00 1.100826769159419349e+00 1.171545259223990332e+00 1.247808448093257194e+00 1.324063280250604047e+00 1.453758906639506243e+00
-1.017876019763092721e+00 1.018459480796537919e+00 1.042867838987079132e+00 1.064130632767843476e+00 1.101126714514215399e+00 1.172308650756642479e+00 1.249303384372681958e+00 1.326564410427770069e+00 1.454054891635450097e+00
-1.011592834455913081e+00 1.018517032312716397e+00 1.042979129986464359e+00 1.064312654937497715e+00 1.101496989249952430e+00 1.173237158771514910e+00 1.251039129588152221e+00 1.329141250309322508e+00 1.453898787303169904e+00
-1.005309649148733886e+00 1.018585663720225298e+00 1.043111786095589411e+00 1.064529439768912011e+00 1.101936551926758101e+00 1.174320357433544126e+00 1.252965649246229329e+00 1.331711622049472243e+00 1.454483616228190446e+00
-9.990264638415542464e-01 1.018665343798452527e+00 1.043265715108262270e+00 1.064780742381228329e+00 1.102444182199108891e+00 1.175546825304980558e+00 1.255038546934234667e+00 1.334287864028483206e+00 1.455325585403658861e+00
-9.927432785343746069e-01 1.018756036323720471e+00 1.043440810256835993e+00 1.065066280252692899e+00 1.103018492029940845e+00 1.176904532575687501e+00 1.257220468114035317e+00 1.336836692473292842e+00 1.455485383611289318e+00
-9.864600932271949674e-01 1.018857700096001517e+00 1.043636950385527395e+00 1.065385734124572492e+00 1.103657938127236449e+00 1.178381199215237762e+00 1.259481193504100593e+00 1.339374685115947150e+00 1.455596970041943994e+00
-9.801769079200153278e-01 1.018970288969246463e+00 1.043854000146140937e+00 1.065738749012629993e+00 1.104360835373837668e+00 1.179964607866998971e+00 1.261796975914030394e+00 1.341890062103321846e+00 1.455822370667527288e+00
-9.738937226128356883e-01 1.019093751885279842e+00 1.044091810215520111e+00 1.066124935319356926e+00 1.105125371013185198e+00 1.181642862191790933e+00 1.264149549659709049e+00 1.344385445075091834e+00 1.456642231431128476e+00
-9.676105373056560488e-01 1.019228032911215998e+00 1.044350217533988046e+00 1.066543870039599717e+00 1.105949619352392777e+00 1.183404587568956501e+00 1.266525084778061361e+00 1.346863615514079182e+00 1.457100468066557131e+00
-9.613273519984764093e-01 1.019373071280336607e+00 1.044629045563965741e+00 1.066995098051732427e+00 1.106831556749064749e+00 1.185239075987917223e+00 1.268913229847921986e+00 1.349323671671074587e+00 1.457224812601657149e+00
-9.550441666912967698e-01 1.019528801436376586e+00 1.044928104567901306e+00 1.067478133486138070e+00 1.107769076658906116e+00 1.187136380392954660e+00 1.271306301880385847e+00 1.351767555097767914e+00 1.457336554908452486e+00
-9.487609813841175743e-01 1.019695153081147332e+00 1.045247191904584927e+00 1.067992461162442286e+00 1.108760004536608612e+00 1.189087365741092084e+00 1.273698633071359110e+00 1.354193544739591637e+00 1.457430853503030477e+00
-9.424777960769379348e-01 1.019872051225435783e+00 1.045586092342878137e+00 1.068537538086737904e+00 1.109802112401774288e+00 1.191083724832991075e+00 1.276086060535448041e+00 1.356602871690824719e+00 1.457831147910924274e+00
-9.361946107697582953e-01 1.020059416243101591e+00 1.045944578391837076e+00 1.069112794999891536e+00 1.110893132903770342e+00 1.193117966887833781e+00 1.278465536253772683e+00 1.358995137508465234e+00 1.458023722112541609e+00
-9.299114254625786558e-01 1.020257163928297794e+00 1.046322410646174594e+00 1.069717637967984469e+00 1.112030772743394236e+00 1.195183386161976058e+00 1.280834833367766823e+00 1.361371079356313407e+00 1.458025377604670769e+00
-9.236282401553990162e-01 1.020465205555734167e+00 1.046719338145967848e+00 1.070351450005973870e+00 1.113212725334114417e+00 1.197274016919647854e+00 1.283192327347169925e+00 1.363730194988438171e+00 1.458205775890081934e+00
-9.173450548482193767e-01 1.020683447943897537e+00 1.047135098749494730e+00 1.071013592725772900e+00 1.114436682610599583e+00 1.199384579952043950e+00 1.285536834169154874e+00 1.366072793031878341e+00 1.458388804478070400e+00
-9.110618695410397372e-01 1.020911793521142696e+00 1.047569419518058487e+00 1.071703408000128865e+00 1.115700345916480263e+00 1.201510424745247274e+00 1.287867491294286904e+00 1.368398880474646528e+00 1.458453474348903267e+00
-9.047786842338600977e-01 1.021150140394559536e+00 1.048022017111643223e+00 1.072420219633946514e+00 1.117001435926219033e+00 1.203647470400287522e+00 1.290183670458937781e+00 1.370708501668096435e+00 1.458400656342408119e+00
-8.984954989266809022e-01 1.021398382421526252e+00 1.048492598194233461e+00 1.073163335035001609e+00 1.118337701577081678e+00 1.205792147551479676e+00 1.292484913954193848e+00 1.373001675412404587e+00 1.458491106822718653e+00
-8.922123136195012627e-01 1.021656409283846489e+00 1.048980859847625791e+00 1.073932046876370228e+00 1.119706928006188651e+00 1.207941342824468078e+00 1.294770888159429756e+00 1.375278423118584614e+00 1.458570746560801101e+00
-8.859291283123216232e-01 1.021924106564372492e+00 1.049486489992559779e+00 1.074725634743310954e+00 1.121106943504241560e+00 1.210092346817505105e+00 1.297041349704611157e+00 1.377538689466010879e+00 1.458598734410644138e+00
-8.796459430051419837e-01 1.022201355826013014e+00 1.050009167816004618e+00 1.075543366757791386e+00 1.122535625511676516e+00 1.212242806162803888e+00 1.299296120855204073e+00 1.379782530046496092e+00 1.458433033344563201e+00
-8.733627576979623441e-01 1.022488034693017855e+00 1.050548564203442004e+00 1.076384501174339370e+00 1.123990905694677078e+00 1.214390679909430615e+00 1.301535071617479389e+00 1.382009951686772542e+00 1.458331925385065730e+00
-8.670795723907827046e-01 1.022784016934435769e+00 1.051104342175010808e+00 1.077248287941411808e+00 1.125470774147767639e+00 1.216534200244538511e+00 1.303758106736455424e+00 1.384220971596754168e+00 1.458593155608784109e+00
-8.607963870836030651e-01 1.023089172549632497e+00 1.051676157324389349e+00 1.078133970223000837e+00 1.126973282776742913e+00 1.218671837416624104e+00 1.305965156250865178e+00 1.386415581689417476e+00 1.458319826158230637e+00
-8.545132017764234256e-01 1.023403367855766355e+00 1.052263658259321888e+00 1.079040785875739594e+00 1.128496547920662785e+00 1.220802268626196341e+00 1.308156168633873406e+00 1.388593796832517935e+00 1.457961883621435195e+00
-8.482300164692437860e-01 1.023726465577101452e+00 1.052866487042723787e+00 1.079967968877316720e+00 1.130038752274735714e+00 1.222924350591755527e+00 1.310331105811370911e+00 1.390755629319934572e+00 1.458087684714711285e+00
-8.419468311620645906e-01 1.024058324936052422e+00 1.053484279633328358e+00 1.080914750702544280e+00 1.131598146177429598e+00 1.225037095471112281e+00 1.312489939543940665e+00 1.392901078697092121e+00 1.457921149916985959e+00
-8.356636458548849511e-01 1.024398801745846077e+00 1.054116666324876217e+00 1.081880361643969835e+00 1.133173048325239574e+00 1.227139649810961464e+00 1.314632648798907510e+00 1.395030156525184140e+00 1.457802958877530308e+00
-8.293804605477053116e-01 1.024747748504684308e+00 1.054763272182888789e+00 1.082864032074436711e+00 1.134761845977505512e+00 1.229231276204558965e+00 1.316759217840681506e+00 1.397142867109591124e+00 1.457216384447145963e+00
-8.230972752405256720e-01 1.025105014491296318e+00 1.055423717478102486e+00 1.083864993649511277e+00 1.136362994711703767e+00 1.231311337353281798e+00 1.318869634842883887e+00 1.399239219523147115e+00 1.456916358425251801e+00
-8.168140899333460325e-01 1.025470445861766944e+00 1.056097618115688253e+00 1.084882480448180253e+00 1.137975017786940768e+00 1.233379282249132736e+00 1.320963890878869673e+00 1.401319220671216170e+00 1.457016411411719226e+00
-8.105309046261663930e-01 1.025843885747523609e+00 1.056784586059426490e+00 1.085915730050680095e+00 1.139596505170136220e+00 1.235434634219215067e+00 1.323041979187025152e+00 1.403382877068263923e+00 1.457122240406101277e+00
-8.042477193189867535e-01 1.026225174354372216e+00 1.057484229750050853e+00 1.086963984552768103e+00 1.141226112275775861e+00 1.237476980598086973e+00 1.325103894635542900e+00 1.405430195633081469e+00 1.456288243808777638e+00
-7.979645340118071140e-01 1.026614149062466730e+00 1.058196154517025978e+00 1.088026491516138172e+00 1.142862558466272382e+00 1.239505963818429590e+00 1.327149633331905276e+00 1.407461184111894914e+00 1.454880480761577166e+00
-7.916813487046279185e-01 1.027010644527099892e+00 1.058919962983072116e+00 1.089102504855083087e+00 1.144504625356001171e+00 1.241521273733907860e+00 1.329179192337469617e+00 1.409475849580757334e+00 1.454540597672721702e+00
-7.853981633974482790e-01 1.027414492780205357e+00 1.059655255460800305e+00 1.090191285659832143e+00 1.146151154958109153e+00 1.243522641009936258e+00 1.331192569458437447e+00 1.411474199178244238e+00 1.455235082106772548e+00
-7.791149780902686395e-01 1.027825523332460245e+00 1.060401630340869206e+00 1.091292102957330368e+00 1.147801047709275046e+00 1.245509831438115000e+00 1.333189763092228253e+00 1.413456240207108694e+00 1.455744546120870453e+00
-7.728317927830890000e-01 1.028243563275879069e+00 1.061158684471131375e+00 1.092404234410494723e+00 1.149453260403808352e+00 1.247482641048224261e+00 1.335170772114129711e+00 1.415421979753676229e+00 1.455442556469696447e+00
-7.665486074759093604e-01 1.028668437386791368e+00 1.061926013526277579e+00 1.093526966957251823e+00 1.151106804064862432e+00 1.249440891907904527e+00 1.337135595793275566e+00 1.417371425312656141e+00 1.455910927425476231e+00
-7.602654221687297209e-01 1.029099968229097550e+00 1.062703212367549277e+00 1.094659597390870376e+00 1.152760741777117071e+00 1.251384428514588976e+00 1.339084233729898266e+00 1.419304584295781879e+00 1.457452543414915258e+00
-7.539822368615500814e-01 1.029537976257701937e+00 1.063489875392124251e+00 1.095801432883314330e+00 1.154414186502108697e+00 1.253313114696990471e+00 1.341016685808095854e+00 1.421221463960237852e+00 1.459027074558042703e+00
-7.476990515543704419e-01 1.029982279922015520e+00 1.064285596871845430e+00 1.096951791453488312e+00 1.156066298894440125e+00 1.255226830954624173e+00 1.342932952159913595e+00 1.423122071724658433e+00 1.460462527379558395e+00
-7.414158662471912464e-01 1.030432695769433638e+00 1.065089971280991810e+00 1.098110002382403305e+00 1.157716285134406498e+00 1.257125472173642011e+00 1.344833033137666778e+00 1.425006415046177199e+00 1.462266344853420552e+00
-7.351326809400116069e-01 1.030889038548689518e+00 1.065902593612852556e+00 1.099275406577390202e+00 1.159363394790125623e+00 1.259008945665761159e+00 1.346716929292295806e+00 1.426874501335257950e+00 1.464024833131730485e+00
-7.288494956328319674e-01 1.031351121312987784e+00 1.066723059684899555e+00 1.100447356887584549e+00 1.161006918720048464e+00 1.260877169484475591e+00 1.348584641356143532e+00 1.428726338068991186e+00 1.465900444886471643e+00
-7.225663103256523279e-01 1.031818755522828202e+00 1.067550966432398996e+00 1.101625218372968229e+00 1.162646187024745981e+00 1.262730070979149133e+00 1.350436170228966892e+00 1.430561932716269524e+00 1.467746355898283728e+00
-7.162831250184726883e-01 1.032291751148424197e+00 1.068385912190346065e+00 1.102808368529297312e+00 1.164280567055114179e+00 1.264567585553133089e+00 1.352271516966364162e+00 1.432381292739524525e+00 1.469553015701889898e+00
-7.099999397112930488e-01 1.032769916771637986e+00 1.069227496963645940e+00 1.103996197471276863e+00 1.165909461482578235e+00 1.266389655596831254e+00 1.354090682769970133e+00 1.434184425639528637e+00 1.471349340672188255e+00
-7.037167544041134093e-01 1.033253059687337716e+00 1.070075322685494656e+00 1.105188108076341047e+00 1.167532306435518752e+00 1.268196229570763833e+00 1.355893668978972677e+00 1.435971338913157425e+00 1.473135928484774482e+00
-6.974335690969337698e-01 1.033740986004102691e+00 1.070928993463963641e+00 1.106383516091401731e+00 1.169148569704951290e+00 1.269987261217226493e+00 1.357680477062637614e+00 1.437742040052170100e+00 1.474899845782475349e+00
-6.911503837897541302e-01 1.034233500744196510e+00 1.071788115816808995e+00 1.107581850204896190e+00 1.170757749021474226e+00 1.271762708882191895e+00 1.359451108613584758e+00 1.439496536560957107e+00 1.476647958728998455e+00
-6.848671984825749348e-01 1.034730407942729746e+00 1.072652298894569478e+00 1.108782552086437612e+00 1.172359370404603807e+00 1.273522534931726069e+00 1.361205565341650381e+00 1.441234835935250924e+00 1.478379849122014589e+00
-6.785840131753952953e-01 1.035231510745943329e+00 1.073521154692043122e+00 1.109985076396324377e+00 1.173952986584885672e+00 1.275266705249438637e+00 1.362943849068208202e+00 1.442956945670876845e+00 1.480095341071081982e+00
-6.723008278682156558e-01 1.035736611508541571e+00 1.074394298248257940e+00 1.111188890767108806e+00 1.175538175498523019e+00 1.276995188803418557e+00 1.364665961720843868e+00 1.444662873255599056e+00 1.481794312057080898e+00
-6.660176425610360162e-01 1.036245511890009352e+00 1.075271347835082825e+00 1.112393475759368311e+00 1.177114538853749615e+00 1.278707957272759543e+00 1.366371905328330971e+00 1.446352626170567035e+00 1.483477257165005891e+00
-6.597344572538563767e-01 1.036758012949851038e+00 1.076151925134641196e+00 1.113598324793748429e+00 1.178681700767732821e+00 1.280404984725207029e+00 1.368061682015843106e+00 1.448026211885943493e+00 1.485143903848415992e+00
-6.534512719466767372e-01 1.037273915241689215e+00 1.077035655405718551e+00 1.114802944061275891e+00 1.180239306472444794e+00 1.282086247338659835e+00 1.369735294000371306e+00 1.449683637859930707e+00 1.486794351268496239e+00
-6.471680866394970977e-01 1.037793018906170373e+00 1.077922167639367768e+00 1.116006852413859995e+00 1.181787021087658651e+00 1.283751723160314828e+00 1.371392743586314689e+00 1.451324911535888607e+00 1.488428638625143297e+00
-6.408849013323174582e-01 1.038315123762620695e+00 1.078811094703942874e+00 1.117209581236822791e+00 1.183324528459005265e+00 1.285401391898127965e+00 1.373034033161228074e+00 1.452950040340800886e+00 1.490046755879924412e+00
-6.346017160251382627e-01 1.038840029399404896e+00 1.079702073479792634e+00 1.118410674305206243e+00 1.184851530058866453e+00 1.287035234740031342e+00 1.374659165191704613e+00 1.454559031683527071e+00 1.491648782766251458e+00
-6.283185307179586232e-01 1.039367535262938791e+00 1.080594744983879307e+00 1.119609687625532146e+00 1.186367743947756681e+00 1.288653234196992958e+00 1.376268142219382984e+00 1.456151892952321614e+00 1.493234706216407304e+00
-6.220353454107789837e-01 1.039897440745313872e+00 1.081488754484580150e+00 1.120806189264588415e+00 1.187872903793770751e+00 1.290255373966580521e+00 1.377860966857072045e+00 1.457728631512800188e+00 1.494804533862008844e+00
-6.157521601035993442e-01 1.040429545270492584e+00 1.082383751606953215e+00 1.121999759166747435e+00 1.189366757947626585e+00 1.291841638814151372e+00 1.379437641784978741e+00 1.459289254706575667e+00 1.496358269845423195e+00
-6.094689747964197046e-01 1.040963648379036099e+00 1.083279390428753874e+00 1.123189988961220021e+00 1.190849068570815739e+00 1.293412014469214943e+00 1.380998169747042814e+00 1.460833769849262609e+00 1.497895933754790576e+00
-6.031857894892400651e-01 1.041499549811333747e+00 1.084175329567492518e+00 1.124376481760574142e+00 1.192319610814381203e+00 1.294966487534857436e+00 1.382542553547360331e+00 1.462362184228726658e+00 1.499417537086710661e+00
-5.969026041820604256e-01 1.042037049589297215e+00 1.085071232258835394e+00 1.125558851951762529e+00 1.193778172045867336e+00 1.296505045408424817e+00 1.384070796046704910e+00 1.463874505102974011e+00 1.500923083035512029e+00
-5.906194188748807861e-01 1.042575948096497340e+00 1.085966766426650798e+00 1.126736724980821780e+00 1.195224551122025858e+00 1.298027676211907622e+00 1.385582900159131325e+00 1.465370739698807823e+00 1.502412580729721725e+00
-5.843362335677011465e-01 1.043116046156714383e+00 1.086861604745009036e+00 1.127909737132323897e+00 1.196658557704922465e+00 1.299534368730706602e+00 1.387078868848667934e+00 1.466850895210120242e+00 1.503886040678121816e+00
-5.780530482605219511e-01 1.043657145110880702e+00 1.087755424692443462e+00 1.129077535304592539e+00 1.198080011619143459e+00 1.301025112359629254e+00 1.388558705126087034e+00 1.468314978796113168e+00 1.505343470688350838e+00
-5.717698629533423116e-01 1.044199046892396954e+00 1.088647908598784797e+00 1.130239776781611916e+00 1.199488742247883488e+00 1.302499897055145350e+00 1.390022412045756273e+00 1.469762997579731501e+00 1.506784879055779847e+00
-5.654866776461626721e-01 1.044741554100804271e+00 1.089538743684876243e+00 1.131396129002496753e+00 1.200884587965766803e+00 1.303958713293051908e+00 1.391469992702563774e+00 1.471194958646052875e+00 1.508210273665433032e+00
-5.592034923389830325e-01 1.045284470073798211e+00 1.090427622095480054e+00 1.132546269329315125e+00 1.202267395606338996e+00 1.305401552030834633e+00 1.392901450228920979e+00 1.472610869040828607e+00 1.509619662619206437e+00
-5.529203070318033930e-01 1.045827598957574711e+00 1.091314240925682411e+00 1.133689884813994242e+00 1.203637019962250365e+00 1.306828404674094335e+00 1.394316787791834988e+00 1.474010735768929603e+00 1.511013054134397793e+00
-5.466371217246237535e-01 1.046370745775498268e+00 1.092198302241098595e+00 1.134826671964979994e+00 1.204993323316238651e+00 1.308239263046512280e+00 1.395716008590050183e+00 1.475394565792867763e+00 1.512390456261095473e+00
-5.403539364174441140e-01 1.046913716495085023e+00 1.093079513092181321e+00 1.135956336514258425e+00 1.206336175001104793e+00 1.309634119362889093e+00 1.397099115851261564e+00 1.476762366031330487e+00 1.513751876816214370e+00
-5.340707511102644744e-01 1.047456318093299865e+00 1.093957585522926879e+00 1.137078593185292696e+00 1.207665450986960654e+00 1.311012966204863517e+00 1.398466112829389374e+00 1.478114143357788013e+00 1.515097323627638382e+00
-5.277875658030852790e-01 1.047998358620161774e+00 1.094832236574271533e+00 1.138193165462378920e+00 1.208981033494116231e+00 1.312375796498972180e+00 1.399817002801924115e+00 1.479449904599126508e+00 1.516426804544760198e+00
-5.215043804959056395e-01 1.048539647260664287e+00 1.095703188282463270e+00 1.139299785361874484e+00 1.210282810630055161e+00 1.313722603496750851e+00 1.401151789067329290e+00 1.480769656534241641e+00 1.517740327247175891e+00
-5.152211951887260000e-01 1.049079994395006210e+00 1.096570167672689777e+00 1.140398193205700128e+00 1.211570676049024797e+00 1.315053380756630030e+00 1.402470474942509204e+00 1.482073405892761819e+00 1.519037899405490055e+00
-5.089380098815463604e-01 1.049619211657145001e+00 1.097432906748236681e+00 1.141488137397483227e+00 1.212844528632858854e+00 1.316368122127400619e+00 1.403773063760335393e+00 1.483361159353718595e+00 1.520319528593505165e+00
-5.026548245743667209e-01 1.050157111991675940e+00 1.098291142475442017e+00 1.142569374201662935e+00 1.214104272191710354e+00 1.317666821733064264e+00 1.405059558867230773e+00 1.484632923544287220e+00 1.521585222322511255e+00
-4.963716392671870814e-01 1.050693509709044626e+00 1.099144616764710092e+00 1.143641667525837402e+00 1.215349815183463189e+00 1.318949473958902718e+00 1.406329963620812640e+00 1.485888705038550972e+00 1.522834988042962134e+00
-4.900884539600074419e-01 1.051228220539109914e+00 1.099993076447834284e+00 1.144704788706607079e+00 1.216581070450647672e+00 1.320216073438623683e+00 1.407584281387590286e+00 1.487128510356282352e+00 1.524068833130808320e+00
-4.838052686528278024e-01 1.051761061683060827e+00 1.100836273251877273e+00 1.145758516299124619e+00 1.217797954973765417e+00 1.321466615042464987e+00 1.408822515540716580e+00 1.488352345961747814e+00 1.525286764887595847e+00
-4.775220833456486069e-01 1.052291851863709882e+00 1.101673963769846942e+00 1.146802635870540543e+00 1.219000389639980142e+00 1.322701093866143873e+00 1.410044669457794164e+00 1.489560218262549807e+00 1.526488790543415686e+00
-4.712388980384689674e-01 1.052820411374173926e+00 1.102505909428395325e+00 1.147836939797497458e+00 1.220188299026210732e+00 1.323919505220565007e+00 1.411250746518731392e+00 1.490752133608494567e+00 1.527674917256338638e+00
-4.649557127312893279e-01 1.053346562124961139e+00 1.103331876452767979e+00 1.148861227067808688e+00 1.221361611195702856e+00 1.325121844622203060e+00 1.412440750103651999e+00 1.491928098290472349e+00 1.528845152110055228e+00
-4.586725274241096884e-01 1.053870127689481739e+00 1.104151635829214495e+00 1.149875303086423939e+00 1.222520257507225150e+00 1.326308107784091028e+00 1.413614683590850962e+00 1.493088118539374287e+00 1.529999502112727949e+00
-4.523893421169300488e-01 1.054390933348005266e+00 1.104964963265068878e+00 1.150878979485770781e+00 1.223664172436081943e+00 1.327478290607353228e+00 1.414772550354801872e+00 1.494232200525025922e+00 1.531137974196373097e+00
-4.461061568097504093e-01 1.054908806130081977e+00 1.105771639146699403e+00 1.151872073940535035e+00 1.224793293406189143e+00 1.328632389173230788e+00 1.415914353764208489e+00 1.495360350355149803e+00 1.532260575216502385e+00
-4.398229715025707698e-01 1.055423574855453239e+00 1.106571448495518917e+00 1.152854409986928008e+00 1.225907560632501392e+00 1.329770399735548336e+00 1.417040097180105596e+00 1.496472574074348305e+00 1.533367311951072010e+00
-4.335397861953911303e-01 1.055935070173473767e+00 1.107364180922237429e+00 1.153825816846470564e+00 1.227006916973128803e+00 1.330892318713589262e+00 1.418149783954004040e+00 1.497568877663108200e+00 1.534458191099552726e+00
-4.272566008882114907e-01 1.056443124601069261e+00 1.108149630579535305e+00 1.154786129254309790e+00 1.228091307790522002e+00 1.331998142685333786e+00 1.419243417426078846e+00 1.498649267036830102e+00 1.535533219282215089e+00
-4.209734155810322953e-01 1.056947572559256754e+00 1.108927596113323810e+00 1.155735187292069144e+00 1.229160680821142160e+00 1.333087868381036101e+00 1.420321000923402188e+00 1.499713748044879225e+00 1.536592403039448218e+00
-4.146902302738526558e-01 1.057448250408252743e+00 1.109697880612754428e+00 1.156672836225223211e+00 1.230214986053073112e+00 1.334161492677109706e+00 1.421382537758218989e+00 1.500762326469656571e+00 1.537635748830913363e+00
-4.084070449666730163e-01 1.057944996481194666e+00 1.110460291559128176e+00 1.157598926344971746e+00 1.231254175611063983e+00 1.335219012590294962e+00 1.422428031226262046e+00 1.501795008025691214e+00 1.538663263034850681e+00
-4.021238596594933767e-01 1.058437651116506784e+00 1.111214640773856566e+00 1.158513312814585694e+00 1.232278203648526915e+00 1.336260425272089547e+00 1.423457484605110457e+00 1.502811798358755446e+00 1.539674951947387349e+00
-3.958406743523137372e-01 1.058926056688936246e+00 1.111960744365605658e+00 1.159415855520181893e+00 1.233287026246046691e+00 1.337285728003421603e+00 1.424470901152585345e+00 1.503812703044998811e+00 1.540670821781819022e+00
-3.895574890451340977e-01 1.059410057639288194e+00 1.112698422676762444e+00 1.160306418925880934e+00 1.234280601315980386e+00 1.338294918189547822e+00 1.425468284105186223e+00 1.504797727590100997e+00 1.541650878667944147e+00
-3.832743037379544582e-01 1.059889500502892989e+00 1.113427500229345890e+00 1.161184871933290230e+00 1.235258888512763553e+00 1.339287993355161577e+00 1.426449636676565325e+00 1.505766877428447614e+00 1.542615128651379841e+00
-3.769911184307748186e-01 1.060364233936827771e+00 1.114147805670481217e+00 1.162051087745253897e+00 1.236221849148555485e+00 1.340264951139698235e+00 1.427414962056038572e+00 1.506720157922321501e+00 1.543563577692934397e+00
-3.707079331235956232e-01 1.060834108745932980e+00 1.114859171717552666e+00 1.162904943733803709e+00 1.237169446113884463e+00 1.341225789292823434e+00 1.428364263407133183e+00 1.507657574361116470e+00 1.544496231667972896e+00
-3.644247478164159837e-01 1.061298977907645158e+00 1.115561435103139321e+00 1.163746321312238541e+00 1.238101643802977714e+00 1.342170505670095881e+00 1.429297543866173470e+00 1.508579131960567921e+00 1.545413096365791716e+00
-3.581415625092363442e-01 1.061758696595680673e+00 1.116254436519835469e+00 1.164575105811260558e+00 1.239018408043475405e+00 1.343099098228790922e+00 1.430214806540897943e+00 1.509484835862002328e+00 1.546314177489021668e+00
-3.518583772020567046e-01 1.062213122202603222e+00 1.116938020565051648e+00 1.165391186359089115e+00 1.239919706030256030e+00 1.344011565023882193e+00 1.431116054509114166e+00 1.510374691131603164e+00 1.547199480653035586e+00
-3.455751918948770651e-01 1.062662114361301757e+00 1.117612035685884075e+00 1.166194455765474869e+00 1.240805506263111591e+00 1.344907904204164728e+00 1.432001290817386030e+00 1.511248702759698137e+00 1.548069011385379445e+00
-3.392920065876974256e-01 1.063105534965414600e+00 1.118276334124137961e+00 1.166984810409529505e+00 1.241675778488032122e+00 1.345788114008520608e+00 1.432870518479754995e+00 1.512106875660061078e+00 1.548922775125209483e+00
-3.330088212805177861e-01 1.063543248188727919e+00 1.118930771861584184e+00 1.167762150131289367e+00 1.242530493641873957e+00 1.346652192762314293e+00 1.433723740476493536e+00 1.512949214669230491e+00 1.549760777222747077e+00
-3.267256359733381466e-01 1.063975120503580341e+00 1.119575208565522395e+00 1.168526378126929277e+00 1.243369623800201218e+00 1.347500138873915176e+00 1.434560959752890108e+00 1.513775724545848300e+00 1.550583022938745614e+00
-3.204424506661585070e-01 1.064401020698306999e+00 1.120209507534721816e+00 1.169277400847539283e+00 1.244193142128104057e+00 1.348331950831339388e+00 1.435382179218065879e+00 1.514586409970011704e+00 1.551389517443971355e+00
-3.141592653589793116e-01 1.064820819893750992e+00 1.120833535645802126e+00 1.170015127901379737e+00 1.245001022833807980e+00 1.349147627199006827e+00 1.436187401743823644e+00 1.515381275542642570e+00 1.552180265818698723e+00
-3.078760800517996721e-01 1.065234391558876226e+00 1.121447163300119509e+00 1.170739471959529654e+00 1.245793241124906858e+00 1.349947166614609451e+00 1.436976630163524060e+00 1.516160325784874585e+00 1.552955273052216256e+00
-3.015928947446200326e-01 1.065641611525509846e+00 1.122050264371210027e+00 1.171450348664840879e+00 1.246569773167055084e+00 1.350730567786084357e+00 1.437749867270995185e+00 1.516923565137453522e+00 1.553714544042346102e+00
-2.953097094374403930e-01 1.066042358002247115e+00 1.122642716152846276e+00 1.172147676544115447e+00 1.247330596044972761e+00 1.351497829488689462e+00 1.438507115819467330e+00 1.517670997960155255e+00 1.554458083594977058e+00
-2.890265241302607535e-01 1.066436511587547820e+00 1.123224399307754862e+00 1.172831376923418878e+00 1.248075687725622718e+00 1.352248950562176866e+00 1.439248378520540772e+00 1.518402628531217324e+00 1.555185896423608050e+00
-2.827433388230811140e-01 1.066823955282053760e+00 1.123795197817041291e+00 1.173501373846449258e+00 1.248805027023428549e+00 1.352983929908061711e+00 1.439973658043178784e+00 1.519118461046787605e+00 1.555897987148906036e+00
-2.764601535159014745e-01 1.067204574500159708e+00 1.124354998930363170e+00 1.174157593995876603e+00 1.249518593567413571e+00 1.353702766486981623e+00 1.440682957012727972e+00 1.519818499620385399e+00 1.556594360298273472e+00
-2.701769682087218349e-01 1.067578257080863402e+00 1.124903693116891201e+00 1.174799966617572800e+00 1.250216367770145665e+00 1.354405459316144755e+00 1.441376278009970369e+00 1.520502748282380745e+00 1.557275020305429747e+00
-2.638937829015426395e-01 1.067944893297927189e+00 1.125441174017095980e+00 1.175428423447651305e+00 1.250898330798382752e+00 1.355092007466864867e+00 1.442053623570195509e+00 1.521171210979483934e+00 1.557939971510002408e+00
-2.576105975943630000e-01 1.068304375869377987e+00 1.125967338395388984e+00 1.176042898642240875e+00 1.251564464545318556e+00 1.355762410062176127e+00 1.442714996182305587e+00 1.521823891574252796e+00 1.558589218157131473e+00
-2.513274122871833605e-01 1.068656599966373300e+00 1.126482086093653301e+00 1.176643328709911396e+00 1.252214751604337373e+00 1.356416666274532723e+00 1.443360398287942603e+00 1.522460793844611970e+00 1.559222764397083516e+00
-2.450442269800037209e-01 1.069001463221464165e+00 1.126985319985687850e+00 1.177229652446682318e+00 1.252849175244190816e+00 1.357054775323582207e+00 1.443989832280641261e+00 1.523081921483386836e+00 1.559840614284878413e+00
-2.387610416728240814e-01 1.069338865736277899e+00 1.127476945932593955e+00 1.177801810873536636e+00 1.253467719385514156e+00 1.357676736474018764e+00 1.444603300505009624e+00 1.523687278097850761e+00 1.560442771779925408e+00
-2.324778563656444419e-01 1.069668710088651276e+00 1.127956872739124483e+00 1.178359747176369599e+00 1.254070368578611205e+00 1.358282549033507980e+00 1.445200805255932197e+00 1.524276867209287012e+00 1.561029240745671398e+00
-2.261946710584648024e-01 1.069990901339238354e+00 1.128425012111017978e+00 1.178903406648303065e+00 1.254657107982430908e+00 1.358872212350683562e+00 1.445782348777798099e+00 1.524850692252561091e+00 1.561600024949258980e+00
-2.199114857512851628e-01 1.070305347037619370e+00 1.128881278613338424e+00 1.179432736634297374e+00 1.255227923344676144e+00 1.359445725813215766e+00 1.446347933263753882e+00 1.525408756575709956e+00 1.562155128061196496e+00
-2.136283004441059674e-01 1.070611957227936006e+00 1.129325589629833093e+00 1.179947686477995195e+00 1.255782800982977676e+00 1.360003088845948005e+00 1.446897560854980114e+00 1.525951063439541233e+00 1.562694553655035179e+00
-2.073451151369263279e-01 1.070910644454077243e+00 1.129757865323330224e+00 1.180448207470731870e+00 1.256321727767080398e+00 1.360544300909098059e+00 1.447431233639989934e+00 1.526477616017246852e+00 1.563218305207060954e+00
-2.010619298297466884e-01 1.071201323764440216e+00 1.130178028597185413e+00 1.180934252802652296e+00 1.256844691101984157e+00 1.361069361496527463e+00 1.447948953653952486e+00 1.526988417394027575e+00 1.563726386095994014e+00
-1.947787445225670488e-01 1.071483912716289622e+00 1.130586005057791610e+00 1.181405777515873945e+00 1.257351678911992732e+00 1.361578270134073509e+00 1.448450722878039887e+00 1.527483470566733059e+00 1.564218799602696830e+00
-1.884955592153874093e-01 1.071758331379739415e+00 1.130981722978161796e+00 1.181862738459637185e+00 1.257842679625620796e+00 1.362071026377942085e+00 1.448936543238792840e+00 1.527962778443510583e+00 1.564695548909896150e+00
-1.822123739082077698e-01 1.072024502341375918e+00 1.131365113262597255e+00 1.182305094247387167e+00 1.258317682161316897e+00 1.362547629813165573e+00 1.449406416607513126e+00 1.528426343843468871e+00 1.565156637101910775e+00
-1.759291886010281303e-01 1.072282350707548959e+00 1.131736109412445623e+00 1.182732805215735095e+00 1.258776675913962029e+00 1.363008080052115822e+00 1.449860344799674516e+00 1.528874169496352131e+00 1.565602067164391320e+00
-1.696460032938484908e-01 1.072531804107347497e+00 1.132094647492959849e+00 1.183145833385244261e+00 1.259219650742103624e+00 1.363452376733080396e+00 1.450298329574358336e+00 1.529306258042227196e+00 1.566031841984070194e+00
-1.633628179866688512e-01 1.072772792695282362e+00 1.132440666101261373e+00 1.183544142422992662e+00 1.259646596955892095e+00 1.363880519518891887e+00 1.450720372633707900e+00 1.529722612031181317e+00 1.566445964348517350e+00
-1.570796326794896558e-01 1.073005249153696106e+00 1.132774106335415976e+00 1.183927697606864005e+00 1.260057505305682835e+00 1.364292508095618084e+00 1.451126475622406042e+00 1.530123233923033510e+00 1.566844436945909802e+00
-1.507964473723100163e-01 1.073229108694917944e+00 1.133094911764623625e+00 1.184296465791520259e+00 1.260452366971276827e+00 1.364688342171305191e+00 1.451516640127171964e+00 1.530508126087054332e+00 1.567227262364807805e+00
-1.445132620651303768e-01 1.073444309063182889e+00 1.133403028400529200e+00 1.184650415376013566e+00 1.260831173551769213e+00 1.365068021474775684e+00 1.451890867676280727e+00 1.530877290801700319e+00 1.567594443093941026e+00
-1.382300767579507372e-01 1.073650790536331945e+00 1.133698404669655213e+00 1.184989516272990873e+00 1.261193917055976055e+00 1.365431545754480780e+00 1.452249159739100737e+00 1.531230730254358408e+00 1.567945981522003152e+00
-1.319468914507710977e-01 1.073848495927312463e+00 1.133980991386958737e+00 1.185313739879459094e+00 1.261540589893420439e+00 1.365778914777405095e+00 1.452591517725656090e+00 1.531568446541100803e+00 1.568281879937456935e+00
-1.256637061435914582e-01 1.074037370585493312e+00 1.134250741730517209e+00 1.185623059049061734e+00 1.261871184865847262e+00 1.366110128328024143e+00 1.452917942986202693e+00 1.531890441666451830e+00 1.568602140528346123e+00
-1.193805208364118187e-01 1.074217362397809072e+00 1.134507611217340006e+00 1.185917448065840762e+00 1.262185695159251386e+00 1.366425186207311793e+00 1.453228436810829916e+00 1.532196717543166553e+00 1.568906765382118262e+00
-1.130973355292321791e-01 1.074388421789754355e+00 1.134751557680313105e+00 1.186196882619441562e+00 1.262484114336393182e+00 1.366724088231800138e+00 1.453523000429079115e+00 1.532487275992018061e+00 1.569195756485454840e+00
-1.068141502220529837e-01 1.074550501726234231e+00 1.134982541246269072e+00 1.186461339781731184e+00 1.262766436329788355e+00 1.367006834232687096e+00 1.453801635009581705e+00 1.532762118741598290e+00 1.569469115724110742e+00
-1.005309649148733442e-01 1.074703557712290758e+00 1.135200524315191695e+00 1.186710797984799726e+00 1.263032655435149643e+00 1.367273424054995745e+00 1.454064341659720316e+00 1.533021247428127731e+00 1.569726844882762151e+00
-9.424777960769370466e-02 1.074847547793717384e+00 1.135405471540547051e+00 1.186945237000312181e+00 1.263282766305266591e+00 1.367523857556780520e+00 1.454311121425302833e+00 1.533264663595276245e+00 1.569968945644863778e+00
-8.796459430051406514e-02 1.074982432557570311e+00 1.135597349810748113e+00 1.187164637920185672e+00 1.263516763944309895e+00 1.367758134608382026e+00 1.454541975290261302e+00 1.533492368693995189e+00 1.570195419592512298e+00
-8.168140899333442562e-02 1.075108175132592603e+00 1.135776128231745341e+00 1.187368983138566092e+00 1.263734643702541849e+00 1.367976255091730486e+00 1.454756904176367716e+00 1.533704364082358662e+00 1.570406268206322009e+00
-7.539822368615478609e-02 1.075224741189558575e+00 1.135941778110749034e+00 1.187558256335077722e+00 1.263936401271425813e+00 1.368178218899694265e+00 1.454955908942968446e+00 1.533900651025417616e+00 1.570601492865304927e+00
-6.911503837897514657e-02 1.075332098941552905e+00 1.136094272941077676e+00 1.187732442459326299e+00 1.264122032679120489e+00 1.368364025935477457e+00 1.455138990386737330e+00 1.534081230695061304e+00 1.570781094846762205e+00
-6.283185307179550705e-02 1.075430219144186239e+00 1.136233588388134930e+00 1.187891527716631979e+00 1.264291534286346108e+00 1.368533676112062780e+00 1.455306149241447855e+00 1.534246104169891822e+00 1.570945075326181772e+00
-5.654866776461586753e-02 1.075519075095766164e+00 1.136359702276512174e+00 1.188035499554973562e+00 1.264444902782617453e+00 1.368687169351699318e+00 1.455457386177765544e+00 1.534395272435107316e+00 1.571093435377146630e+00
-5.026548245743667209e-02 1.075598642637423330e+00 1.136472594578216810e+00 1.188164346653127312e+00 1.264582135182831690e+00 1.368824505585437556e+00 1.455592701803055222e+00 1.534528736382396286e+00 1.571226175971248473e+00
-4.398229715025703257e-02 1.075668900153204266e+00 1.136572247402024560e+00 1.188278058909984614e+00 1.264703228824204606e+00 1.368945684752709280e+00 1.455712096661210042e+00 1.534646496809840999e+00 1.571343297978010867e+00
-3.769911184307739305e-02 1.075729828570135771e+00 1.136658644983957078e+00 1.188376627435030031e+00 1.264808181363546780e+00 1.369050706800951867e+00 1.455815571232496719e+00 1.534748554421833777e+00 1.571444802164823074e+00
-3.141592653589775352e-02 1.075781411358268880e+00 1.136731773678879120e+00 1.188460044539972449e+00 1.264896990774876162e+00 1.369139571685277224e+00 1.455903125933420750e+00 1.534834909828998839e+00 1.571530689196876329e+00
-2.513274122871811400e-02 1.075823634530705508e+00 1.136791621953221476e+00 1.188528303731513303e+00 1.264969655347356836e+00 1.369212279368186458e+00 1.455974761116607619e+00 1.534905563548129681e+00 1.571600959637113437e+00
-1.884955592153847448e-02 1.075856486643613108e+00 1.136838180378822116e+00 1.188581399705245678e+00 1.265026173683566846e+00 1.369268829819327848e+00 1.456030477070705098e+00 1.534960516002132458e+00 1.571655613946184804e+00
-1.256637061435883496e-02 1.075879958796231772e+00 1.136871441627888224e+00 1.188619328340672077e+00 1.265066544698082218e+00 1.369309223015299004e+00 1.456070274020301092e+00 1.534999767519980018e+00 1.571694652482411358e+00
-6.283185307179195433e-03 1.075894044630876678e+00 1.136891400469080438e+00 1.188642086697338396e+00 1.265090767616381839e+00 1.369333458939493653e+00 1.456094152125860131e+00 1.535023318336679043e+00 1.571718075501756129e+00
0.000000000000000000e+00 1.075898740332936976e+00 1.136898053764713978e+00 1.188649673012073471e+00 1.265098841974064303e+00 1.369341537581991730e+00 1.456102111483678963e+00 1.535031168593243622e+00 1.571725883157805370e+00
6.283185307179639523e-03 1.075894044630876678e+00 1.136891400469080438e+00 1.188642086697338396e+00 1.265090767616381839e+00 1.369333458939493653e+00 1.456094152125860131e+00 1.535023318336679043e+00 1.571718075501756129e+00
1.256637061435927905e-02 1.075879958796231772e+00 1.136871441627888224e+00 1.188619328340672077e+00 1.265066544698082218e+00 1.369309223015299004e+00 1.456070274020301092e+00 1.534999767519980018e+00 1.571694652482411358e+00
1.884955592153891857e-02 1.075856486643613108e+00 1.136838180378822116e+00 1.188581399705245678e+00 1.265026173683566846e+00 1.369268829819327848e+00 1.456030477070705098e+00 1.534960516002132458e+00 1.571655613946184804e+00
2.513274122871855809e-02 1.075823634530705508e+00 1.136791621953221476e+00 1.188528303731513303e+00 1.264969655347356836e+00 1.369212279368186458e+00 1.455974761116607619e+00 1.534905563548129681e+00 1.571600959637113437e+00
3.141592653589819761e-02 1.075781411358268880e+00 1.136731773678879120e+00 1.188460044539972449e+00 1.264896990774876162e+00 1.369139571685277224e+00 1.455903125933420750e+00 1.534834909828998839e+00 1.571530689196876107e+00
3.769911184307783714e-02 1.075729828570135771e+00 1.136658644983957078e+00 1.188376627435030031e+00 1.264808181363546780e+00 1.369050706800951867e+00 1.455815571232496719e+00 1.534748554421833555e+00 1.571444802164823074e+00
4.398229715025747666e-02 1.075668900153204266e+00 1.136572247402024560e+00 1.188278058909984614e+00 1.264703228824204606e+00 1.368945684752709280e+00 1.455712096661209820e+00 1.534646496809840999e+00 1.571343297978010867e+00
5.026548245743667209e-02 1.075598642637423330e+00 1.136472594578216810e+00 1.188164346653127312e+00 1.264582135182831690e+00 1.368824505585437556e+00 1.455592701803055222e+00 1.534528736382396286e+00 1.571226175971248473e+00
5.654866776461631162e-02 1.075519075095766164e+00 1.136359702276512174e+00 1.188035499554973340e+00 1.264444902782617453e+00 1.368687169351699318e+00 1.455457386177765544e+00 1.534395272435107316e+00 1.571093435377146630e+00
6.283185307179595114e-02 1.075430219144186239e+00 1.136233588388134930e+00 1.187891527716631979e+00 1.264291534286346108e+00 1.368533676112062780e+00 1.455306149241447855e+00 1.534246104169891822e+00 1.570945075326181772e+00
6.911503837897559066e-02 1.075332098941552905e+00 1.136094272941077676e+00 1.187732442459326299e+00 1.264122032679120489e+00 1.368364025935477457e+00 1.455138990386737330e+00 1.534081230695061304e+00 1.570781094846762205e+00
7.539822368615523018e-02 1.075224741189558575e+00 1.135941778110749034e+00 1.187558256335077722e+00 1.263936401271425813e+00 1.368178218899694265e+00 1.454955908942968446e+00 1.533900651025417616e+00 1.570601492865304927e+00
8.168140899333486971e-02 1.075108175132592603e+00 1.135776128231745341e+00 1.187368983138566092e+00 1.263734643702541849e+00 1.367976255091730486e+00 1.454756904176367716e+00 1.533704364082358662e+00 1.570406268206322009e+00
8.796459430051450923e-02 1.074982432557570311e+00 1.135597349810747891e+00 1.187164637920185672e+00 1.263516763944309895e+00 1.367758134608382026e+00 1.454541975290261302e+00 1.533492368693995189e+00 1.570195419592512298e+00
9.424777960769414875e-02 1.074847547793717384e+00 1.135405471540547051e+00 1.186945237000312181e+00 1.263282766305266591e+00 1.367523857556780520e+00 1.454311121425302611e+00 1.533264663595276245e+00 1.569968945644863778e+00
1.005309649148737883e-01 1.074703557712290758e+00 1.135200524315191695e+00 1.186710797984799726e+00 1.263032655435149643e+00 1.367273424054995745e+00 1.454064341659720316e+00 1.533021247428127731e+00 1.569726844882762151e+00
1.068141502220529837e-01 1.074550501726234231e+00 1.134982541246269072e+00 1.186461339781731184e+00 1.262766436329788355e+00 1.367006834232687096e+00 1.453801635009581705e+00 1.532762118741598290e+00 1.569469115724110742e+00
1.130973355292326232e-01 1.074388421789754355e+00 1.134751557680313105e+00 1.186196882619441562e+00 1.262484114336393182e+00 1.366724088231800138e+00 1.453523000429079115e+00 1.532487275992018061e+00 1.569195756485454840e+00
1.193805208364122628e-01 1.074217362397809072e+00 1.134507611217340006e+00 1.185917448065840762e+00 1.262185695159251386e+00 1.366425186207311793e+00 1.453228436810829916e+00 1.532196717543166553e+00 1.568906765382118262e+00
1.256637061435919023e-01 1.074037370585493090e+00 1.134250741730517209e+00 1.185623059049061734e+00 1.261871184865847262e+00 1.366110128328024143e+00 1.452917942986202693e+00 1.531890441666451830e+00 1.568602140528346123e+00
1.319468914507715418e-01 1.073848495927312463e+00 1.133980991386958737e+00 1.185313739879458872e+00 1.261540589893420439e+00 1.365778914777405095e+00 1.452591517725656090e+00 1.531568446541100803e+00 1.568281879937456935e+00
1.382300767579511813e-01 1.073650790536331945e+00 1.133698404669655213e+00 1.184989516272990873e+00 1.261193917055976055e+00 1.365431545754480780e+00 1.452249159739100737e+00 1.531230730254358408e+00 1.567945981522003152e+00
1.445132620651308208e-01 1.073444309063182889e+00 1.133403028400529200e+00 1.184650415376013344e+00 1.260831173551768991e+00 1.365068021474775684e+00 1.451890867676280727e+00 1.530877290801700319e+00 1.567594443093941026e+00
1.507964473723104604e-01 1.073229108694917944e+00 1.133094911764623625e+00 1.184296465791520259e+00 1.260452366971276827e+00 1.364688342171305191e+00 1.451516640127171964e+00 1.530508126087054332e+00 1.567227262364807805e+00
1.570796326794896558e-01 1.073005249153696106e+00 1.132774106335415976e+00 1.183927697606864005e+00 1.260057505305682835e+00 1.364292508095618084e+00 1.451126475622406042e+00 1.530123233923033510e+00 1.566844436945909802e+00
1.633628179866692953e-01 1.072772792695282362e+00 1.132440666101261373e+00 1.183544142422992662e+00 1.259646596955892095e+00 1.363880519518891665e+00 1.450720372633707900e+00 1.529722612031181317e+00 1.566445964348517350e+00
1.696460032938489348e-01 1.072531804107347497e+00 1.132094647492959849e+00 1.183145833385244261e+00 1.259219650742103624e+00 1.363452376733080174e+00 1.450298329574358336e+00 1.529306258042227196e+00 1.566031841984070194e+00
1.759291886010285744e-01 1.072282350707548959e+00 1.131736109412445623e+00 1.182732805215735095e+00 1.258776675913961807e+00 1.363008080052115822e+00 1.449860344799674294e+00 1.528874169496352131e+00 1.565602067164391320e+00
1.822123739082082139e-01 1.072024502341375918e+00 1.131365113262597255e+00 1.182305094247387167e+00 1.258317682161316675e+00 1.362547629813165351e+00 1.449406416607513126e+00 1.528426343843468871e+00 1.565156637101910553e+00
1.884955592153878534e-01 1.071758331379739193e+00 1.130981722978161796e+00 1.181862738459637185e+00 1.257842679625620796e+00 1.362071026377942085e+00 1.448936543238792840e+00 1.527962778443510583e+00 1.564695548909896150e+00
1.947787445225674929e-01 1.071483912716289622e+00 1.130586005057791610e+00 1.181405777515873723e+00 1.257351678911992732e+00 1.361578270134073509e+00 1.448450722878039887e+00 1.527483470566732837e+00 1.564218799602696830e+00
2.010619298297471325e-01 1.071201323764440216e+00 1.130178028597185413e+00 1.180934252802652074e+00 1.256844691101984157e+00 1.361069361496527463e+00 1.447948953653952486e+00 1.526988417394027575e+00 1.563726386095994014e+00
2.073451151369263279e-01 1.070910644454077243e+00 1.129757865323330224e+00 1.180448207470731870e+00 1.256321727767080398e+00 1.360544300909098059e+00 1.447431233639989934e+00 1.526477616017246852e+00 1.563218305207060954e+00
2.136283004441059674e-01 1.070611957227936006e+00 1.129325589629833093e+00 1.179947686477995195e+00 1.255782800982977676e+00 1.360003088845948005e+00 1.446897560854980114e+00 1.525951063439541233e+00 1.562694553655035179e+00
2.199114857512856069e-01 1.070305347037619370e+00 1.128881278613338424e+00 1.179432736634297374e+00 1.255227923344676144e+00 1.359445725813215766e+00 1.446347933263753882e+00 1.525408756575709956e+00 1.562155128061196496e+00
2.261946710584652465e-01 1.069990901339238354e+00 1.128425012111017978e+00 1.178903406648302843e+00 1.254657107982430908e+00 1.358872212350683562e+00 1.445782348777798099e+00 1.524850692252561091e+00 1.561600024949258980e+00
2.324778563656448860e-01 1.069668710088651276e+00 1.127956872739124261e+00 1.178359747176369599e+00 1.254070368578611205e+00 1.358282549033507980e+00 1.445200805255931975e+00 1.524276867209287012e+00 1.561029240745671398e+00
2.387610416728245255e-01 1.069338865736277899e+00 1.127476945932593955e+00 1.177801810873536636e+00 1.253467719385514156e+00 1.357676736474018764e+00 1.444603300505009624e+00 1.523687278097850761e+00 1.560442771779925408e+00
2.450442269800041650e-01 1.069001463221464165e+00 1.126985319985687850e+00 1.177229652446682318e+00 1.252849175244190816e+00 1.357054775323582207e+00 1.443989832280641039e+00 1.523081921483386836e+00 1.559840614284878413e+00
2.513274122871838046e-01 1.068656599966373300e+00 1.126482086093653301e+00 1.176643328709911396e+00 1.252214751604337373e+00 1.356416666274532723e+00 1.443360398287942603e+00 1.522460793844611970e+00 1.559222764397083516e+00
2.576105975943634441e-01 1.068304375869377987e+00 1.125967338395388984e+00 1.176042898642240875e+00 1.251564464545318556e+00 1.355762410062176127e+00 1.442714996182305587e+00 1.521823891574252574e+00 1.558589218157131473e+00
2.638937829015426395e-01 1.067944893297927189e+00 1.125441174017095980e+00 1.175428423447651305e+00 1.250898330798382752e+00 1.355092007466864867e+00 1.442053623570195509e+00 1.521171210979483934e+00 1.557939971510002408e+00
2.701769682087222790e-01 1.067578257080863402e+00 1.124903693116891201e+00 1.174799966617572800e+00 1.250216367770145443e+00 1.354405459316144755e+00 1.441376278009970147e+00 1.520502748282380523e+00 1.557275020305429747e+00
2.764601535159019186e-01 1.067204574500159486e+00 1.124354998930362948e+00 1.174157593995876603e+00 1.249518593567413349e+00 1.353702766486981401e+00 1.440682957012727972e+00 1.519818499620385399e+00 1.556594360298273472e+00
2.827433388230815581e-01 1.066823955282053760e+00 1.123795197817041291e+00 1.173501373846449258e+00 1.248805027023428327e+00 1.352983929908061711e+00 1.439973658043178562e+00 1.519118461046787383e+00 1.555897987148906036e+00
2.890265241302611976e-01 1.066436511587547820e+00 1.123224399307754862e+00 1.172831376923418656e+00 1.248075687725622718e+00 1.352248950562176866e+00 1.439248378520540772e+00 1.518402628531217324e+00 1.555185896423608050e+00
2.953097094374408371e-01 1.066042358002247115e+00 1.122642716152846276e+00 1.172147676544115225e+00 1.247330596044972761e+00 1.351497829488689462e+00 1.438507115819467330e+00 1.517670997960155255e+00 1.554458083594977058e+00
3.015928947446204766e-01 1.065641611525509846e+00 1.122050264371210027e+00 1.171450348664840879e+00 1.246569773167054862e+00 1.350730567786084357e+00 1.437749867270994963e+00 1.516923565137453522e+00 1.553714544042346102e+00
3.078760800518001162e-01 1.065234391558876226e+00 1.121447163300119509e+00 1.170739471959529432e+00 1.245793241124906858e+00 1.349947166614609451e+00 1.436976630163524060e+00 1.516160325784874363e+00 1.552955273052216256e+00
3.141592653589793116e-01 1.064820819893750992e+00 1.120833535645802126e+00 1.170015127901379737e+00 1.245001022833807980e+00 1.349147627199006827e+00 1.436187401743823644e+00 1.515381275542642570e+00 1.552180265818698723e+00
3.204424506661589511e-01 1.064401020698306999e+00 1.120209507534721816e+00 1.169277400847539061e+00 1.244193142128104057e+00 1.348331950831339165e+00 1.435382179218065879e+00 1.514586409970011482e+00 1.551389517443971133e+00
3.267256359733385906e-01 1.063975120503580341e+00 1.119575208565522395e+00 1.168526378126929055e+00 1.243369623800201218e+00 1.347500138873915176e+00 1.434560959752889886e+00 1.513775724545848078e+00 1.550583022938745392e+00
3.330088212805182302e-01 1.063543248188727919e+00 1.118930771861584184e+00 1.167762150131289145e+00 1.242530493641873957e+00 1.346652192762314293e+00 1.433723740476493536e+00 1.512949214669230269e+00 1.549760777222747077e+00
3.392920065876978697e-01 1.063105534965414600e+00 1.118276334124137961e+00 1.166984810409529505e+00 1.241675778488031900e+00 1.345788114008520386e+00 1.432870518479754995e+00 1.512106875660060856e+00 1.548922775125209483e+00
3.455751918948775092e-01 1.062662114361301757e+00 1.117612035685884075e+00 1.166194455765474869e+00 1.240805506263111591e+00 1.344907904204164728e+00 1.432001290817385808e+00 1.511248702759698137e+00 1.548069011385379445e+00
3.518583772020571487e-01 1.062213122202603222e+00 1.116938020565051648e+00 1.165391186359089115e+00 1.239919706030256030e+00 1.344011565023882193e+00 1.431116054509113944e+00 1.510374691131603164e+00 1.547199480653035142e+00
3.581415625092367883e-01 1.061758696595680673e+00 1.116254436519835469e+00 1.164575105811260336e+00 1.239018408043475405e+00 1.343099098228790922e+00 1.430214806540897943e+00 1.509484835862002106e+00 1.546314177489021002e+00
3.644247478164164278e-01 1.061298977907645158e+00 1.115561435103139099e+00 1.163746321312238541e+00 1.238101643802977492e+00 1.342170505670095881e+00 1.429297543866173470e+00 1.508579131960567921e+00 1.545413096365791716e+00
3.707079331235956232e-01 1.060834108745932980e+00 1.114859171717552666e+00 1.162904943733803709e+00 1.237169446113884463e+00 1.341225789292823434e+00 1.428364263407133183e+00 1.507657574361116470e+00 1.544496231667972896e+00
3.769911184307752627e-01 1.060364233936827549e+00 1.114147805670481217e+00 1.162051087745253897e+00 1.236221849148555485e+00 1.340264951139698013e+00 1.427414962056038572e+00 1.506720157922321501e+00 1.543563577692935951e+00
3.832743037379549023e-01 1.059889500502892767e+00 1.113427500229345668e+00 1.161184871933290008e+00 1.235258888512763553e+00 1.339287993355161355e+00 1.426449636676565325e+00 1.505766877428447614e+00 1.542615128651378065e+00
3.895574890451345418e-01 1.059410057639288194e+00 1.112698422676762444e+00 1.160306418925880934e+00 1.234280601315980386e+00 1.338294918189547822e+00 1.425468284105186001e+00 1.504797727590100997e+00 1.541650878667943925e+00
3.958406743523141813e-01 1.058926056688936246e+00 1.111960744365605658e+00 1.159415855520181893e+00 1.233287026246046691e+00 1.337285728003421603e+00 1.424470901152585345e+00 1.503812703044998589e+00 1.540670821781823463e+00
4.021238596594938208e-01 1.058437651116506784e+00 1.111214640773856566e+00 1.158513312814585472e+00 1.232278203648526915e+00 1.336260425272089547e+00 1.423457484605110457e+00 1.502811798358755446e+00 1.539674951947388015e+00
4.084070449666734604e-01 1.057944996481194666e+00 1.110460291559128176e+00 1.157598926344971746e+00 1.231254175611063761e+00 1.335219012590294962e+00 1.422428031226262046e+00 1.501795008025691214e+00 1.538663263034848683e+00
4.146902302738530999e-01 1.057448250408252743e+00 1.109697880612754206e+00 1.156672836225223211e+00 1.230214986053073112e+00 1.334161492677109706e+00 1.421382537758218989e+00 1.500762326469656349e+00 1.537635748830908256e+00
4.209734155810322953e-01 1.056947572559256754e+00 1.108927596113323810e+00 1.155735187292069144e+00 1.229160680821142160e+00 1.333087868381036101e+00 1.420321000923402188e+00 1.499713748044879225e+00 1.536592403039448218e+00
4.272566008882119348e-01 1.056443124601069261e+00 1.108149630579535083e+00 1.154786129254309568e+00 1.228091307790521780e+00 1.331998142685333786e+00 1.419243417426078846e+00 1.498649267036829880e+00 1.535533219282214201e+00
4.335397861953915744e-01 1.055935070173473767e+00 1.107364180922237207e+00 1.153825816846470564e+00 1.227006916973128581e+00 1.330892318713589262e+00 1.418149783954004040e+00 1.497568877663108200e+00 1.534458191099550506e+00
4.398229715025712139e-01 1.055423574855453239e+00 1.106571448495518695e+00 1.152854409986928008e+00 1.225907560632501392e+00 1.329770399735548336e+00 1.417040097180105596e+00 1.496472574074348305e+00 1.533367311951081113e+00
4.461061568097508534e-01 1.054908806130081977e+00 1.105771639146699403e+00 1.151872073940535035e+00 1.224793293406189143e+00 1.328632389173230566e+00 1.415914353764208267e+00 1.495360350355150025e+00 1.532260575216506604e+00
4.523893421169304929e-01 1.054390933348005266e+00 1.104964963265068656e+00 1.150878979485770781e+00 1.223664172436081721e+00 1.327478290607353228e+00 1.414772550354801872e+00 1.494232200525025700e+00 1.531137974196373097e+00
4.586725274241101324e-01 1.053870127689481739e+00 1.104151635829214495e+00 1.149875303086423717e+00 1.222520257507224928e+00 1.326308107784090806e+00 1.413614683590850962e+00 1.493088118539374065e+00 1.529999502112677767e+00
4.649557127312897720e-01 1.053346562124961139e+00 1.103331876452767979e+00 1.148861227067808466e+00 1.221361611195702856e+00 1.325121844622203060e+00 1.412440750103651776e+00 1.491928098290472571e+00 1.528845152110120065e+00
4.712388980384689674e-01 1.052820411374173926e+00 1.102505909428395325e+00 1.147836939797497458e+00 1.220188299026210732e+00 1.323919505220565007e+00 1.411250746518731392e+00 1.490752133608494567e+00 1.527674917256338638e+00
4.775220833456486069e-01 1.052291851863709882e+00 1.101673963769846942e+00 1.146802635870540543e+00 1.219000389639980142e+00 1.322701093866143873e+00 1.410044669457794164e+00 1.489560218262549807e+00 1.526488790543415686e+00
4.838052686528282464e-01 1.051761061683060827e+00 1.100836273251877273e+00 1.145758516299124619e+00 1.217797954973765195e+00 1.321466615042464987e+00 1.408822515540716580e+00 1.488352345961747147e+00 1.525286764887294755e+00
4.900884539600078860e-01 1.051228220539109914e+00 1.099993076447834284e+00 1.144704788706607079e+00 1.216581070450647672e+00 1.320216073438623683e+00 1.407584281387590064e+00 1.487128510356281019e+00 1.524068833130273859e+00
4.963716392671875255e-01 1.050693509709044626e+00 1.099144616764710092e+00 1.143641667525837402e+00 1.215349815183462967e+00 1.318949473958902718e+00 1.406329963620812640e+00 1.485888705038551194e+00 1.522834988043545890e+00
5.026548245743671650e-01 1.050157111991675940e+00 1.098291142475442017e+00 1.142569374201662935e+00 1.214104272191710354e+00 1.317666821733064264e+00 1.405059558867230773e+00 1.484632923544288108e+00 1.521585222322892506e+00
5.089380098815468045e-01 1.049619211657145001e+00 1.097432906748236681e+00 1.141488137397483227e+00 1.212844528632858854e+00 1.316368122127400397e+00 1.403773063760335171e+00 1.483361159353716818e+00 1.520319528591934866e+00
5.152211951887264441e-01 1.049079994395006210e+00 1.096570167672689777e+00 1.140398193205699906e+00 1.211570676049024797e+00 1.315053380756630030e+00 1.402470474942508982e+00 1.482073405892761375e+00 1.519037899403034242e+00
5.215043804959060836e-01 1.048539647260664287e+00 1.095703188282463270e+00 1.139299785361874484e+00 1.210282810630054939e+00 1.313722603496750851e+00 1.401151789067329290e+00 1.480769656534243639e+00 1.517740327250141297e+00
5.277875658030852790e-01 1.047998358620161774e+00 1.094832236574271533e+00 1.138193165462378920e+00 1.208981033494116231e+00 1.312375796498972180e+00 1.399817002801924115e+00 1.479449904599126508e+00 1.516426804544760198e+00
5.340707511102649185e-01 1.047456318093299865e+00 1.093957585522926879e+00 1.137078593185292474e+00 1.207665450986960431e+00 1.311012966204863517e+00 1.398466112829389374e+00 1.478114143357793342e+00 1.515097323643171290e+00
5.403539364174445581e-01 1.046913716495085023e+00 1.093079513092181321e+00 1.135956336514258425e+00 1.206336175001104571e+00 1.309634119362888871e+00 1.397099115851261342e+00 1.476762366031327600e+00 1.513751876802769125e+00
5.466371217246241976e-01 1.046370745775498268e+00 1.092198302241098595e+00 1.134826671964979994e+00 1.204993323316238651e+00 1.308239263046512058e+00 1.395716008590050183e+00 1.475394565792860879e+00 1.512390456223920321e+00
5.529203070318038371e-01 1.045827598957574711e+00 1.091314240925682411e+00 1.133689884813994020e+00 1.203637019962250365e+00 1.306828404674094113e+00 1.394316787791834988e+00 1.474010735768936264e+00 1.511013054193900196e+00
5.592034923389834766e-01 1.045284470073798211e+00 1.090427622095480054e+00 1.132546269329314903e+00 1.202267395606338773e+00 1.305401552030834411e+00 1.392901450228920979e+00 1.472610869040831272e+00 1.509619662646823013e+00
5.654866776461631162e-01 1.044741554100804271e+00 1.089538743684876021e+00 1.131396129002496753e+00 1.200884587965766581e+00 1.303958713293051686e+00 1.391469992702563552e+00 1.471194958646046214e+00 1.508210273584965400e+00
5.717698629533427557e-01 1.044199046892396954e+00 1.088647908598784797e+00 1.130239776781611916e+00 1.199488742247883266e+00 1.302499897055145128e+00 1.390022412045756051e+00 1.469762997579721286e+00 1.506784878914745107e+00
5.780530482605219511e-01 1.043657145110880702e+00 1.087755424692443462e+00 1.129077535304592539e+00 1.198080011619143459e+00 1.301025112359629254e+00 1.388558705126087034e+00 1.468314978796113168e+00 1.505343470688350838e+00
5.843362335677015906e-01 1.043116046156714383e+00 1.086861604745009036e+00 1.127909737132323897e+00 1.196658557704922465e+00 1.299534368730706380e+00 1.387078868848667934e+00 1.466850895210139338e+00 1.503886040874425234e+00
5.906194188748812302e-01 1.042575948096497340e+00 1.085966766426650798e+00 1.126736724980821780e+00 1.195224551122025858e+00 1.298027676211907622e+00 1.385582900159131103e+00 1.465370739698831581e+00 1.502412581296936445e+00
5.969026041820608697e-01 1.042037049589297215e+00 1.085071232258835394e+00 1.125558851951762529e+00 1.193778172045867114e+00 1.296505045408424595e+00 1.384070796046704688e+00 1.463874505102959134e+00 1.500923082285166910e+00
6.031857894892405092e-01 1.041499549811333747e+00 1.084175329567492518e+00 1.124376481760573920e+00 1.192319610814381203e+00 1.294966487534857436e+00 1.382542553547360331e+00 1.462362184228692463e+00 1.499417535532924006e+00
6.094689747964201487e-01 1.040963648379036099e+00 1.083279390428753874e+00 1.123189988961220021e+00 1.190849068570815739e+00 1.293412014469214721e+00 1.380998169747042592e+00 1.460833769849317232e+00 1.497895935700008341e+00
6.157521601035997882e-01 1.040429545270492362e+00 1.082383751606953215e+00 1.121999759166747435e+00 1.189366757947626585e+00 1.291841638814151372e+00 1.379437641784978741e+00 1.459289254706600314e+00 1.496358272125917210e+00
6.220353454107794278e-01 1.039897440745313872e+00 1.081488754484579928e+00 1.120806189264588415e+00 1.187872903793770751e+00 1.290255373966580521e+00 1.377860966857071823e+00 1.457728631512744233e+00 1.494804529372141921e+00
6.283185307179590673e-01 1.039367535262938791e+00 1.080594744983879307e+00 1.119609687625531924e+00 1.186367743947756459e+00 1.288653234196992958e+00 1.376268142219382984e+00 1.456151892952297855e+00 1.493234701422689437e+00
6.346017160251382627e-01 1.038840029399404896e+00 1.079702073479792634e+00 1.118410674305206243e+00 1.184851530058866453e+00 1.287035234740031342e+00 1.374659165191704613e+00 1.454559031683527071e+00 1.491648782766251458e+00
6.408849013323179022e-01 1.038315123762620695e+00 1.078811094703942652e+00 1.117209581236822569e+00 1.183324528459005265e+00 1.285401391898127965e+00 1.373034033161228074e+00 1.452950040340902804e+00 1.490046770582041713e+00
6.471680866394975418e-01 1.037793018906170373e+00 1.077922167639367768e+00 1.116006852413859995e+00 1.181787021087658651e+00 1.283751723160314606e+00 1.371392743586314467e+00 1.451324911535872175e+00 1.488428629214210153e+00
6.534512719466771813e-01 1.037273915241689215e+00 1.077035655405718551e+00 1.114802944061275891e+00 1.180239306472444794e+00 1.282086247338659835e+00 1.369735294000371084e+00 1.449683637859910057e+00 1.486794341812486264e+00
6.597344572538568208e-01 1.036758012949851038e+00 1.076151925134641196e+00 1.113598324793748429e+00 1.178681700767732821e+00 1.280404984725207029e+00 1.368061682015842884e+00 1.448026211885916847e+00 1.485143880576393016e+00
6.660176425610364603e-01 1.036245511890009352e+00 1.075271347835082825e+00 1.112393475759368311e+00 1.177114538853749615e+00 1.278707957272759543e+00 1.366371905328330749e+00 1.446352626170498645e+00 1.483477209203766245e+00
6.723008278682160999e-01 1.035736611508541571e+00 1.074394298248257940e+00 1.111188890767108806e+00 1.175538175498522797e+00 1.276995188803418335e+00 1.364665961720843423e+00 1.444662873255820212e+00 1.481794433895441854e+00
6.785840131753957394e-01 1.035231510745943329e+00 1.073521154692042900e+00 1.109985076396324377e+00 1.173952986584885450e+00 1.275266705249438637e+00 1.362943849068207758e+00 1.442956945670934132e+00 1.480095279337378944e+00
6.848671984825749348e-01 1.034730407942729746e+00 1.072652298894569478e+00 1.108782552086437612e+00 1.172359370404603807e+00 1.273522534931726069e+00 1.361205565341650381e+00 1.441234835935250924e+00 1.478379849122014589e+00
6.911503837897545743e-01 1.034233500744196510e+00 1.071788115816808995e+00 1.107581850204895968e+00 1.170757749021474003e+00 1.271762708882191895e+00 1.359451108613584314e+00 1.439496536561148954e+00 1.476647859499576887e+00
6.974335690969342139e-01 1.033740986004102691e+00 1.070928993463963641e+00 1.106383516091401509e+00 1.169148569704951290e+00 1.269987261217226493e+00 1.357680477062637614e+00 1.437742040053168413e+00 1.474900002946729405e+00
7.037167544041138534e-01 1.033253059687337494e+00 1.070075322685494434e+00 1.105188108076340825e+00 1.167532306435518530e+00 1.268196229570763833e+00 1.355893668978972899e+00 1.435971338912180872e+00 1.473132618552035922e+00
7.099999397112934929e-01 1.032769916771637986e+00 1.069227496963645718e+00 1.103996197471276641e+00 1.165909461482578235e+00 1.266389655596831032e+00 1.354090682769969911e+00 1.434184425639954297e+00 1.471352713276901536e+00
7.162831250184731324e-01 1.032291751148424197e+00 1.068385912190346065e+00 1.102808368529297312e+00 1.164280567055113957e+00 1.264567585553133089e+00 1.352271516966364162e+00 1.432381292739524525e+00 1.469558430508407731e+00
7.225663103256527720e-01 1.031818755522828202e+00 1.067550966432398774e+00 1.101625218372968007e+00 1.162646187024745759e+00 1.262730070979149133e+00 1.350436170228966892e+00 1.430561932711506667e+00 1.467725594678789935e+00
7.288494956328324115e-01 1.031351121312987784e+00 1.066723059684899555e+00 1.100447356887584549e+00 1.161006918720048464e+00 1.260877169484475591e+00 1.348584641356142866e+00 1.428726338073333491e+00 1.465883253856447910e+00
7.351326809400116069e-01 1.030889038548689518e+00 1.065902593612852556e+00 1.099275406577390202e+00 1.159363394790125623e+00 1.259008945665761159e+00 1.346716929292295806e+00 1.426874501335257950e+00 1.464024833131730485e+00
7.414158662471912464e-01 1.030432695769433638e+00 1.065089971280991810e+00 1.098110002382403305e+00 1.157716285134406498e+00 1.257125472173642011e+00 1.344833033137666778e+00 1.425006415046177199e+00 1.462266344853420552e+00
7.476990515543708860e-01 1.029982279922015520e+00 1.064285596871845430e+00 1.096951791453488312e+00 1.156066298894439903e+00 1.255226830954624173e+00 1.342932952159914262e+00 1.423122071734723937e+00 1.460562974402372038e+00
7.539822368615505255e-01 1.029537976257701937e+00 1.063489875392124251e+00 1.095801432883314108e+00 1.154414186502108697e+00 1.253313114696990471e+00 1.341016685808095410e+00 1.421221463954288833e+00 1.458897123068999324e+00
7.602654221687301650e-01 1.029099968229097550e+00 1.062703212367549055e+00 1.094659597390870154e+00 1.152760741777116849e+00 1.251384428514588976e+00 1.339084233729898266e+00 1.419304584266040337e+00 1.456841658753919688e+00
7.665486074759098045e-01 1.028668437386791146e+00 1.061926013526277579e+00 1.093526966957251600e+00 1.151106804064862210e+00 1.249440891907904305e+00 1.337135595793275566e+00 1.417371425352402792e+00 1.456209277905036403e+00
7.728317927830894440e-01 1.028243563275879069e+00 1.061158684471131153e+00 1.092404234410494723e+00 1.149453260403808130e+00 1.247482641048224039e+00 1.335170772114130378e+00 1.415421979771425365e+00 1.455948171760803378e+00
7.791149780902690836e-01 1.027825523332460245e+00 1.060401630340869206e+00 1.091292102957330368e+00 1.147801047709275046e+00 1.245509831438115000e+00 1.333189763092228253e+00 1.413456240154669974e+00 1.454914321999790427e+00
7.853981633974487231e-01 1.027414492780205357e+00 1.059655255460800305e+00 1.090191285659832143e+00 1.146151154958109153e+00 1.243522641009936036e+00 1.331192569458436781e+00 1.411474199165408727e+00 1.454386427613885591e+00
7.916813487046279185e-01 1.027010644527099892e+00 1.058919962983072116e+00 1.089102504855083087e+00 1.144504625356001171e+00 1.241521273733907860e+00 1.329179192337469617e+00 1.409475849580757334e+00 1.454540597672721702e+00
7.979645340118075580e-01 1.026614149062466730e+00 1.058196154517025978e+00 1.088026491516138172e+00 1.142862558466272382e+00 1.239505963818429590e+00 1.327149633331907275e+00 1.407461184264210852e+00 1.455885864650762862e+00
8.042477193189871976e-01 1.026225174354372216e+00 1.057484229750050853e+00 1.086963984552767881e+00 1.141226112275775861e+00 1.237476980598086751e+00 1.325103894635543789e+00 1.405430195776086411e+00 1.456774894481001059e+00
8.105309046261668371e-01 1.025843885747523609e+00 1.056784586059426490e+00 1.085915730050680095e+00 1.139596505170135998e+00 1.235434634219215067e+00 1.323041979187025152e+00 1.403382876895453713e+00 1.456716583956175981e+00
8.168140899333464766e-01 1.025470445861766944e+00 1.056097618115688253e+00 1.084882480448180031e+00 1.137975017786940768e+00 1.233379282249132514e+00 1.320963890878866565e+00 1.401319220347392980e+00 1.456716583956175981e+00
8.230972752405261161e-01 1.025105014491296318e+00 1.055423717478102486e+00 1.083864993649511277e+00 1.136362994711703545e+00 1.231311337353281798e+00 1.318869634842890548e+00 1.399239219724234484e+00 1.457483842549414765e+00
8.293804605477057557e-01 1.024747748504684308e+00 1.054763272182888789e+00 1.082864032074436711e+00 1.134761845977505290e+00 1.229231276204558743e+00 1.316759217840685281e+00 1.397142867715452041e+00 1.457560828265396902e+00
8.356636458548853952e-01 1.024398801745846077e+00 1.054116666324876217e+00 1.081880361643969835e+00 1.133173048325239574e+00 1.227139649810961464e+00 1.314632648798907510e+00 1.395030155769028779e+00 1.457709662511189386e+00
8.419468311620645906e-01 1.024058324936052422e+00 1.053484279633328358e+00 1.080914750702544280e+00 1.131598146177429598e+00 1.225037095471112281e+00 1.312489939543940665e+00 1.392901078697092121e+00 1.457921149916985959e+00
8.482300164692442301e-01 1.023726465577101452e+00 1.052866487042723787e+00 1.079967968877316498e+00 1.130038752274735492e+00 1.222924350591755527e+00 1.310331105811365138e+00 1.390755626879200069e+00 1.457716932597677317e+00
8.545132017764238697e-01 1.023403367855766355e+00 1.052263658259321888e+00 1.079040785875739594e+00 1.128496547920662785e+00 1.220802268626196341e+00 1.308156168633882954e+00 1.388593798619601305e+00 1.458183752843162928e+00
8.607963870836039533e-01 1.023089172549632497e+00 1.051676157324389127e+00 1.078133970223000615e+00 1.126973282776742913e+00 1.218671837416623660e+00 1.305965156250868731e+00 1.386415581138825015e+00 1.458190060003669686e+00
8.670795723907831487e-01 1.022784016934435769e+00 1.051104342175010808e+00 1.077248287941411808e+00 1.125470774147767417e+00 1.216534200244538511e+00 1.303758106736446987e+00 1.384220967770564137e+00 1.458337958569216664e+00
8.733627576979623441e-01 1.022488034693017855e+00 1.050548564203442004e+00 1.076384501174339370e+00 1.123990905694677078e+00 1.214390679909430615e+00 1.301535071617479389e+00 1.382009951686772542e+00 1.458331925385065730e+00
8.796459430051424278e-01 1.022201355826013014e+00 1.050009167816004618e+00 1.075543366757791164e+00 1.122535625511676294e+00 1.212242806162803666e+00 1.299296120855204073e+00 1.379782530791065387e+00 1.458508333389913592e+00
8.859291283123216232e-01 1.021924106564372492e+00 1.049486489992559779e+00 1.074725634743310954e+00 1.121106943504241560e+00 1.210092346817505105e+00 1.297041349704611157e+00 1.377538689466010879e+00 1.458598734410644138e+00
8.922123136195017068e-01 1.021656409283846489e+00 1.048980859847625791e+00 1.073932046876370006e+00 1.119706928006188651e+00 1.207941342824468078e+00 1.294770888159393785e+00 1.375278396048228657e+00 1.458438886433570669e+00
8.984954989266809022e-01 1.021398382421526252e+00 1.048492598194233461e+00 1.073163335035001609e+00 1.118337701577081678e+00 1.205792147551479676e+00 1.292484913954193848e+00 1.373001675412404587e+00 1.458491106822718653e+00
9.047786842338609858e-01 1.021150140394559536e+00 1.048022017111643223e+00 1.072420219633946292e+00 1.117001435926218811e+00 1.203647470400287300e+00 1.290183670458947329e+00 1.370708537970379171e+00 1.458491106822718653e+00
9.110618695410401813e-01 1.020911793521142696e+00 1.047569419518058487e+00 1.071703408000128643e+00 1.115700345916480041e+00 1.201510424745247274e+00 1.287867491294286904e+00 1.368398890741163942e+00 1.458406566509441227e+00
9.173450548482202649e-01 1.020683447943897537e+00 1.047135098749494730e+00 1.071013592725772678e+00 1.114436682610599361e+00 1.199384579952043506e+00 1.285536834169142217e+00 1.366072819227346802e+00 1.458298546256197259e+00
9.236282401553994603e-01 1.020465205555734167e+00 1.046719338145967848e+00 1.070351450005973870e+00 1.113212725334114417e+00 1.197274016919647632e+00 1.283192327347184358e+00 1.363730232213242299e+00 1.458250937368868572e+00
9.299114254625786558e-01 1.020257163928297794e+00 1.046322410646174594e+00 1.069717637967984469e+00 1.112030772743394236e+00 1.195183386161976058e+00 1.280834833367766823e+00 1.361371079356313407e+00 1.458025377604670769e+00
9.361946107697587394e-01 1.020059416243101591e+00 1.045944578391837076e+00 1.069112794999891536e+00 1.110893132903770342e+00 1.193117966887833559e+00 1.278465536253763357e+00 1.358995204827877723e+00 1.457855619267118819e+00
9.424777960769379348e-01 1.019872051225435783e+00 1.045586092342878137e+00 1.068537538086737904e+00 1.109802112401774288e+00 1.191083724832991075e+00 1.276086060535448041e+00 1.356602871690824719e+00 1.457831147910924274e+00
9.487609813841180184e-01 1.019695153081147332e+00 1.045247191904584927e+00 1.067992461162442286e+00 1.108760004536608612e+00 1.189087365741092306e+00 1.273698633071295383e+00 1.354193406401174249e+00 1.457647218077180895e+00
9.550441666912972138e-01 1.019528801436376586e+00 1.044928104567901306e+00 1.067478133486138070e+00 1.107769076658906116e+00 1.187136380392954660e+00 1.271306301880283041e+00 1.351767356037828494e+00 1.457456471916646734e+00
9.613273519984772975e-01 1.019373071280336607e+00 1.044629045563965741e+00 1.066995098051732427e+00 1.106831556749064749e+00 1.185239075987917223e+00 1.268913229847989932e+00 1.349324174249481478e+00 1.457060915855635574e+00
9.676105373056564929e-01 1.019228032911215998e+00 1.044350217533988046e+00 1.066543870039599495e+00 1.105949619352392777e+00 1.183404587568956279e+00 1.266525084778061361e+00 1.346863303975467607e+00 1.456770074041501051e+00
9.738937226128356883e-01 1.019093751885279842e+00 1.044091810215520111e+00 1.066124935319356926e+00 1.105125371013185198e+00 1.181642862191790933e+00 1.264149549659709049e+00 1.344385445075091834e+00 1.456642231431128476e+00
9.801769079200157719e-01 1.018970288969246241e+00 1.043854000146140937e+00 1.065738749012629993e+00 1.104360835373837668e+00 1.179964607866998971e+00 1.261796975914160512e+00 1.341889186178124804e+00 1.455744546120870453e+00
9.864600932271949674e-01 1.018857700096001517e+00 1.043636950385527395e+00 1.065385734124572492e+00 1.103657938127236449e+00 1.178381199215237762e+00 1.259481193504100593e+00 1.339374685115947150e+00 1.455596970041943994e+00
9.927432785343750510e-01 1.018756036323720471e+00 1.043440810256835993e+00 1.065066280252692899e+00 1.103018492029940845e+00 1.176904532575687945e+00 1.257220468114035317e+00 1.336837626965397874e+00 1.455250337663530402e+00
9.990264638415542464e-01 1.018665343798452527e+00 1.043265715108262270e+00 1.064780742381228329e+00 1.102444182199108891e+00 1.175546825304980558e+00 1.255038546934234667e+00 1.334287864028483206e+00 1.455325585403658861e+00
1.005309649148734330e+00 1.018585663720225298e+00 1.043111786095589411e+00 1.064529439768912011e+00 1.101936551926758101e+00 1.174320357433544126e+00 1.252965649246229329e+00 1.331719680879908552e+00 1.454794343324297579e+00
1.011592834455913525e+00 1.018517032312716397e+00 1.042979129986464359e+00 1.064312654937497715e+00 1.101496989249952430e+00 1.173237158771515354e+00 1.251039129587953935e+00 1.329147176235638383e+00 1.454366645162152860e+00
1.017876019763093609e+00 1.018459480796537919e+00 1.042867838987079132e+00 1.064130632767843476e+00 1.101126714514215177e+00 1.172308650756642034e+00 1.249303384372681958e+00 1.326573130725503535e+00 1.453637681158936878e+00
1.024159205070272805e+00 1.018413035366172892e+00 1.042777990591857717e+00 1.063983579709717020e+00 1.100826769159419127e+00 1.171545259223989888e+00 1.247808448093197020e+00 1.324063280250604047e+00 1.453272733716131082e+00
1.030442390377452000e+00 1.018377717170597663e+00 1.042709647456671274e+00 1.063871663110768306e+00 1.100598005942429625e+00 1.170956020882397697e+00 1.246606758521447977e+00 1.321703563244189139e+00 1.453327379748716730e+00
1.036725575684632084e+00 1.018353542297618874e+00 1.042662857296028367e+00 1.063795010669347452e+00 1.100441080789002823e+00 1.170548211359871527e+00 1.245747924326385370e+00 1.319715969312406756e+00 1.452893869321222997e+00
1.043008760991811279e+00 1.018340521761946560e+00 1.042637652804597970e+00 1.063753710015003850e+00 1.100356446439301417e+00 1.170327024943899508e+00 1.245272074850205524e+00 1.318502929359689491e+00 1.453354370449492228e+00
1.049291946298991363e+00 1.018338661497024900e+00 1.042634051603346990e+00 1.063747808419635454e+00 1.100344348017646912e+00 1.170295334606637816e+00 1.245203294159244578e+00 1.318340139177368586e+00 1.452799966398000464e+00
1.055575131606170558e+00 1.018347962350628633e+00 1.042652056210479738e+00 1.063777312641336348e+00 1.100404820618815949e+00 1.170453555223483377e+00 1.245545178572455391e+00 1.319301132399294696e+00 1.452286130798576380e+00
1.061858316913350642e+00 1.018368420084234005e+00 1.042691654037283477e+00 1.063842188902053953e+00 1.100537688961601868e+00 1.170799623582666538e+00 1.246280141279596965e+00 1.321008191626103168e+00 1.452134589551653754e+00
1.068141502220529837e+00 1.018400025376164031e+00 1.042752817408892696e+00 1.063942362999213742e+00 1.100742569116944125e+00 1.171329097205182190e+00 1.247372733885033114e+00 1.323275678635242647e+00 1.453272733716131082e+00
1.074424687527709921e+00 1.018442763828504072e+00 1.042835503609903958e+00 1.064077720550521855e+00 1.101018872274250882e+00 1.172035362072261444e+00 1.248775733625149265e+00 1.325723878472329531e+00 1.453612897897311740e+00
1.080707872834889116e+00 1.018496615977778630e+00 1.042939654954671891e+00 1.064248107370197260e+00 1.101365810467175521e+00 1.172909929103771010e+00 1.250436973461852563e+00 1.328285254044144770e+00 1.454119618588307183e+00
1.086991058142068312e+00 1.018561557309369592e+00 1.043065198882044742e+00 1.064453329973980900e+00 1.101782404140548621e+00 1.173942792237531396e+00 1.252305157592914497e+00 1.330854449553949603e+00 1.454578051250277948e+00
1.093274243449248395e+00 1.018637558275660382e+00 1.043212048074203757e+00 1.064693156209358227e+00 1.102267491404773869e+00 1.175122818040174710e+00 1.254333772843396977e+00 1.333429474739038945e+00 1.454829065860491877e+00
1.099557428756427591e+00 1.018724584317872717e+00 1.043380100599186955e+00 1.064967316006601328e+00 1.102819738793890725e+00 1.176438137861825828e+00 1.256483054377899311e+00 1.335990329645613262e+00 1.455718195522513358e+00
1.105840614063607674e+00 1.018822595891570426e+00 1.043569240076603233e+00 1.065275502245428108e+00 1.103437653319545131e+00 1.177876517821806690e+00 1.258720451176551069e+00 1.338529803202147539e+00 1.455499537914227481e+00
1.112123799370786870e+00 1.018931548495786821e+00 1.043779335865957725e+00 1.065617371731350627e+00 1.104119595595837167e+00 1.179425688154978502e+00 1.261020159636170979e+00 1.341052633326251575e+00 1.456343524235496290e+00
1.118406984677966953e+00 1.019051392705737413e+00 1.044010243276941363e+00 1.065992546275113861e+00 1.104863793799666816e+00 1.181073620366345001e+00 1.263362204384267384e+00 1.343555801382510850e+00 1.456265872360150926e+00
1.124690169985146149e+00 1.019182074209067812e+00 1.044261803800961230e+00 1.066400613868040415e+00 1.105668358227688941e+00 1.182808747155798645e+00 1.265731389456109746e+00 1.346039874987274843e+00 1.456576423168697954e+00
1.130973355292325344e+00 1.019323533845583718e+00 1.044533845363126545e+00 1.066841129945586442e+00 1.106531296213952853e+00 1.184620125466405272e+00 1.268116301730086271e+00 1.348506532009264181e+00 1.456672171752181111e+00
1.137256540599505428e+00 1.019475707650407514e+00 1.044826182593840969e+00 1.067313618730989067e+00 1.107450527181157884e+00 1.186497546942710368e+00 1.270508448929331458e+00 1.350954845725586217e+00 1.457283220437297633e+00
1.143539725906684623e+00 1.019638526900496611e+00 1.045138617119094171e+00 1.067817574650548273e+00 1.108423897612382802e+00 1.188431602540176213e+00 1.272901554851604500e+00 1.353386713265128716e+00 1.457448610277782386e+00
1.149822911213864707e+00 1.019811918164458486e+00 1.045470937868498762e+00 1.068352463811838904e+00 1.109449195748259509e+00 1.190413709193556713e+00 1.275291003744972285e+00 1.355801412828797847e+00 1.457687756627311870e+00
1.156106096521043902e+00 1.019995803355589814e+00 1.045822921400063388e+00 1.068917725535983632e+00 1.110524165835855559e+00 1.192436106624031211e+00 1.277673412887441184e+00 1.358199415537209243e+00 1.457924563469084944e+00
1.162389281828223986e+00 1.020190099788065297e+00 1.046194332240661717e+00 1.069512773935043848e+00 1.111646521778998586e+00 1.194491831855932107e+00 1.280046309308248809e+00 1.360580750140895745e+00 1.457757533992866783e+00
1.168672467135403181e+00 1.020394720236195152e+00 1.046584923241114629e+00 1.070136999525590937e+00 1.112813960064470198e+00 1.196574678103752287e+00 1.282407888170290944e+00 1.362945684571252869e+00 1.458509764926690266e+00
1.174955652442583265e+00 1.020609572996671099e+00 1.046994435944776924e+00 1.070789770869616575e+00 1.114024171863508883e+00 1.198679143600163144e+00 1.284756833698754042e+00 1.365293786240146190e+00 1.458277129630588531e+00
1.181238837749762460e+00 1.020834561953707809e+00 1.047422600968492379e+00 1.071470436234085444e+00 1.115274854232608082e+00 1.200800374822899030e+00 1.287092187259480935e+00 1.367625387634205048e+00 1.458385834915884471e+00
1.187522023056941656e+00 1.021069586646997429e+00 1.047869138394769140e+00 1.072178325260690457e+00 1.116563720361019030e+00 1.202934107541991038e+00 1.289413250590776938e+00 1.369940509316933008e+00 1.458479572785835732e+00
1.193805208364121739e+00 1.021314542342377063e+00 1.048333758174007979e+00 1.072912750637639689e+00 1.117888508834135930e+00 1.205076608202401811e+00 1.291719515038409538e+00 1.372239145126988635e+00 1.458567934807506461e+00
1.200088393671300935e+00 1.021569320105114809e+00 1.048816160535612774e+00 1.073673009765676811e+00 1.119246991901669874e+00 1.207224617401547295e+00 1.294010609922150223e+00 1.374521334054099597e+00 1.458570746560801101e+00
1.206371578978481018e+00 1.021833806875717787e+00 1.049316036406813035e+00 1.074458386410924060e+00 1.120636982756937128e+00 1.209375296615714301e+00 1.296286264919768172e+00 1.376787071520146233e+00 1.458421296243234799e+00
1.212654764285660214e+00 1.022107885548154238e+00 1.049833067838025880e+00 1.075268152337588656e+00 1.122056341848570504e+00 1.211526178861042968e+00 1.298546282695282272e+00 1.379036397584960438e+00 1.458450561868741335e+00
1.218937949592840297e+00 1.022391435050392428e+00 1.050366928433602798e+00 1.076101568914043627e+00 1.123502982258466121e+00 1.213675123624597507e+00 1.300790518995981859e+00 1.381269299497470460e+00 1.458221418027342731e+00
1.225221134900019493e+00 1.022684330427145127e+00 1.050917283786811263e+00 1.076957888686301823e+00 1.124974874189844432e+00 1.215820276148339207e+00 1.303018868189459445e+00 1.383485789392418619e+00 1.458654014837362567e+00
1.231504320207199576e+00 1.022986442924714634e+00 1.051483791917928068e+00 1.077836356913431937e+00 1.126470048617084663e+00 1.217960030973894270e+00 1.305231252756283045e+00 1.385685872109770234e+00 1.458485344793050142e+00
1.237787505514378772e+00 1.023297640077825976e+00 1.052066103714337064e+00 1.078736213059989346e+00 1.127986600154607943e+00 1.220092999541066980e+00 1.307427615658861342e+00 1.387869551372573840e+00 1.458444729262995398e+00
1.244070690821557967e+00 1.023617785798341950e+00 1.052663863371559483e+00 1.079656692241093285e+00 1.129522689205807895e+00 1.222217981563399114e+00 1.309607914799314710e+00 1.390036841919403798e+00 1.458289384546352929e+00
1.250353876128738051e+00 1.023946740465742300e+00 1.053276708834164799e+00 1.080597026616316958e+00 1.131076543455015626e+00 1.224333939867375598e+00 1.311772118994487091e+00 1.392187748650814516e+00 1.458002125558882867e+00
1.256637061435917246e+00 1.024284361019258682e+00 1.053904272235555162e+00 1.081556446729096788e+00 1.132646458766042086e+00 1.226439978368724537e+00 1.313920205052445889e+00 1.394322282193329432e+00 1.457724186862419113e+00
1.262920246743097330e+00 1.024630501051550624e+00 1.054546180335649730e+00 1.082534182788900790e+00 1.134230799550152824e+00 1.228535322862120527e+00 1.316052155648473443e+00 1.396440447221810155e+00 1.457087336073210171e+00
1.269203432050276525e+00 1.024985010903807447e+00 1.055202054955528990e+00 1.083529465893901200e+00 1.135827998664641125e+00 1.230619304314016560e+00 1.318167957781534394e+00 1.398542252186533830e+00 1.456687041665316595e+00
1.275486617357456609e+00 1.025347737762162259e+00 1.055871513408156881e+00 1.084541529192395659e+00 1.137436556900697893e+00 1.232691344368158859e+00 1.320267601651800016e+00 1.400627703538885882e+00 1.456989420710943950e+00
1.281769802664635804e+00 1.025718525755307420e+00 1.056554168924324077e+00 1.085569608981692413e+00 1.139055042116192906e+00 1.234750942796643880e+00 1.322351079844021893e+00 1.402696807055114903e+00 1.456851088274587980e+00
1.288052987971815888e+00 1.026097216053192041e+00 1.057249631073021279e+00 1.086612945743618663e+00 1.140682088065485988e+00 1.236797666654129157e+00 1.324418386732718389e+00 1.404749571277552178e+00 1.457096096481231173e+00
1.294336173278995084e+00 1.026483646966693142e+00 1.057957506175483564e+00 1.087670785116228167e+00 1.142316392974601857e+00 1.238831140917536988e+00 1.326469518048487339e+00 1.406786002364850630e+00 1.456774894481001059e+00
1.300619358586174279e+00 1.026877654048145461e+00 1.058677397712207036e+00 1.088742378801685007e+00 1.143956717906168707e+00 1.240851040417480400e+00 1.328504470561233886e+00 1.408806107893571191e+00 1.456755570755386753e+00
1.306902543893354363e+00 1.027279070192618438e+00 1.059408906722280275e+00 1.089826985410638160e+00 1.145601884954535521e+00 1.242857082890039599e+00 1.330523241848329707e+00 1.410809895152725701e+00 1.455583224317997804e+00
1.313185729200533558e+00 1.027687725739830915e+00 1.060151632194429761e+00 1.090923871243751231e+00 1.147250775307542492e+00 1.244849022998174792e+00 1.332525830124437816e+00 1.412797371475541519e+00 1.455369931955746932e+00
1.319468914507713642e+00 1.028103448576592749e+00 1.060905171449226581e+00 1.092032311011335910e+00 1.148902327207582452e+00 1.246826647190840243e+00 1.334512234116159490e+00 1.414768543973870862e+00 1.454098182287206331e+00
1.325752099814892837e+00 1.028526064239667193e+00 1.061669120511948394e+00 1.093151588492301318e+00 1.150555533840902367e+00 1.248789769284715412e+00 1.336482452969227630e+00 1.416723420089572194e+00 1.454483616228190446e+00
1.332035285122072921e+00 1.028955396018945256e+00 1.062443074475648563e+00 1.094280997133876054e+00 1.152209441180626737e+00 1.250738226668506314e+00 1.338436486179422236e+00 1.418662007182029727e+00 1.457233219499765919e+00
1.338318470429252116e+00 1.029391265060831229e+00 1.063226627854023443e+00 1.095419840593750083e+00 1.153863145805704260e+00 1.252671877043047166e+00 1.340374333540693907e+00 1.420584312405020144e+00 1.457921149916985959e+00
1.344601655736431312e+00 1.029833490471732560e+00 1.064019374923728334e+00 1.096567433226473653e+00 1.155515792714971068e+00 1.254590595622126825e+00 1.342295995105875273e+00 1.422490343337095231e+00 1.460056346012962525e+00
1.350884841043611395e+00 1.030281889421558406e+00 1.064820910055831682e+00 1.097723100516082795e+00 1.157166573152733413e+00 1.256494272729194783e+00 1.344201471156517558e+00 1.424380107316941535e+00 1.461807698152644441e+00
1.357168026350790591e+00 1.030736277247123578e+00 1.065630828036144173e+00 1.098886179457054579e+00 1.158814722459751589e+00 1.258382811734025442e+00 1.346090762179461775e+00 1.426253611792856590e+00 1.463557372571565818e+00
1.363451211657970674e+00 1.031196467555367535e+00 1.066448724374212897e+00 1.100056018885783971e+00 1.160459517961206943e+00 1.260256127281177418e+00 1.347963868848272240e+00 1.428110864210993203e+00 1.465285215723968637e+00
1.369734396965149870e+00 1.031662272326289154e+00 1.067274195600801168e+00 1.101231979764848212e+00 1.162100276901189444e+00 1.262114143768811925e+00 1.349820792008293413e+00 1.429951872048279338e+00 1.467132878287451536e+00
1.376017582272329953e+00 1.032133502015512905e+00 1.068106839553726539e+00 1.102413435422379573e+00 1.163736354431403219e+00 1.263956794042255805e+00 1.351661532664343746e+00 1.431776642779424291e+00 1.468939248073088510e+00
1.382300767579509149e+00 1.032609965656392292e+00 1.068946255651964883e+00 1.103599771748894121e+00 1.165367141660170525e+00 1.265784018271711719e+00 1.353486091970379279e+00 1.433585183888720582e+00 1.470747973808601561e+00
1.388583952886689232e+00 1.033091470961570169e+00 1.069792045157968108e+00 1.104790387353942194e+00 1.166992063766392862e+00 1.267595762987867136e+00 1.355294471220610752e+00 1.435377502875025968e+00 1.472546891492687582e+00
1.394867138193868428e+00 1.033577824423909552e+00 1.070643811428179104e+00 1.105984693684938014e+00 1.168610578181874748e+00 1.269391980252866592e+00 1.357086671841723380e+00 1.437153607222420248e+00 1.474309836769756021e+00
1.401150323501047623e+00 1.034068831416719902e+00 1.071501160151760113e+00 1.107182115110518783e+00 1.170222172844350261e+00 1.271172626947336681e+00 1.358862695385928854e+00 1.438913504443718239e+00 1.476068296016127102e+00
1.407433508808227707e+00 1.034564296293197128e+00 1.072363699577586482e+00 1.108382088970740087e+00 1.171826364522611463e+00 1.272937664156897908e+00 1.360622543524642403e+00 1.440657202029041350e+00 1.477804581832868003e+00
1.413716694115406902e+00 1.035064022485009172e+00 1.073231040729585306e+00 1.109584065596384228e+00 1.173422697214360877e+00 1.274687056643976524e+00 1.362366218042665444e+00 1.442384707478823191e+00 1.479525266642623738e+00
1.419999879422586986e+00 1.035567812599952786e+00 1.074102797610526849e+00 1.110787508299602599e+00 1.175010740616729388e+00 1.276420772392754532e+00 1.364093720832751933e+00 1.444096028282274125e+00 1.481229955030525236e+00
1.426283064729766181e+00 1.036075468518615539e+00 1.074978587394404661e+00 1.111991893338052151e+00 1.176590088668849621e+00 1.278138782216838187e+00 1.365805053890489784e+00 1.445791171923238361e+00 1.482918157618501098e+00
1.432566250036946265e+00 1.036586791489982673e+00 1.075858030607561133e+00 1.113196709854621158e+00 1.178160358165407207e+00 1.279841059420729454e+00 1.367500219309436549e+00 1.447470145875817238e+00 1.484590179342236471e+00
1.438849435344125460e+00 1.037101582225921081e+00 1.076740751298742582e+00 1.114401459794768900e+00 1.179721187439713326e+00 1.281527579507444781e+00 1.369179219276475568e+00 1.449132957602439209e+00 1.486246051458877337e+00
1.445132620651305544e+00 1.037619640994489334e+00 1.077626377198281249e+00 1.115605657803424355e+00 1.181272235114548153e+00 1.283198319925748176e+00 1.370842056067350434e+00 1.450779614551579222e+00 1.487885689901886632e+00
1.451415805958484739e+00 1.038140767712015133e+00 1.078514539866625155e+00 1.116808831103304200e+00 1.182813178918767916e+00 1.284853259851380880e+00 1.372488732042361104e+00 1.452410124155915749e+00 1.489509164702627286e+00
1.457698991265663935e+00 1.038664762033893130e+00 1.079404874832453176e+00 1.118010519356441801e+00 1.184343714567510863e+00 1.286492379997490554e+00 1.374119249642204332e+00 1.454024493830988973e+00 1.491116581182180933e+00
1.463982176572844018e+00 1.039191423444049356e+00 1.080297021720622030e+00 1.119210274510612946e+00 1.185863554703681544e+00 1.288115662450142418e+00 1.375733611383939348e+00 1.455622730971325884e+00 1.492707849658038155e+00
1.470265361880023214e+00 1.039720551343035426e+00 1.081190624370208297e+00 1.120407660632278812e+00 1.187372427898314875e+00 1.289723090525388027e+00 1.377331819857075645e+00 1.457204842950876156e+00 1.494283036990906588e+00
1.476548547187203297e+00 1.040251945134702094e+00 1.082085330942924806e+00 1.121602253727564280e+00 1.188870077707364858e+00 1.291314648644872776e+00 1.378913877719767367e+00 1.458770837119434116e+00 1.495842142611833347e+00
1.482831732494382493e+00 1.040785404311422413e+00 1.082980794022184501e+00 1.122793641552715549e+00 1.190356261782427705e+00 1.292890322227391309e+00 1.380479787695110705e+00 1.460320720801396854e+00 1.497385166114292065e+00
1.489114917801562576e+00 1.041320728537822760e+00 1.083876670703113776e+00 1.123981423415388869e+00 1.191830751032919355e+00 1.294450097594172400e+00 1.382029552567542119e+00 1.461854501294015618e+00 1.498912122935595947e+00
1.495398103108741772e+00 1.041857717732991961e+00 1.084772622673804143e+00 1.125165209968041591e+00 1.193293328837238043e+00 1.295993961885993029e+00 1.383563175179322258e+00 1.463372185865420505e+00 1.500423018826006150e+00
1.501681288415920967e+00 1.042396172151141664e+00 1.085668316288110447e+00 1.126344622994616795e+00 1.194743790300482722e+00 1.297521902990488751e+00 1.385080658427118916e+00 1.464873781753066817e+00 1.501917864880033537e+00
1.507964473723101051e+00 1.042935892460686631e+00 1.086563422630297371e+00 1.127519295191628412e+00 1.196181941556353268e+00 1.299033909478259474e+00 1.386582005258664818e+00 1.466359296162005332e+00 1.503396669358948223e+00
1.514247659030280246e+00 1.043476679821725872e+00 1.087457617571846225e+00 1.128688869944680651e+00 1.197607599110904752e+00 1.300529970546572045e+00 1.388067218669504443e+00 1.467828736263155243e+00 1.504859441345152149e+00
1.520530844337460330e+00 1.044018335961903521e+00 1.088350581820731078e+00 1.129853001101382537e+00 1.199020589225920252e+00 1.302010075969630920e+00 1.389536301699819010e+00 1.469282109191733632e+00 1.506306189020313324e+00
1.526814029644639525e+00 1.044560663250629906e+00 1.089242000963470680e+00 1.131011352741536635e+00 1.200420747339718597e+00 1.303474216054524071e+00 1.390989257431326731e+00 1.470719422045653868e+00 1.507736920707412942e+00
1.533097214951819609e+00 1.045103464771650392e+00 1.090131565500273236e+00 1.132163598945428618e+00 1.201807917523315172e+00 1.304922381602093839e+00 1.392426088984260346e+00 1.472140681883926883e+00 1.509151644103543521e+00
1.539380400258998804e+00 1.045646544393947996e+00 1.091018970873571137e+00 1.133309423560959983e+00 1.203181951969920505e+00 1.306354563872071273e+00 1.393846799514415036e+00 1.473545895725189014e+00 1.510550367310485420e+00
1.545663585566178888e+00 1.046189706840972011e+00 1.091903917490262277e+00 1.134448519970320479e+00 1.204542710515864812e+00 1.307770754551916159e+00 1.395251392210270502e+00 1.474935070546253613e+00 1.511933098398503983e+00
1.551946770873358084e+00 1.046732757758182641e+00 1.092786110737948846e+00 1.135580590856823058e+00 1.205890060191100677e+00 1.309170945728878488e+00 1.396639870290175889e+00 1.476308213280555393e+00 1.513299845218714301e+00
1.558229956180537279e+00 1.047275503778910988e+00 1.093665260995478672e+00 1.136705347972478908e+00 1.207223874797549223e+00 1.310555129864864998e+00 1.398012236999609081e+00 1.477665330816812395e+00 1.514650615760266383e+00
1.564513141487717363e+00 1.047817752588528384e+00 1.094541083638080226e+00 1.137822511906827483e+00 1.208544034513616250e+00 1.311923299773752216e+00 1.399368495608495300e+00 1.479006429997578920e+00 1.515985417767710786e+00
1.570796326794896558e+00 1.048359312986927527e+00 1.095413299037377053e+00 1.138931811857491594e+00 1.209850425523304018e+00 1.313275448600838224e+00 1.400708649408591189e+00 1.480331517617899717e+00 1.517304258998155131e+00
1.577079512102076642e+00 1.048899994949316739e+00 1.096281632556566521e+00 1.140032985402881227e+00 1.211142939668424345e+00 1.314611569804166269e+00 1.402032701710932194e+00 1.481640600423978826e+00 1.518607147163461679e+00
1.583362697409255837e+00 1.049439609685332009e+00 1.097145814541037323e+00 1.141125778277418457e+00 1.212421474122490350e+00 1.315931657137487942e+00 1.403340655843338336e+00 1.482933685111849087e+00 1.519894089837857454e+00
1.589645882716435921e+00 1.049977969696472169e+00 1.098005580304697526e+00 1.142209944149620737e+00 1.213685931084956593e+00 1.317235704634673432e+00 1.404632515147980154e+00 1.484210778326114033e+00 1.521165094554737696e+00
1.595929068023615116e+00 1.050514888831866944e+00 1.098860670112271620e+00 1.143285244403338785e+00 1.214936217494535953e+00 1.318523706595389200e+00 1.405908282979002388e+00 1.485471886658689122e+00 1.522420168791918105e+00
1.602212253330795200e+00 1.051050182342387895e+00 1.099710829157827030e+00 1.144351447922410170e+00 1.216172244760407084e+00 1.319795657571901870e+00 1.407167962700202501e+00 1.486717016647582712e+00 1.523659319943622803e+00
1.608495438637974395e+00 1.051583666933112227e+00 1.100555807539775000e+00 1.145408330878949110e+00 1.217393928510186241e+00 1.321051552356872660e+00 1.408411557682765158e+00 1.487946174775691022e+00 1.524882555335375756e+00
1.614778623945153591e+00 1.052115160814156569e+00 1.101395360232588105e+00 1.146455676525477196e+00 1.218601188353609643e+00 1.322291385972038658e+00 1.409639071303050439e+00 1.489159367469636397e+00 1.526089882226143501e+00
1.621061809252333674e+00 1.052644483749892945e+00 1.102229247055467320e+00 1.147493274991051582e+00 1.219793947660928524e+00 1.323515153657675913e+00 1.410850506940433569e+00 1.490356601098613343e+00 1.527281307796000132e+00
1.627344994559512870e+00 1.053171457106564679e+00 1.103057232638182450e+00 1.148520923081534306e+00 1.220972133355085809e+00 1.324722850862765311e+00 1.412045867975194824e+00 1.491537881973273194e+00 1.528456839153340852e+00
1.633628179866692953e+00 1.053695903898321129e+00 1.103879086384305985e+00 1.149538424084120880e+00 1.222135675716797598e+00 1.325914473235787261e+00 1.413225157786464070e+00 1.492703216344626771e+00 1.529616483332424171e+00
1.639911365173872149e+00 1.054217648831689669e+00 1.104694582432048433e+00 1.150545587576213169e+00 1.223284508201712750e+00 1.327090016616077950e+00 1.414388379750205704e+00 1.493852610402971459e+00 1.530760247290207765e+00
1.646194550481052232e+00 1.054736518348507346e+00 1.105503499612895846e+00 1.151542229238714965e+00 1.224418567268882096e+00 1.328249477025697622e+00 1.415535537237261554e+00 1.494986070276845158e+00 1.531888137907976288e+00
1.652477735788231428e+00 1.055252340667331756e+00 1.106305621408246065e+00 1.152528170673797980e+00 1.225537792219810296e+00 1.329392850661754277e+00 1.416666633611430415e+00 1.496103602032000435e+00 1.533000161989448662e+00
1.658760921095410623e+00 1.055764945823357115e+00 1.107100735904227307e+00 1.153503239227180455e+00 1.226642125047415099e+00 1.330520133889146805e+00 1.417781672227601319e+00 1.497205211670405323e+00 1.534096326260411036e+00
1.665044106402590707e+00 1.056274165706857282e+00 1.107888635744879391e+00 1.154467267814929921e+00 1.227731510294255646e+00 1.331631323233686270e+00 1.418880656429926335e+00 1.498290905129263884e+00 1.535176637367709152e+00
1.671327291709769902e+00 1.056779834100182391e+00 1.108669118083865479e+00 1.155420094754803451e+00 1.228805894919436259e+00 1.332726415375562912e+00 1.419963589550039096e+00 1.499360688280055864e+00 1.536241101878344617e+00
1.677610477016949986e+00 1.057281786713333949e+00 1.109441984534882630e+00 1.156361563602116949e+00 1.229865228173630198e+00 1.333805407143132005e+00 1.421030474905315977e+00 1.500414566927605886e+00 1.537289726278987301e+00
1.683893662324129181e+00 1.057779861218146822e+00 1.110207041120920390e+00 1.157291522990120392e+00 1.230909461481698219e+00 1.334868295506989710e+00 1.422081315797178336e+00 1.501452546809166400e+00 1.538322516975139109e+00
1.690176847631309265e+00 1.058273897281102771e+00 1.110964098222521734e+00 1.158209826474859927e+00 1.231938548332421446e+00 1.335915077574318488e+00 1.423116115509436508e+00 1.502474633593526399e+00 1.539339480290341733e+00
1.696460032938488460e+00 1.058763736594806382e+00 1.111712970525185140e+00 1.159116332384479087e+00 1.232952444174886031e+00 1.336945750583479864e+00 1.424134877306673541e+00 1.503480832880137452e+00 1.540340622465577791e+00
1.702743218245668544e+00 1.059249222908152932e+00 1.112453476966043020e+00 1.160010903672922922e+00 1.233951106321098834e+00 1.337960311898841681e+00 1.425137604432667349e+00 1.504471150198261942e+00 1.541325949658573391e+00
1.709026403552847739e+00 1.059730202055211290e+00 1.113185440679942184e+00 1.160893407777984665e+00 1.234934493854431103e+00 1.338958759005816290e+00 1.426124300108853049e+00 1.505445591006140837e+00 1.542295467943052056e+00
1.715309588860026935e+00 1.060206521982860473e+00 1.113908688945053127e+00 1.161763716483640962e+00 1.235902567543525343e+00 1.339941089506101690e+00 1.427094967532822167e+00 1.506404160690179683e+00 1.543249183308181172e+00
1.721592774167207018e+00 1.060678032777203184e+00 1.114623053128117158e+00 1.162621705786610393e+00 1.236855289761308763e+00 1.340907301113110517e+00 1.428049609876857584e+00 1.507346864564155231e+00 1.544187101657876759e+00
1.727875959474386214e+00 1.061144586688788749e+00 1.115328368629441735e+00 1.163467255767064001e+00 1.237792624408795339e+00 1.341857391647575337e+00 1.428988230286505345e+00 1.508273707868439617e+00 1.545109228810183311e+00
1.734159144781566297e+00 1.061606038156678977e+00 1.116024474827750801e+00 1.164300250463418340e+00 1.238714536843371405e+00 1.342791359033320697e+00 1.429910831879184219e+00 1.509184695769244744e+00 1.546015570496690694e+00
1.740442330088745493e+00 1.062062243831381592e+00 1.116711215024980053e+00 1.165120577751132203e+00 1.239620993811279215e+00 1.343709201293190825e+00 1.430817417742826336e+00 1.510079833357881984e+00 1.546906132361924868e+00
1.746725515395925576e+00 1.062513062596690316e+00 1.117388436391115070e+00 1.165928129225429100e+00 1.240511963384037131e+00 1.344610916545129431e+00 1.431707990934554253e+00 1.510959125650042978e+00 1.547780919962764568e+00
1.753008700703104772e+00 1.062958355590454707e+00 1.118055989909153558e+00 1.166722800087864664e+00 1.241387414898545982e+00 1.345496502998396071e+00 1.432582554479389980e+00 1.511822577585095306e+00 1.548639938767893742e+00
1.759291886010284856e+00 1.063397986224318137e+00 1.118713730320276545e+00 1.167504489036655269e+00 1.242247318900655317e+00 1.346365958949920394e+00 1.433441111368999099e+00 1.512670194025397707e+00 1.549483194157238675e+00
1.765575071317464051e+00 1.063831820202450151e+00 1.119361516069300455e+00 1.168273098160683920e+00 1.243091647091967289e+00 1.347219282780782512e+00 1.434283664560463745e+00 1.513501979755630167e+00 1.550310691421432185e+00
1.771858256624643246e+00 1.064259725539306922e+00 1.119999209250485572e+00 1.169028532837099732e+00 1.243920372279685438e+00 1.348056472952815277e+00 1.435110216975090669e+00 1.514317939482141995e+00 1.551122435761294938e+00
1.778141441931823330e+00 1.064681572576450685e+00 1.120626675553762386e+00 1.169770701632422583e+00 1.244733468329312753e+00 1.348877528005324233e+00 1.435920771497249060e+00 1.515118077832316335e+00 1.551918432287320071e+00
1.784424627239002525e+00 1.065097233998457682e+00 1.121243784211443106e+00 1.170499516207069046e+00 1.245530910120028256e+00 1.349682446551919046e+00 1.436715330973235449e+00 1.515902399353949770e+00 1.552698686019178265e+00
1.790707812546182609e+00 1.065506584847948579e+00 1.121850407945473194e+00 1.171214891223215870e+00 1.246312673502576907e+00 1.350471227277451058e+00 1.437493898210175480e+00 1.516670908514650140e+00 1.553463201885233902e+00
1.796990997853361804e+00 1.065909502539768017e+00 1.122446422915278408e+00 1.171916744255910858e+00 1.247078735259519622e+00 1.351243868935056991e+00 1.438256475974948323e+00 1.517423609701246345e+00 1.554211984722070783e+00
1.803274183160541888e+00 1.066305866874347474e+00 1.123031708666255790e+00 1.172604995707350994e+00 1.247829073067700856e+00 1.352000370343299007e+00 1.439003066993143953e+00 1.518160507219217914e+00 1.554945039274034269e+00
1.809557368467721084e+00 1.066695560050280100e+00 1.123606148078958533e+00 1.173279568724242328e+00 1.248563665462801175e+00 1.352740730383402257e+00 1.439733673948047965e+00 1.518881605292136339e+00 1.555662370192784305e+00
1.815840553774900279e+00 1.067078466676135040e+00 1.124169627319015374e+00 1.173940389118157235e+00 1.249282491805848050e+00 1.353464947996584788e+00 1.440448299479653471e+00 1.519586908061122621e+00 1.556363982036858218e+00
1.822123739082080363e+00 1.067454473781547453e+00 1.124722035787824925e+00 1.174587385288810681e+00 1.249985532251571385e+00 1.354173022181476504e+00 1.441146946183700539e+00 1.520276419584320582e+00 1.557049879271249271e+00
1.828406924389259558e+00 1.067823470827603316e+00 1.125263266074062241e+00 1.175220488150172216e+00 1.250672767718493450e+00 1.354864951991624045e+00 1.441829616610744491e+00 1.520950143836382384e+00 1.557720066266993220e+00
1.834690109696439642e+00 1.068185349716558985e+00 1.125793213906033374e+00 1.175839631059336199e+00 1.251344179860651495e+00 1.355540736533081825e+00 1.442496313265248187e+00 1.521608084707970709e+00 1.558374547300769741e+00
1.840973295003618837e+00 1.068540004800914156e+00 1.126311778104904349e+00 1.176444749748073004e+00 1.251999751040859366e+00 1.356200374962081234e+00 1.443147038604701393e+00 1.522250246005274033e+00 1.559013326554512080e+00
1.847256480310798921e+00 1.068887332891874209e+00 1.126818860538840061e+00 1.177035782256984131e+00 1.252639464305420169e+00 1.356843866482781769e+00 1.443781795038768134e+00 1.522876631449535001e+00 1.559636408115029571e+00
1.853539665617978116e+00 1.069227233267221022e+00 1.127314366078072227e+00 1.177612668872188628e+00 1.253263303360204084e+00 1.357471210345095436e+00 1.444400584928454467e+00 1.523487244676593466e+00 1.560243795973641046e+00
1.859822850925158200e+00 1.069559607678629565e+00 1.127798202550926332e+00 1.178175352064469994e+00 1.253871252548018900e+00 1.358082405842590656e+00 1.445003410585306458e+00 1.524082089236444393e+00 1.560835494025820225e+00
1.866106036232337395e+00 1.069884360358444475e+00 1.128270280700824912e+00 1.178723776430806947e+00 1.254463296827196483e+00 1.358677452310462552e+00 1.445590274270629472e+00 1.524661168592805538e+00 1.561411506070847555e+00
1.872389221539516591e+00 1.070201398025955486e+00 1.128730514144289154e+00 1.179257888638229002e+00 1.255039421751331652e+00 1.359256349123580510e+00 1.446161178194732111e+00 1.525224486122701784e+00 1.561971835811479359e+00
1.878672406846696674e+00 1.070510629893185461e+00 1.129178819329957673e+00 1.179777637369922694e+00 1.255599613450107510e+00 1.359819095694599245e+00 1.446716124516196356e+00 1.525772045116061015e+00 1.562516486853620545e+00
1.884955592153875870e+00 1.070811967670225240e+00 1.129615115498634248e+00 1.180282973273526714e+00 1.256143858611149966e+00 1.360365691472140703e+00 1.447255115341166576e+00 1.526303848775321992e+00 1.563045462706013522e+00
1.891238777461055953e+00 1.071105325570131495e+00 1.130039324644383614e+00 1.180773848911553348e+00 1.256672144462856799e+00 1.360896135939040352e+00 1.447778152722668743e+00 1.526819900215057535e+00 1.563558766779931997e+00
1.897521962768235149e+00 1.071390620313419806e+00 1.130451371476685285e+00 1.181250218713875810e+00 1.257184458758148882e+00 1.361410428610658752e+00 1.448285238659943852e+00 1.527320202461606602e+00 1.564056402388890099e+00
1.903805148075415232e+00 1.071667771132167379e+00 1.130851183383659198e+00 1.181712038932223763e+00 1.257680789759096474e+00 1.361908569033253080e+00 1.448776375097812430e+00 1.527804758452722123e+00 1.564538372748356831e+00
1.910088333382594428e+00 1.071936699773755386e+00 1.131238690396368707e+00 1.182159267596625041e+00 1.258161126222374193e+00 1.362390556782414830e+00 1.449251563926055475e+00 1.528273571037228606e+00 1.565004680975482731e+00
1.916371518689774511e+00 1.072197330504266244e+00 1.131613825154216491e+00 1.182591864473748977e+00 1.258625457385506685e+00 1.362856391461564343e+00 1.449710806978819821e+00 1.528726642974694849e+00 1.565455330088836750e+00
1.922654703996953707e+00 1.072449590111563822e+00 1.131976522871434243e+00 1.183009791027087143e+00 1.259073772953860137e+00 1.363306072700504856e+00 1.450154106034046597e+00 1.529163976935113300e+00 1.565890323008151119e+00
1.928937889304132902e+00 1.072693407908070773e+00 1.132326721304678596e+00 1.183413010378931762e+00 1.259506063088349004e+00 1.363739600154036502e+00 1.450581462812917000e+00 1.529585575498597860e+00 1.566309662554075999e+00
1.935221074611312986e+00 1.072928715733267868e+00 1.132664360721734820e+00 1.183801487274094510e+00 1.259922318393820184e+00 1.364156973500623815e+00 1.450992878979324274e+00 1.529991441155087895e+00 1.566713351447945213e+00
1.941504259918492181e+00 1.073155447955930208e+00 1.132989383871334077e+00 1.184175188045323068e+00 1.260322529908084022e+00 1.364558192441123419e+00 1.451388356139363456e+00 1.530381576304067126e+00 1.567101392311548214e+00
1.947787445225672265e+00 1.073373541476125181e+00 1.133301735954091782e+00 1.184534080580372351e+00 1.260706689091561916e+00 1.364943256697562335e+00 1.451767895840843092e+00 1.530755983254292740e+00 1.567473787666915364e+00
1.954070630532851460e+00 1.073582935726982379e+00 1.133601364594564620e+00 1.184878134290682228e+00 1.261074787817525245e+00 1.365312166011972916e+00 1.452131499572817397e+00 1.531114664223535815e+00 1.567830539936107215e+00
1.960353815840031544e+00 1.073783572676258569e+00 1.133888219814433773e+00 1.185207320081627325e+00 1.261426818362896718e+00 1.365664920145281069e+00 1.452479168765139494e+00 1.531457621338332853e+00 1.568171651441018444e+00
1.966637001147210739e+00 1.073975396827713702e+00 1.134162254006812365e+00 1.185521610324293373e+00 1.261762773399591309e+00 1.366001518876243992e+00 1.452810904788033319e+00 1.531784856633749747e+00 1.568497124403185783e+00
1.972920186454390823e+00 1.074158355222309291e+00 1.134423421911684438e+00 1.185820978828749039e+00 1.262082645986375429e+00 1.366321962000443868e+00 1.453126708951686830e+00 1.532096372053155076e+00 1.568806960943608608e+00
1.979203371761570018e+00 1.074332397439252240e+00 1.134671680592468590e+00 1.186105400818771471e+00 1.262386429561223267e+00 1.366626249329327303e+00 1.453426582505865206e+00 1.532392169448005825e+00 1.569101163082574635e+00
1.985486557068749214e+00 1.074497475596890572e+00 1.134906989413715372e+00 1.186374852907999822e+00 1.262674117934149187e+00 1.366914380689300268e+00 1.453710526639543144e+00 1.532672250577642226e+00 1.569379732739498934e+00
1.991769742375929297e+00 1.074653544353480816e+00 1.135129310019932447e+00 1.186629313077476544e+00 1.262945705280501763e+00 1.367186355920867680e+00 1.453978542480554914e+00 1.532936617109095678e+00 1.569642671732766503e+00
1.998052927683108493e+00 1.074800560907837266e+00 1.135338606315540844e+00 1.186868760654553601e+00 1.263201186134698562e+00 1.367442174877825600e+00 1.454230631095268400e+00 1.533185270616905793e+00 1.569889981779588162e+00
2.004336112990288576e+00 1.074938484999877542e+00 1.135534844445960978e+00 1.187093176293130048e+00 1.263440555384390596e+00 1.367681837426498959e+00 1.454466793488274012e+00 1.533418212582947637e+00 1.570121664495861102e+00
2.010619298297467772e+00 1.075067278911073787e+00 1.135717992779828656e+00 1.187302541955199464e+00 1.263663808265038657e+00 1.367905343445029231e+00 1.454687030602093589e+00 1.533635444396271641e+00 1.570337721396040553e+00
2.016902483604647855e+00 1.075186907464822816e+00 1.135888021892340394e+00 1.187496840893676575e+00 1.263870940354892891e+00 1.368112692822708087e+00 1.454891343316910612e+00 1.533836967352952385e+00 1.570538153893018318e+00
2.023185668911827051e+00 1.075297338026744987e+00 1.136044904549725398e+00 1.187676057636485538e+00 1.264061947570356725e+00 1.368303885459358771e+00 1.455079732450315522e+00 1.534022782655947159e+00 1.570722963298011088e+00
2.029468854219006246e+00 1.075398540504921563e+00 1.136188615694847748e+00 1.187840177971884792e+00 1.264236826161733607e+00 1.368478921264763226e+00 1.455252198757073234e+00 1.534192891414967397e+00 1.570892150820455635e+00
2.035752039526186330e+00 1.075490487350078572e+00 1.136319132433933010e+00 1.187989188935010487e+00 1.264395572709336335e+00 1.368637800158136075e+00 1.455408742928907095e+00 1.534347294646358328e+00 1.571045717567912448e+00
2.042035224833365525e+00 1.075573153555726913e+00 1.136436434024421516e+00 1.188123078795618071e+00 1.264538184119958997e+00 1.368780522067642558e+00 1.455549365594302591e+00 1.534485993272989290e+00 1.571183664545979575e+00
2.048318410140545609e+00 1.075646516658266272e+00 1.136540501863946950e+00 1.188241837047008254e+00 1.264664657623697064e+00 1.368907086929965100e+00 1.455674067318327491e+00 1.534608988124154472e+00 1.571305992658211359e+00
2.054601595447724804e+00 1.075710556737057066e+00 1.136631319480437607e+00 1.188345454396121825e+00 1.264774990771110996e+00 1.369017494689910741e+00 1.455782848602474200e+00 1.534716279935485428e+00 1.571412702706048936e+00
2.060884780754904888e+00 1.075765256414472848e+00 1.136708872523341629e+00 1.188433922754784877e+00 1.264869181430727796e+00 1.369111745300068073e+00 1.455875709884514757e+00 1.534807869348870257e+00 1.571503795388755620e+00
2.067167966062084083e+00 1.075810600855928945e+00 1.136773148755973795e+00 1.188507235232102444e+00 1.264947227786872297e+00 1.369189838720503483e+00 1.455952651538380938e+00 1.534883756912385655e+00 1.571579271303362502e+00
2.073451151369264167e+00 1.075846577769903334e+00 1.136824138048984745e+00 1.188565386127978352e+00 1.265009128337823530e+00 1.369251774918507358e+00 1.456013673874055669e+00 1.534943943080238959e+00 1.571639130944621821e+00
2.079734336676443363e+00 1.075873177407945080e+00 1.136861832374949088e+00 1.188608370927763724e+00 1.265054881894295935e+00 1.369297553868380035e+00 1.456058777137488658e+00 1.534988428212718858e+00 1.571683374704967662e+00
2.086017521983622558e+00 1.075890392564677445e+00 1.136886225804075945e+00 1.188636186298017261e+00 1.265084487578236105e+00 1.369327175551263931e+00 1.456087961510523998e+00 1.535017212576157197e+00 1.571712002874485314e+00
2.092300707290802642e+00 1.075898218577798326e+00 1.136897314501037481e+00 1.188648830083379071e+00 1.265097944821937048e+00 1.369340639955020311e+00 1.456101227110852214e+00 1.535030296342901002e+00 1.571725015640887957e+00
2.098583892597981837e+00 1.075896653328080266e+00 1.136895096722917220e+00 1.188646301304547848e+00 1.265095253367466199e+00 1.369337947074146911e+00 1.456098573991975620e+00 1.535027679591293381e+00 1.571722413089503778e+00
2.104867077905161921e+00 1.075885697239368444e+00 1.136879572818277451e+00 1.188628600157363380e+00 1.265076413266403632e+00 1.369319096909743516e+00 1.456080002143193219e+00 1.535009362305665093e+00 1.571704195203266430e+00
2.111150263212341116e+00 1.075865353278582237e+00 1.136850745227346415e+00 1.188595728012990183e+00 1.265041424879896459e+00 1.369284089469517962e+00 1.456045511489604261e+00 1.534975344376337425e+00 1.571670361862719023e+00
2.117433448519521200e+00 1.075835626955714996e+00 1.136808618483323263e+00 1.188547687419202692e+00 1.264990288879021429e+00 1.369232924767838089e+00 1.455995101892129551e+00 1.534925625599632859e+00 1.571620912846021678e+00
2.123716633826700395e+00 1.075796526323834712e+00 1.136753199214802779e+00 1.188484482102775797e+00 1.264923006245461945e+00 1.369165602825825889e+00 1.455928773147548760e+00 1.534860205677896383e+00 1.571555847828970398e+00
2.129999819133880479e+00 1.075748061979084014e+00 1.136684496149319434e+00 1.188406116972981819e+00 1.264839578272499043e+00 1.369082123671496731e+00 1.455846524988560375e+00 1.534779084219528578e+00 1.571475166385021272e+00
2.136283004441059674e+00 1.075690247060673288e+00 1.136602520118011661e+00 1.188312598126199493e+00 1.264740006566320796e+00 1.368982487339942988e+00 1.455748357083853861e+00 1.534682260739026693e+00 1.571378867985323780e+00
2.142566189748238870e+00 1.075623097250870241e+00 1.136507284061405443e+00 1.188203932851641387e+00 1.264624293047647674e+00 1.368866693873559193e+00 1.455634269038205364e+00 1.534569734657035944e+00 1.571266951998764538e+00
2.148849375055418953e+00 1.075546630774977475e+00 1.136398803036320349e+00 1.188080129638207971e+00 1.264492439953684100e+00 1.368734743322316039e+00 1.455504260392587401e+00 1.534441505300412567e+00 1.571139417692013929e+00
2.155132560362598149e+00 1.075460868401294068e+00 1.136277094223896000e+00 1.187941198182476565e+00 1.264344449840397067e+00 1.368586635744073243e+00 1.455358330624299867e+00 1.534297571902295099e+00 1.570996264229586048e+00
2.161415745669778232e+00 1.075365833441059848e+00 1.136142176938740977e+00 1.187787149397836028e+00 1.264180325585126274e+00 1.368422371204942367e+00 1.455196479147116140e+00 1.534137933602186976e+00 1.570837490673903325e+00
2.167698930976957428e+00 1.075261551748371458e+00 1.135994072639206376e+00 1.187617995424782524e+00 1.264000070389534436e+00 1.368241949779690714e+00 1.455018705311451832e+00 1.533962589446048685e+00 1.570663095985371127e+00
2.173982116284137511e+00 1.075148051720069331e+00 1.135832804938782026e+00 1.187433749642384795e+00 1.263803687782901974e+00 1.368045371552192524e+00 1.454825008404545983e+00 1.533771538386400568e+00 1.570473079022459917e+00
2.180265301591316707e+00 1.075025364295581820e+00 1.135658399618618475e+00 1.187234426680941146e+00 1.263591181625775661e+00 1.367832636615924802e+00 1.454615387650667557e+00 1.533564779282435175e+00 1.570267438541795624e+00
2.186548486898495902e+00 1.074893522956725356e+00 1.135470884641174960e+00 1.187020042435839029e+00 1.263362556113978741e+00 1.367603745074508215e+00 1.454389842211334827e+00 1.533342310900141392e+00 1.570046173198257566e+00
2.192831672205675986e+00 1.074752563727448429e+00 1.135270290164994478e+00 1.186790614082640971e+00 1.263117815782989872e+00 1.367358697042297511e+00 1.454148371185555400e+00 1.533104131912436108e+00 1.569809281545086588e+00
2.199114857512855181e+00 1.074602525173508072e+00 1.135056648560606618e+00 1.186546160093414404e+00 1.262856965512707541e+00 1.367097492645013457e+00 1.453890973610087123e+00 1.532850240899310545e+00 1.569556762033999409e+00
2.205398042820035265e+00 1.074443448402075951e+00 1.134829994427559052e+00 1.186286700254327808e+00 1.262580010532602603e+00 1.366820132020425849e+00 1.453617648459713863e+00 1.532580636347982583e+00 1.569288613015313416e+00
2.211681228127214460e+00 1.074275377061256087e+00 1.134590364612578117e+00 1.186012255684538053e+00 1.262286956427277618e+00 1.366526615319081817e+00 1.453328394647543709e+00 1.532295316653062844e+00 1.569004832738076782e+00
2.217964413434394544e+00 1.074098357339505316e+00 1.134337798228858274e+00 1.185722848856393341e+00 1.261977809142444951e+00 1.366216942705083870e+00 1.453023211025324279e+00 1.531994280116729223e+00 1.568705419350211461e+00
2.224247598741573739e+00 1.073912437964947397e+00 1.134072336676485104e+00 1.185418503616978869e+00 1.261652574991335651e+00 1.365891114356915459e+00 1.452702096383778674e+00 1.531677524948913849e+00 1.568390370898660624e+00
2.230530784048753823e+00 1.073717670204564323e+00 1.133794023663983852e+00 1.185099245211033603e+00 1.261311260661558853e+00 1.365549130468313610e+00 1.452365049452958079e+00 1.531345049267499370e+00 1.568059685329546982e+00
2.236813969355933018e+00 1.073514107863251077e+00 1.133502905231001279e+00 1.184765100305270824e+00 1.260953873222425026e+00 1.365190991249196184e+00 1.452012068902618802e+00 1.530996851098527456e+00 1.567713360488339314e+00
2.243097154663112214e+00 1.073301807282724285e+00 1.133199029772116395e+00 1.184416097014132419e+00 1.260580420132753510e+00 1.364816696926634876e+00 1.451643153342614401e+00 1.530632928376415958e+00 1.567351394120027663e+00
2.249380339970292297e+00 1.073080827340264332e+00 1.132882448061779623e+00 1.184052264927011322e+00 1.260190909249184088e+00 1.364426247745881504e+00 1.451258301323309796e+00 1.530253278944189610e+00 1.566973783869307635e+00
2.255663525277471493e+00 1.072851229447279398e+00 1.132553213280379278e+00 1.183673635136980096e+00 1.259785348835012808e+00 1.364019643971445817e+00 1.450857511336014927e+00 1.529857900553721173e+00 1.566580527280772239e+00
2.261946710584651576e+00 1.072613077547674099e+00 1.132211381041434706e+00 1.183280240271060935e+00 1.259363747569574477e+00 1.363596885888225252e+00 1.450440781813439273e+00 1.529446790865981676e+00 1.566171621799114622e+00
2.268229895891830772e+00 1.072366438116004517e+00 1.131857009419911630e+00 1.182872114522078411e+00 1.258926114558200693e+00 1.363157973802689327e+00 1.450008111130166810e+00 1.529019947451304651e+00 1.565747064769339669e+00
2.274513081199010855e+00 1.072111380155403637e+00 1.131490158981659722e+00 1.182449293682135583e+00 1.258472459342771632e+00 1.362702908044117089e+00 1.449559497603150504e+00 1.528577367789660801e+00 1.565306853436982060e+00
2.280796266506190051e+00 1.071847975195259428e+00 1.131110892813964597e+00 1.182011815177757441e+00 1.258002791912898877e+00 1.362231688965890086e+00 1.449094939492229450e+00 1.528119049270943552e+00 1.564850984948338075e+00
2.287079451813370135e+00 1.071576297288625135e+00 1.130719276557216046e+00 1.181559718106746981e+00 1.257517122717762836e+00 1.361744316946842392e+00 1.448614435000664447e+00 1.527644989195267033e+00 1.564379456350701858e+00
2.293362637120549330e+00 1.071296423009342913e+00 1.130315378437680263e+00 1.181093043276802090e+00 1.257015462678641171e+00 1.361240792392666599e+00 1.448117982275700211e+00 1.527155184773274943e+00 1.563892264592615877e+00
2.299645822427728525e+00 1.071008431448860154e+00 1.129899269301375409e+00 1.180611833245938991e+00 1.256497823202160191e+00 1.360721115737379083e+00 1.447605579409140919e+00 1.526649633126462513e+00 1.563389406524126057e+00
2.305929007734908609e+00 1.070712404212720070e+00 1.129471022649042977e+00 1.180116132364779302e+00 1.255964216194310312e+00 1.360185287444844349e+00 1.447077224437956611e+00 1.526128331287509798e+00 1.562870878897051119e+00
2.312212193042087804e+00 1.070408425416701670e+00 1.129030714672201618e+00 1.179605986820749131e+00 1.255414654075261538e+00 1.359633308010359976e+00 1.446532915344906023e+00 1.525591276200626289e+00 1.562336678365258802e+00
2.318495378349267888e+00 1.070096581682588255e+00 1.128578424290282989e+00 1.179081444684247026e+00 1.254849149795022711e+00 1.359065177962304638e+00 1.445972650059182074e+00 1.525038464721909737e+00 1.561786801484951859e+00
2.324778563656447083e+00 1.069776962133544451e+00 1.128114233188830307e+00 1.178542555956839655e+00 1.254267716849994718e+00 1.358480897863846959e+00 1.445396426457084438e+00 1.524469893619714966e+00 1.561221244714967149e+00
2.331061748963627167e+00 1.069449658389072466e+00 1.127638225858754062e+00 1.177989372621541353e+00 1.253670369300457388e+00 1.357880468314721867e+00 1.444804242362708546e+00 1.523885559575038684e+00 1.560640004417079840e+00
2.337344934270806363e+00 1.069114764559531361e+00 1.127150489636628228e+00 1.177421948695240861e+00 1.253057121789054706e+00 1.357263889953072233e+00 1.444196095548664793e+00 1.523285459181912049e+00 1.560043076856322930e+00
2.343628119577985558e+00 1.068772377240187366e+00 1.126651114746012983e+00 1.176840340283340058e+00 1.252427989560322086e+00 1.356631163457356681e+00 1.443571983736815501e+00 1.522669588947811459e+00 1.559430458201313208e+00
2.349911304885165642e+00 1.068422595504776140e+00 1.126140194339788625e+00 1.176244605636663776e+00 1.251782988481326520e+00 1.355982289548331554e+00 1.442931904599040305e+00 1.522037945294078654e+00 1.558802144524590538e+00
2.356194490192344837e+00 1.068065520898547449e+00 1.125617824543478029e+00 1.175634805210717282e+00 1.251122135063476914e+00 1.355317268991097723e+00 1.442275855758022862e+00 1.521390524556356150e+00 1.558158131802965141e+00
2.362477675499524921e+00 1.067701257430767825e+00 1.125084104499544324e+00 1.175011001727351179e+00 1.250445446485576095e+00 1.354636102597227110e+00 1.441603834788064420e+00 1.520727322985034213e+00 1.557498415917878631e+00
2.368760860806704116e+00 1.067329911566655021e+00 1.124539136412633145e+00 1.174373260238910976e+00 1.249752940618189534e+00 1.353938791226959815e+00 1.440915839215920702e+00 1.520048336745714046e+00 1.556822992655773286e+00
2.375044046113884200e+00 1.066951592218715383e+00 1.123983025595741925e+00 1.173721648194940403e+00 1.249044636049406298e+00 1.353225335791481632e+00 1.440211866521666106e+00 1.519353561919681628e+00 1.556131857708473287e+00
2.381327231421063395e+00 1.066566410737459281e+00 1.123415880517284249e+00 1.173056235511517276e+00 1.248320552112081483e+00 1.352495737255279273e+00 1.439491914139581663e+00 1.518642994504397770e+00 1.555425006673579524e+00
2.387610416728243479e+00 1.066174480901461497e+00 1.122837812849022399e+00 1.172377094643292317e+00 1.247580708912645608e+00 1.351749996638578422e+00 1.438755979459070744e+00 1.517916630414002155e+00 1.554702435054869714e+00
2.393893602035422674e+00 1.065775918906745501e+00 1.122248937514835898e+00 1.171684300658314859e+00 1.246825127361581798e+00 1.350988115019868152e+00 1.438004059825602088e+00 1.517174465479830925e+00 1.553964138262719175e+00
2.400176787342601870e+00 1.065370843355455177e+00 1.121649372740288308e+00 1.170977931315719589e+00 1.246053829205673313e+00 1.350210093538509515e+00 1.437236152541677026e+00 1.516416495450948698e+00 1.553210111614523159e+00
2.406459972649781953e+00 1.064959375243789808e+00 1.121039240102958079e+00 1.170258067146360048e+00 1.245266837062130927e+00 1.349415933397437151e+00 1.436452254867828460e+00 1.515642715994697243e+00 1.552440350335139829e+00
2.412743157956961149e+00 1.064541637949170783e+00 1.120418664583491042e+00 1.169524791536465713e+00 1.244464174454722460e+00 1.348605635865953944e+00 1.435652364023644267e+00 1.514853122697256360e+00 1.551654849557341009e+00
2.419026343264141232e+00 1.064117757216609172e+00 1.119787774617326814e+00 1.168778190814411921e+00 1.243645865852027521e+00 1.347779202282621602e+00 1.434836477188821569e+00 1.514047711064223201e+00 1.550853604322272705e+00
2.425309528571320428e+00 1.063687861144246183e+00 1.119146702147058470e+00 1.168018354340679910e+00 1.242811936707959752e+00 1.346936634058253368e+00 1.434004591504248083e+00 1.513226476521204011e+00 1.550036609579937164e+00
2.431592713878500511e+00 1.063252080168033187e+00 1.118495582675365974e+00 1.167245374601098451e+00 1.241962413504695828e+00 1.346077932679010658e+00 1.433156704073115684e+00 1.512389414414423872e+00 1.549203860189674042e+00
2.437875899185679707e+00 1.062810547045524912e+00 1.117834555318474088e+00 1.166459347303447469e+00 1.241097323798173058e+00 1.345203099709607608e+00 1.432292811962061929e+00 1.511536520011352192e+00 1.548355350920670670e+00
2.444159084492859790e+00 1.062363396838747143e+00 1.117163762860070797e+00 1.165660371477512225e+00 1.240216696266321250e+00 1.344312136796631085e+00 1.431412912202342236e+00 1.510667788501342423e+00 1.547491076452466974e+00
2.450442269800038986e+00 1.061910766896118741e+00 1.116483351805626745e+00 1.164848549578673342e+00 1.239320560760208023e+00 1.343405045671977938e+00 1.430517001791034692e+00 1.509783214996291534e+00 1.546611031375496381e+00
2.456725455107218181e+00 1.061452796833385337e+00 1.115793472437043965e+00 1.164023987595116161e+00 1.238408948358289408e+00 1.342481828156414814e+00 1.429605077692275517e+00 1.508882794531313021e+00 1.545715210191608513e+00
2.463008640414398265e+00 1.060989628513541616e+00 1.115094278867563737e+00 1.163186795158746456e+00 1.237481891423974023e+00 1.341542486163271430e+00 1.428677136838527595e+00 1.507966522065429693e+00 1.544803607314646943e+00
2.469291825721577460e+00 1.060521406025708657e+00 1.114385929096854966e+00 1.162337085659896907e+00 1.236539423666717985e+00 1.340587021702266624e+00 1.427733176131880999e+00 1.507034392482282881e+00 1.543876217071003865e+00
2.475575011028757544e+00 1.060048275662932582e+00 1.113668585066199368e+00 1.161474976365902911e+00 1.235581580206889019e+00 1.339615436883480060e+00 1.426773192445388805e+00 1.506086400590857188e+00 1.542933033700197409e+00
2.481858196335936739e+00 1.059570385898876310e+00 1.112942412713688656e+00 1.160600588543632350e+00 1.234608397644651134e+00 1.338627733921474938e+00 1.425797182624436221e+00 1.505122541126227453e+00 1.541974051355500697e+00
2.488141381643116823e+00 1.059087887363372671e+00 1.112207582029337116e+00 1.159714047586044572e+00 1.233619914133142981e+00 1.337623915139579900e+00 1.424805143488143688e+00 1.504142808750319915e+00 1.540999264104498501e+00
2.494424566950296018e+00 1.058600932816807116e+00 1.111464267110014559e+00 1.158815483142857206e+00 1.232616169456235200e+00 1.336603982974341909e+00 1.423797071830807504e+00 1.503147198052695366e+00 1.540008665929784470e+00
2.500707752257476102e+00 1.058109677123300285e+00 1.110712646214088828e+00 1.157905029255386076e+00 1.231597205111182536e+00 1.335567939980158325e+00 1.422772964423375974e+00 1.502135703551347401e+00 1.539002250729525567e+00
2.506990937564655297e+00 1.057614277222659549e+00 1.109952901815675741e+00 1.156982824495634388e+00 1.230563064396499762e+00 1.334515788834101935e+00 1.421732818014963318e+00 1.501108319693523541e+00 1.537980012318234557e+00
2.513274122871834493e+00 1.057114892101070458e+00 1.109185220658369886e+00 1.156049012109686025e+00 1.229513792505415370e+00 1.333447532340951369e+00 1.420676629334400420e+00 1.500065040856564558e+00 1.536941944427252515e+00
2.519557308179014576e+00 1.056611682760495885e+00 1.108409793808341259e+00 1.155103740165464465e+00 1.228449436625289382e+00 1.332363173438440462e+00 1.419604395091825344e+00 1.499005861348761570e+00 1.535888040705684965e+00
2.525840493486193772e+00 1.056104812186759112e+00 1.107626816706662298e+00 1.154147161704905500e+00 1.227370046043396723e+00 1.331262715202745861e+00 1.418516111980312022e+00 1.497930775410238668e+00 1.534818294720877496e+00
2.532123678793373855e+00 1.055594445316274665e+00 1.106836489220729636e+00 1.153179434900588607e+00 1.226275672259513616e+00 1.330146160854228210e+00 1.417411776677540924e+00 1.496839777213850198e+00 1.533732699959349244e+00
2.538406864100553051e+00 1.055080749001407359e+00 1.106039015694639138e+00 1.152200723216859624e+00 1.225166369105774367e+00 1.329013513763451115e+00 1.416291385847510576e+00 1.495732860866101355e+00 1.532631249827256958e+00
2.544690049407733135e+00 1.054563891974424461e+00 1.105234604998358350e+00 1.151211195575469803e+00 1.224042192874295276e+00 1.327864777457498979e+00 1.415154936142289266e+00 1.494610020408096318e+00 1.531513937651588497e+00
2.550973234714912330e+00 1.054044044810021452e+00 1.104423470575544464e+00 1.150211026525749025e+00 1.222903202453098803e+00 1.326699955626621019e+00 1.414002424203813835e+00 1.493471249816493263e+00 1.530380756680240761e+00
2.557256420022091525e+00 1.053521379886388942e+00 1.103605830489836404e+00 1.149200396419310932e+00 1.221749459470907073e+00 1.325519052131232112e+00 1.412833846665726867e+00 1.492316543004499341e+00 1.529231700083987677e+00
2.563539605329271609e+00 1.052996071344802553e+00 1.102781907469449374e+00 1.148179491589282675e+00 1.220581028451411143e+00 1.324322071009305324e+00 1.411649200155264960e+00 1.491145893822873214e+00 1.528066760954976289e+00
2.569822790636450804e+00 1.052468295047706670e+00 1.101951928949894688e+00 1.147148504534033275e+00 1.219397976977671494e+00 1.323109016484195655e+00 1.410448481295186962e+00 1.489959296060964888e+00 1.526885932312093797e+00
2.576105975943630888e+00 1.051938228535272080e+00 1.101116127114629695e+00 1.146107634105359319e+00 1.218200375867334317e+00 1.321879892972935400e+00 1.409231686705754605e+00 1.488756743447761544e+00 1.525689207095802136e+00
2.582389161250810083e+00 1.051406050980405071e+00 1.100274738933447072e+00 1.145057085701068456e+00 1.216988299359409442e+00 1.320634705095059536e+00 1.407998813006757999e+00 1.487538229652974220e+00 1.524476578171928054e+00
2.588672346557990167e+00 1.050871943142188236e+00 1.099428006198394536e+00 1.143997071461883008e+00 1.215761825313396827e+00 1.319373457682012640e+00 1.406749856819589972e+00 1.486303748288148041e+00 1.523248038339254595e+00
2.594955531865169363e+00 1.050336087317732758e+00 1.098576175557018031e+00 1.142927810472564421e+00 1.214521035421605166e+00 1.318096155787208845e+00 1.405484814769373259e+00 1.485053292907755784e+00 1.522003580305287596e+00
2.601238717172349446e+00 1.049798667292424881e+00 1.097719498542702121e+00 1.141849528967133320e+00 1.213266015435550349e+00 1.316802804696818541e+00 1.404203683487136978e+00 1.483786857010423788e+00 1.520743196740429681e+00
2.607521902479528642e+00 1.049259868288550557e+00 1.096858231601885336e+00 1.140762460538041534e+00 1.211996855407401430e+00 1.315493409941373537e+00 1.402906459612046408e+00 1.482504434040019081e+00 1.519466880200059045e+00
2.613805087786707837e+00 1.048719876912284743e+00 1.095992636117910202e+00 1.139666846349114415e+00 1.210713649947472215e+00 1.314167977308286384e+00 1.401593139793688714e+00 1.481206017386938134e+00 1.518174623215095664e+00
2.620088273093887921e+00 1.048178881099027793e+00 1.095122978431268601e+00 1.138562935352064542e+00 1.209416498498851356e+00 1.312826512855409078e+00 1.400263720694408853e+00 1.479891600389275919e+00 1.516866418178563158e+00
2.626371458401067116e+00 1.047637070057084063e+00 1.094249529855989556e+00 1.137450984506336082e+00 1.208105505630308496e+00 1.311469022925759731e+00 1.398918198991708994e+00 1.478561176334152627e+00 1.515542257545598792e+00
2.632654643708247200e+00 1.047094634209668307e+00 1.093372566691910519e+00 1.136331259002007377e+00 1.206780781348691267e+00 1.310095514163573727e+00 1.397556571380699442e+00 1.477214738458932919e+00 1.514202133553106844e+00
2.638937829015426395e+00 1.046551765135232737e+00 1.092492370232570842e+00 1.135204032485447545e+00 1.205442441432109435e+00 1.308705993531864786e+00 1.396178834576614181e+00 1.475852279952580837e+00 1.512846038423461215e+00
2.645221014322606479e+00 1.046008655506111662e+00 1.091609226768450513e+00 1.134069587287371617e+00 1.204090607785259115e+00 1.307300468331696219e+00 1.394784985317383708e+00 1.474473793957040701e+00 1.511473964543462500e+00
2.651504199629785674e+00 1.045465499025478362e+00 1.090723427585281957e+00 1.132928214652910714e+00 1.202725408818340336e+00 1.305878946223412607e+00 1.393375020366271366e+00 1.473079273568414838e+00 1.510085903367410776e+00
2.657787384936965758e+00 1.044922490362609979e+00 1.089835268957143999e+00 1.131780214973252763e+00 1.201346979851083852e+00 1.304441435250103476e+00 1.391948936514577184e+00 1.471668711838829413e+00 1.508681848050895447e+00
2.664070570244144953e+00 1.044379825086467983e+00 1.088945052134055569e+00 1.130625898018377207e+00 1.199955463543498801e+00 1.302987943863631592e+00 1.390506730584399886e+00 1.470242101777219590e+00 1.507261789495217386e+00
2.670353755551324149e+00 1.043837699597589985e+00 1.088053083323767822e+00 1.129465583170338183e+00 1.198551010355028756e+00 1.301518480953594459e+00 1.389048399431475289e+00 1.468799436351389209e+00 1.505825720407150126e+00
2.676636940858504232e+00 1.043296311058302672e+00 1.087159673667459803e+00 1.128299599656512164e+00 1.197133779033894951e+00 1.300033055879661337e+00 1.387573939948076873e+00 1.467340708489087486e+00 1.504373631160551117e+00
2.682920126165683428e+00 1.042755857321263191e+00 1.086265139209033892e+00 1.127128286782160593e+00 1.195703937138494544e+00 1.298531678507796716e+00 1.386083349065993620e+00 1.465865911079940354e+00 1.502905515855889718e+00
2.689203311472863511e+00 1.042216536856336973e+00 1.085369800857703293e+00 1.125951994161591641e+00 1.194261661592793455e+00 1.297014359250949767e+00 1.384576623759573799e+00 1.464375036976560907e+00 1.501421364289312832e+00
2.695486496780042707e+00 1.041678548675829319e+00 1.084473984343566233e+00 1.124771081947158358e+00 1.192807139277763495e+00 1.295481109114912321e+00 1.383053761048854469e+00 1.462868078996486965e+00 1.499921168622738277e+00
2.701769682087222790e+00 1.041142092258081409e+00 1.083578020165853584e+00 1.123585921055244796e+00 1.191340567660969185e+00 1.293931939750131432e+00 1.381514758002758692e+00 1.461345029923895034e+00 1.498404925843906499e+00
2.708052867394401986e+00 1.040607367469454925e+00 1.082682243533544586e+00 1.122396893388333261e+00 1.189862155466511418e+00 1.292366863510417740e+00 1.379959611742379355e+00 1.459805882510300634e+00 1.496872603149666414e+00
2.714336052701581181e+00 1.040074574484720404e+00 1.081786994298036042e+00 1.121204392052173038e+00 1.188372123387594348e+00 1.290785893519627470e+00 1.378388319444345811e+00 1.458250629478648142e+00 1.495324241701029511e+00
2.720619238008761265e+00 1.039543913705879952e+00 1.080892616877559886e+00 1.120008821566985890e+00 1.186870704844057656e+00 1.289189043747585028e+00 1.376800878344273560e+00 1.456679263521420520e+00 1.493759769526518788e+00
2.726902423315940460e+00 1.039015585679445852e+00 1.079999460173045822e+00 1.118810598071579898e+00 1.185358146787271583e+00 1.287576329096719707e+00 1.375197285740308750e+00 1.455091777306015244e+00 1.492179205707496514e+00
2.733185608623120544e+00 1.038489791012207952e+00 1.079107877475123045e+00 1.117610149519147944e+00 1.183834710554833913e+00 1.285947765501128659e+00 1.373577538996762160e+00 1.453488163474599304e+00 1.490582588321931024e+00
2.739468793930299739e+00 1.037966730285525330e+00 1.078218226361970622e+00 1.116407915863460554e+00 1.182300672777550243e+00 1.284303370040076553e+00 1.371941635547847316e+00 1.451868414645842709e+00 1.488969796120892086e+00
2.745751979237479823e+00 1.037446603968171788e+00 1.077330868587723645e+00 1.115204349234060421e+00 1.180756326341176665e+00 1.282643161068257598e+00 1.370289572901517428e+00 1.450232523417775088e+00 1.487340880867700665e+00
2.752035164544659018e+00 1.036929612327783135e+00 1.076446169961160493e+00 1.113999914099001787e+00 1.179201981405412214e+00 1.280967158365556635e+00 1.368621348643421332e+00 1.448580482369863365e+00 1.485695976183748046e+00
2.758318349851839102e+00 1.036415955340940442e+00 1.075564500214393426e+00 1.112795087413570805e+00 1.177637966482576237e+00 1.279275383309475878e+00 1.366936960440974902e+00 1.446912284062892962e+00 1.484034676644007344e+00
2.764601535159018297e+00 1.035905832601941690e+00 1.074686232861310264e+00 1.111590358753355989e+00 1.176064629578353449e+00 1.277567859073954093e+00 1.365236406047569684e+00 1.445227921043654717e+00 1.482357069144297101e+00
2.770884720466197493e+00 1.035399443230307748e+00 1.073811745045519128e+00 1.110386230429935672e+00 1.174482339396870856e+00 1.275844610858894335e+00 1.363519683306926744e+00 1.443527385846249400e+00 1.480663541127893446e+00
2.777167905773377576e+00 1.034896985777074008e+00 1.072941417377564211e+00 1.109183217587378589e+00 1.172891486612235745e+00 1.274105666155473049e+00 1.361786790157617055e+00 1.441810670992700771e+00 1.478953577401213471e+00
2.783451091080556772e+00 1.034398658129926041e+00 1.072075633761204516e+00 1.107981848277662884e+00 1.171292485208454748e+00 1.272351055053122071e+00 1.360037724637780387e+00 1.440077768995352336e+00 1.477224978427239543e+00
2.789734276387736855e+00 1.033904657417233919e+00 1.071214781208552846e+00 1.106782663513040221e+00 1.169685773889395985e+00 1.270580810595085319e+00 1.358272484890063136e+00 1.438328672368482941e+00 1.475487834513396379e+00
2.796017461694916051e+00 1.033415179911052473e+00 1.070359249643911159e+00 1.105586217293301310e+00 1.168071817560138115e+00 1.268794969190596200e+00 1.356491069166839036e+00 1.436563373603231941e+00 1.473724691220768879e+00
2.802300647002096134e+00 1.032930420929144999e+00 1.069509431696141544e+00 1.104393076605821200e+00 1.166451108880628196e+00 1.266993571093066873e+00 1.354693475835757166e+00 1.434781865209076912e+00 1.471949676374689320e+00
2.808583832309275330e+00 1.032450574736107241e+00 1.068665722479454905e+00 1.103203821396204987e+00 1.164824169892099359e+00 1.265176660955266597e+00 1.352879703385720944e+00 1.432984139689204017e+00 1.470173150162903397e+00
2.814867017616455414e+00 1.031975834443654927e+00 1.067828519362511885e+00 1.102019044507291490e+00 1.163191553716076854e+00 1.263344288474284705e+00 1.351049750433390484e+00 1.431170189524695102e+00 1.468312865208320162e+00
2.821150202923634609e+00 1.031506391910155918e+00 1.066998221725770302e+00 1.100839351584231851e+00 1.161553846325122041e+00 1.261496509141222910e+00 1.349203615730397932e+00 1.429340007274116475e+00 1.466585378381805693e+00
2.827433388230813804e+00 1.031042437639479337e+00 1.066175230707036015e+00 1.099665360943312020e+00 1.159911668383602601e+00 1.259633385113048565e+00 1.347341298171446322e+00 1.427493585371788498e+00 1.464562894266695503e+00
2.833716573537993888e+00 1.030584160679245631e+00 1.065359948935213241e+00 1.098497703402173453e+00 1.158265677155822182e+00 1.257754986226943483e+00 1.345462796803644556e+00 1.425630916441373852e+00 1.462843179414422323e+00
2.839999758845173083e+00 1.030131748518558155e+00 1.064552780252281394e+00 1.097337022069065693e+00 1.156616568477699225e+00 1.255861391180857600e+00 1.343568110837426000e+00 1.423751992943231182e+00 1.460758137443458171e+00
2.846282944152353167e+00 1.029685386985305984e+00 1.063754129423563288e+00 1.096183972088768277e+00 1.154965078786885258e+00 1.253952688907894242e+00 1.341657239659647338e+00 1.421856807521295618e+00 1.459695531213660136e+00
2.852566129459532362e+00 1.029245260143122342e+00 1.062964401836392403e+00 1.095039220342846509e+00 1.153311987204727274e+00 1.252028980176721262e+00 1.339730182849630413e+00 1.419945352609983669e+00 1.457817083192448404e+00
2.858849314766712446e+00 1.028811550188095003e+00 1.062184003187317538e+00 1.093903445101928273e+00 1.151658117661781500e+00 1.250090379455454315e+00 1.337786940199164221e+00 1.418017620922609634e+00 1.456596810592089231e+00
2.865132500073891642e+00 1.028384437345318814e+00 1.061413339158040481e+00 1.092777335627766799e+00 1.150004341056695356e+00 1.248137017082606270e+00 1.335827511737973650e+00 1.416073605090560239e+00 1.456376257722766132e+00
2.871415685381070837e+00 1.027964099765389605e+00 1.060652815080308509e+00 1.091661591722916658e+00 1.148351577436124371e+00 1.246169041795707200e+00 1.333851897766587413e+00 1.414113297622101140e+00 1.455369931955746932e+00
2.877698870688250921e+00 1.027550713420938067e+00 1.059902835590045944e+00 1.090556923225967090e+00 1.146700798180996461e+00 1.244186623676373227e+00 1.331860098899409373e+00 1.412136691463355076e+00 1.457233219499765919e+00
2.883982055995430116e+00 1.027144452003302622e+00 1.059163804271044063e+00 1.089464049450404204e+00 1.145053028181816313e+00 1.242189957579917792e+00 1.329852116121701844e+00 1.410143778403350368e+00 1.451400453579466454e+00
2.890265241302610200e+00 1.026745486819447883e+00 1.058436123288580166e+00 1.088383698565317248e+00 1.143409347982840885e+00 1.240179267128309615e+00 1.327827950865833939e+00 1.408134552704923381e+00 1.455822370667527288e+00
2.896548426609789395e+00 1.026353986689229725e+00 1.057720193013388599e+00 1.087316606916374218e+00 1.141770895871854430e+00 1.238154809357492558e+00 1.325787605113700307e+00 1.406109005830900482e+00 1.455898419593414594e+00
2.902831611916969479e+00 1.025970117843118423e+00 1.057016411636448883e+00 1.086263518285677687e+00 1.140138869888932982e+00 1.236116880123924622e+00 1.323731081535537868e+00 1.404067131578977889e+00 1.456696918215752312e+00
2.909114797224148674e+00 1.025594043820483581e+00 1.056325174775114561e+00 1.085225183089379541e+00 1.138514529724039104e+00 1.234065820390831458e+00 1.321658383678474102e+00 1.402008921702619926e+00 1.456897839859103039e+00
2.915397982531328758e+00 1.025225925368553836e+00 1.055646875071150292e+00 1.084202357512191295e+00 1.136899198469540906e+00 1.232002023532148272e+00 1.319569516223718209e+00 1.399934369799628708e+00 1.456962209675479958e+00
2.921681167838507953e+00 1.024865920342161285e+00 1.054981901781297804e+00 1.083195802578249101e+00 1.135294264189885105e+00 1.229925943811560174e+00 1.317464485338252445e+00 1.397843468578095383e+00 1.457233219499765919e+00
2.927964353145687149e+00 1.024514183604382067e+00 1.054330640361040849e+00 1.082206283158113180e+00 1.133701181266670188e+00 1.227838106215271896e+00 1.315343299156574108e+00 1.395736211019399153e+00 1.457598664464292426e+00
2.934247538452867232e+00 1.024170866928186596e+00 1.053693472042290358e+00 1.081234566912068651e+00 1.132121471473407581e+00 1.225739117840126902e+00 1.313205968441745863e+00 1.393612593599773852e+00 1.458450561868741335e+00
2.940530723760046428e+00 1.023836118899212444e+00 1.053070773405755833e+00 1.080281423170280863e+00 1.130556724730348739e+00 1.223629681062894825e+00 1.311052507493193353e+00 1.391472594644401539e+00 1.457436782944262266e+00
2.946813909067226511e+00 1.023510084819774901e+00 1.052462915948819688e+00 1.079347621750790243e+00 1.129008599486056141e+00 1.221510608741440240e+00 1.308882935395058400e+00 1.389316228777793150e+00 1.458081180647607056e+00
2.953097094374405707e+00 1.023192906614227571e+00 1.051870265649778702e+00 1.078433931716789029e+00 1.127478822669020442e+00 1.219382841722919331e+00 1.306697277732679296e+00 1.387143477463067764e+00 1.458581969915961007e+00
2.959380279681585790e+00 1.022884722735787566e+00 1.051293182529353887e+00 1.077541120075097947e+00 1.125969189149727656e+00 1.217247468956573986e+00 1.304495568955401641e+00 1.384954325780448192e+00 1.458022065797807798e+00
2.965663464988764986e+00 1.022585668074939891e+00 1.050732020210420670e+00 1.076669950418262633e+00 1.124481560651351186e+00 1.215105750526762840e+00 1.302277855628687808e+00 1.382748781820093864e+00 1.458508333389913592e+00
2.971946650295945069e+00 1.022295873869533134e+00 1.050187125476942818e+00 1.075821181513210156e+00 1.123017864045855685e+00 1.212959143932271777e+00 1.300044200912006342e+00 1.380526828846539100e+00 1.458361982697232939e+00
2.978229835603124265e+00 1.022015467616681050e+00 1.049658837833136849e+00 1.074995565839934164e+00 1.121580088972019551e+00 1.210809333936202492e+00 1.297794690724458189e+00 1.378288447642769032e+00 1.458087684714711285e+00
2.984513020910303460e+00 1.021744572986577948e+00 1.049147489063920524e+00 1.074193848084222136e+00 1.120170284712860287e+00 1.208658266290610683e+00 1.295529442234672812e+00 1.376033657485265183e+00 1.458508333389913592e+00
2.990796206217483544e+00 1.021483309738342449e+00 1.048653402797731893e+00 1.073416763588981748e+00 1.118790556272524217e+00 1.206508185593618832e+00 1.293248615549167368e+00 1.373762468608151988e+00 1.458601520314135591e+00
2.997079391524662739e+00 1.021231793637996654e+00 1.048176894072835763e+00 1.072665036769263169e+00 1.117443059596995525e+00 1.204361677453416268e+00 1.290952429800221957e+00 1.371474704789890087e+00 1.458499731234601970e+00
3.003362576831842823e+00 1.020990136378687296e+00 1.047718268908240713e+00 1.071939379496614775e+00 1.116129995889322934e+00 1.202221715000452829e+00 1.288641185281291568e+00 1.369170616033934085e+00 1.458476683029839016e+00
3.009645762139022018e+00 1.020758445503257450e+00 1.047277823880389924e+00 1.071240489458919143e+00 1.114853604978573109e+00 1.200091709590343836e+00 1.286315293880871069e+00 1.366850069679392599e+00 1.458824992485321159e+00
3.015928947446202102e+00 1.020536824329267178e+00 1.046855845706778032e+00 1.070569048502361342e+00 1.113616157712591814e+00 1.197975565257105357e+00 1.283975320894006344e+00 1.364512727137844550e+00 1.457753047071562946e+00
3.022212132753381297e+00 1.020325371876570131e+00 1.046452610837671271e+00 1.069925720962642490e+00 1.112419947357985439e+00 1.195877736089067334e+00 1.281622042387340121e+00 1.362159173688677782e+00 1.458111962559348385e+00
3.028495318060561381e+00 1.020124182797539136e+00 1.046068385057099981e+00 1.069311151992984321e+00 1.111267280006534852e+00 1.193803285187683638e+00 1.279256523766832299e+00 1.359788850518084402e+00 1.458077923848780877e+00
3.034778503367740576e+00 1.019933347310040261e+00 1.045703423094295870e+00 1.068725965896852648e+00 1.110160464005467640e+00 1.191757943214948767e+00 1.276880227119121081e+00 1.357401624858440403e+00 1.457297663872668014e+00
3.041061688674919772e+00 1.019752951133245045e+00 1.045357968246730218e+00 1.068170764473666212e+00 1.109101798449452891e+00 1.189748163728481689e+00 1.274495157359014197e+00 1.354998556186672642e+00 1.457534085046493511e+00
3.047344873982099855e+00 1.019583075426372831e+00 1.045032252015905438e+00 1.067646125386025879e+00 1.108093560794562116e+00 1.187781171549946890e+00 1.272104060257829961e+00 1.352578354784119918e+00 1.457340622429803112e+00
3.053628059289279051e+00 1.019423796730445586e+00 1.044726493757021757e+00 1.067152600557213393e+00 1.107137993678291243e+00 1.185864999342645998e+00 1.269710688974058144e+00 1.350140639383831553e+00 1.457827637290975309e+00
3.059911244596459134e+00 1.019275186913141562e+00 1.044440900343621692e+00 1.066690714607845258e+00 1.106237291054530614e+00 1.184008506455224818e+00 1.267320159414405012e+00 1.347685942975869855e+00 1.456971304724324012e+00
3.066194429903638330e+00 1.019137313116821986e+00 1.044175665848280810e+00 1.066260963340628365e+00 1.105393583777363187e+00 1.182221373037848355e+00 1.264939417733704996e+00 1.345215559309887343e+00 1.457069745882873857e+00
3.072477615210818414e+00 1.019010237709807365e+00 1.043930971240377481e+00 1.065863812282146217e+00 1.104608924791961044e+00 1.180514061633031631e+00 1.262577843718833748e+00 1.342719947610766074e+00 1.455718195522513358e+00
3.078760800517997609e+00 1.018894018240972477e+00 1.043706984101930191e+00 1.065499695290496929e+00 1.103885274113709514e+00 1.178897738127787864e+00 1.260248008126085395e+00 1.340214288481704097e+00 1.455499537914227481e+00
3.085043985825176804e+00 1.018788707397725757e+00 1.043503858362442305e+00 1.065169013237419637e+00 1.103224483797023092e+00 1.177384144422097823e+00 1.257966584284230471e+00 1.337690765117323100e+00 1.455935803162814901e+00
3.091327171132356888e+00 1.018694352967432826e+00 1.043321734053643368e+00 1.064872132773258429e+00 1.102628283112154772e+00 1.175985416735203071e+00 1.255755375237877614e+00 1.335132630793281816e+00 1.454723793953657474e+00
3.097610356439536083e+00 1.018610997802342100e+00 1.043160737084955825e+00 1.064609385182755386e+00 1.102098264160623620e+00 1.174713846405601281e+00 1.253642345769890643e+00 1.332578102024374322e+00 1.454705920809852726e+00
3.103893541746716167e+00 1.018538679788062007e+00 1.043020979040448770e+00 1.064381065339203847e+00 1.101635868166859211e+00 1.173581584475588357e+00 1.251662434461434437e+00 1.330002122870658887e+00 1.453245071040082159e+00
3.110176727053895362e+00 1.018477431815637102e+00 1.042902556997981511e+00 1.064187430763961828e+00 1.101242372684529514e+00 1.172600297172560424e+00 1.249857769625654313e+00 1.327434410228048201e+00 1.454880480761577166e+00
3.116459912361075446e+00 1.018427281757262381e+00 1.042805553371159766e+00 1.064028700797707838e+00 1.100918879950245621e+00 1.171780786147253117e+00 1.248276766865251464e+00 1.324875254493311338e+00 1.452735861858240884e+00
3.122743097668254642e+00 1.018388252445674436e+00 1.042730035774654951e+00 1.063905055889132090e+00 1.100666306604688671e+00 1.171132594156810702e+00 1.246971548801603547e+00 1.322447447495656681e+00 1.453044724626516571e+00
3.129026282975434725e+00 1.018360361657245861e+00 1.042676056913357296e+00 1.063816637006004040e+00 1.100485374981645448e+00 1.170663622614182220e+00 1.245993358332051271e+00 1.320343610193161599e+00 1.452569990159710667e+00
3.135309468282613921e+00 1.018343622098812906e+00 1.042643654495753580e+00 1.063763545172736968e+00 1.100376606139368052e+00 1.170379790758891092e+00 1.245386258283467384e+00 1.318844884655606453e+00 1.452893869321222997e+00
3.141592653589793116e+00 1.018338041398250571e+00 1.042632851171835240e+00 1.063745841137715420e+00 1.100340314776683259e+00 1.170284766011122857e+00 1.245180321847245031e+00 1.318264808809008981e+00 1.451934929079716774e+00


==> anc/SUN_N3_m1_quark_condensate.dat <==
# mu	NF=3	NF=10	NF=20	NF=50	NF=100	NF=200	NF=500
0.000000000000000000e+00 6.487847099595389633e-01 5.223737749928087926e-01 4.925924684306470791e-01 4.743876827620129299e-01 4.682656163961687601e-01 4.651946682512693165e-01 4.633489469987711051e-01
6.688963210702341018e-03 6.487730922775127862e-01 5.223678645134295362e-01 4.925875375106152920e-01 4.743832841341167894e-01 4.682613865821693699e-01 4.651905212798490008e-01 4.633448492385098261e-01
1.337792642140468204e-02 6.487382409852169296e-01 5.223501335389217903e-01 4.925727450798709217e-01 4.743700885260829225e-01 4.682486974009997249e-01 4.651780806194611428e-01 4.633325562074783188e-01
2.006688963210702392e-02 6.486801613438419878e-01 5.223205834600478381e-01 4.925480921264141498e-01 4.743480967648496249e-01 4.682275496350897792e-01 4.651573470317236780e-01 4.633120686552349987e-01
2.675585284280936407e-02 6.485988621213363281e-01 5.222792165943530573e-01 4.925135802967481879e-01 4.743173102285440645e-01 4.681979445883946434e-01 4.651283217859099040e-01 4.632833878309596254e-01
3.344481605351170422e-02 6.484943555915991809e-01 5.222260361856059241e-01 4.924692118956597864e-01 4.742777308463200781e-01 4.681598840862592481e-01 4.650910066588156422e-01 4.632465154833226295e-01
4.013377926421404784e-02 6.483666575330951920e-01 5.221610464029869947e-01 4.924149898858777297e-01 4.742293610981440088e-01 4.681133704752154512e-01 4.650454039345736090e-01 4.632014538603050902e-01
4.682274247491638453e-02 6.482157872271077093e-01 5.220842523400675006e-01 4.923509178876636083e-01 4.741722040145095463e-01 4.680584066227333473e-01 4.649915164044126081e-01 4.631482057089658655e-01
5.351170568561872815e-02 6.480417674555404295e-01 5.219956600135181590e-01 4.922770001782671989e-01 4.741062631760983304e-01 4.679949959169111828e-01 4.649293473663654308e-01 4.630867742751557659e-01
6.020066889632107177e-02 6.478446244982615232e-01 5.218952763616664381e-01 4.921932416913607500e-01 4.740315427133653392e-01 4.679231422661133122e-01 4.648589006249201905e-01 4.630171633031834322e-01
6.688963210702340845e-02 6.476243881298268112e-01 5.217831092427771544e-01 4.920996480162976860e-01 4.739480473060715959e-01 4.678428500985477578e-01 4.647801804906258050e-01 4.629393770354254811e-01
7.357859531772574513e-02 6.473810916156795825e-01 5.216591674330861572e-01 4.919962253973435562e-01 4.738557821827528160e-01 4.677541243617877043e-01 4.646931917796344735e-01 4.628534202118894103e-01
8.026755852842809569e-02 6.471147717077170292e-01 5.215234606247026727e-01 4.918829807327755876e-01 4.737547531201252715e-01 4.676569705222436424e-01 4.645979398131977467e-01 4.627592980697201597e-01
8.695652173913043237e-02 6.468254686390935149e-01 5.213759994231991213e-01 4.917599215739051899e-01 4.736449664424290940e-01 4.675513945645750624e-01 4.644944304171095273e-01 4.626570163426589333e-01
9.364548494983276905e-02 6.465132261182746642e-01 5.212167953450397295e-01 4.916270561240030923e-01 4.735264290207064630e-01 4.674374029910420281e-01 4.643826699210936160e-01 4.625465812604505067e-01
1.003344481605351196e-01 6.461780913222984202e-01 5.210458608147580106e-01 4.914843932371528168e-01 4.733991482720217858e-01 4.673150028208131190e-01 4.642626651581381325e-01 4.624279995481964112e-01
1.070234113712374563e-01 6.458201148889565202e-01 5.208632091620031268e-01 4.913319424169672045e-01 4.732631321586235895e-01 4.671842015892028743e-01 4.641344234637798105e-01 4.623012784256590457e-01
1.137123745819397930e-01 6.454393509081579605e-01 5.206688546182471899e-01 4.911697138152723019e-01 4.731183891870318625e-01 4.670450073468677687e-01 4.639979526753338357e-01 4.621664256065146081e-01
1.204013377926421435e-01 6.450358569120749896e-01 5.204628123133996365e-01 4.909977182306581867e-01 4.729649284070787663e-01 4.668974286589400169e-01 4.638532611310700604e-01 4.620234492975543450e-01
1.270903010033444802e-01 6.446096938641208141e-01 5.202450982721660289e-01 4.908159671069434737e-01 4.728027594108769049e-01 4.667414746041018692e-01 4.637003576693413121e-01 4.618723581978330661e-01
1.337792642140468169e-01 6.441609261466687553e-01 5.200157294102428773e-01 4.906244725315826449e-01 4.726318923317353038e-01 4.665771547736177749e-01 4.635392516276517494e-01 4.617131614977704190e-01
1.404682274247491536e-01 6.436896215474154914e-01 5.197747235302633273e-01 4.904232472339470905e-01 4.724523378430071086e-01 4.664044792702979336e-01 4.633699528416778679e-01 4.615458688781976515e-01
1.471571906354514903e-01 6.431958512442517151e-01 5.195220993176047353e-01 4.902123045835383164e-01 4.722641071568730586e-01 4.662234587074122749e-01 4.631924716442412104e-01 4.613704905093549691e-01
1.538461538461538547e-01 6.426796897885651561e-01 5.192578763359929628e-01 4.899916585881159414e-01 4.720672120230827162e-01 4.660341042075558660e-01 4.630068188642181837e-01 4.611870370498398208e-01
1.605351170568561914e-01 6.421412150869071356e-01 5.189820750228838486e-01 4.897613238917216671e-01 4.718616647276150933e-01 4.658364274014506479e-01 4.628130058254064649e-01 4.609955196455000070e-01
1.672240802675585281e-01 6.415805083808984177e-01 5.186947166847509783e-01 4.895213157726284181e-01 4.716474780912861542e-01 4.656304404266938257e-01 4.626110443453377297e-01 4.607959499282839322e-01
1.739130434782608647e-01 6.409976542252275866e-01 5.183958234920895691e-01 4.892716501412065488e-01 4.714246654683010296e-01 4.654161559264625714e-01 4.624009467340375323e-01 4.605883400150309059e-01
1.806020066889632014e-01 6.403927404638106724e-01 5.180854184743375335e-01 4.890123435377082828e-01 4.711932407447392834e-01 4.651935870481458402e-01 4.621827257927337840e-01 4.603727025062209766e-01
1.872909698996655381e-01 6.397658582037717423e-01 5.177635255145792703e-01 4.887434131299468465e-01 4.709532183369869451e-01 4.649627474419445461e-01 4.619563948125136599e-01 4.601490504846685869e-01
1.939799331103679025e-01 6.391171017873623628e-01 5.174301693441236694e-01 4.884648767109115997e-01 4.707046131901014285e-01 4.647236512593995172e-01 4.617219675729327122e-01 4.599173975141673254e-01
2.006688963210702392e-01 6.384465687616653895e-01 5.170853755368662874e-01 4.881767526963057269e-01 4.704474407761298771e-01 4.644763131518739319e-01 4.614794583405651962e-01 4.596777576380870478e-01
2.073578595317725759e-01 6.377543598459193275e-01 5.167291705035673699e-01 4.878790601219760159e-01 4.701817170923554001e-01 4.642207482689863496e-01 4.612288818675135960e-01 4.594301453779190414e-01
2.140468227424749126e-01 6.370405788965657345e-01 5.163615814859142672e-01 4.875718186412971167e-01 4.699074586594910174e-01 4.639569722569795163e-01 4.609702533898570875e-01 4.591745757317732823e-01
2.207357859531772493e-01 6.363053328696703925e-01 5.159826365505026935e-01 4.872550485224340089e-01 4.696246825198230335e-01 4.636850012570498114e-01 4.607035886260578694e-01 4.589110641728261220e-01
2.274247491638795859e-01 6.355487317809900283e-01 5.155923645826031576e-01 4.869287706455628362e-01 4.693334062352757519e-01 4.634048519036129132e-01 4.604289037753133695e-01 4.586396266477180683e-01
2.341137123745819226e-01 6.347708886632736913e-01 5.151907952798767676e-01 4.865930065000034221e-01 4.690336478854453262e-01 4.631165413225212246e-01 4.601462155158564382e-01 4.583602795749034398e-01
2.408026755852842871e-01 6.339719195210162805e-01 5.147779591458777615e-01 4.862477781812419853e-01 4.687254260655568383e-01 4.628200871292318941e-01 4.598555410032101332e-01 4.580730398429514461e-01
2.474916387959866237e-01 6.331519432824120885e-01 5.143538874834869823e-01 4.858931083879456936e-01 4.684087598843700295e-01 4.625155074269181599e-01 4.595568978683887140e-01 4.577779248087978092e-01
2.541806020066889604e-01 6.323110817487233026e-01 5.139186123881890333e-01 4.855290204188125180e-01 4.680836689620350155e-01 4.622028208045320108e-01 4.592503042160519522e-01 4.574749522959488668e-01
2.608695652173912971e-01 6.314494595405896193e-01 5.134721667412474044e-01 4.851555381694377389e-01 4.677501734278778356e-01 4.618820463348158323e-01 4.589357786226077596e-01 4.571641405926365476e-01
2.675585284280936338e-01 6.305672040418373037e-01 5.130145842027898917e-01 4.847726861290420075e-01 4.674082939181510854e-01 4.615532035722565984e-01 4.586133401342670224e-01 4.568455084499268848e-01
2.742474916387959705e-01 6.296644453402110431e-01 5.125458992047090545e-01 4.843804893771442854e-01 4.670580515737043359e-01 4.612163125510013728e-01 4.582830082650505843e-01 4.565190750797780694e-01
2.809364548494983072e-01 6.287413161653953031e-01 5.120661469435453528e-01 4.839789735801716120e-01 4.666994680376239657e-01 4.608713937827103035e-01 4.579448029947434939e-01 4.561848601530543168e-01
2.876254180602006438e-01 6.277979518242042811e-01 5.115753633732341710e-01 4.835681649880058108e-01 4.663325654527958330e-01 4.605184682543646546e-01 4.575987447668076191e-01 4.558428837974892733e-01
2.943143812709029805e-01 6.268344901329233609e-01 5.110735851977448174e-01 4.831480904304313317e-01 4.659573664594329201e-01 4.601575574260250989e-01 4.572448544862380282e-01 4.554931665956046261e-01
3.010033444816053727e-01 6.258510713468373732e-01 5.105608498636488024e-01 4.827187773135293014e-01 4.655738941925376406e-01 4.597886832285385528e-01 4.568831535173777936e-01 4.551357295825802507e-01
3.076923076923077094e-01 6.248478380870120530e-01 5.100371955525885292e-01 4.822802536160252229e-01 4.651821722793161862e-01 4.594118680611987138e-01 4.565136636816833349e-01 4.547705942440800619e-01
3.143812709030100461e-01 6.238249352644925638e-01 5.095026611736803712e-01 4.818325478855283728e-01 4.647822248365380271e-01 4.590271347893501996e-01 4.561364072554409121e-01 4.543977825140276261e-01
3.210702341137123828e-01 6.227825100015612625e-01 5.089572863558560201e-01 4.813756892347488270e-01 4.643740764678322419e-01 4.586345067419531629e-01 4.557514069674372115e-01 4.540173167723411951e-01
3.277591973244147194e-01 6.217207115507252801e-01 5.084011114400340814e-01 4.809097073376090159e-01 4.639577522609654725e-01 4.582340077090940045e-01 4.553586859965838562e-01 4.536292198426177813e-01
3.344481605351170561e-01 6.206396912109400921e-01 5.078341774713885926e-01 4.804346324253264688e-01 4.635332777850180164e-01 4.578256619394484028e-01 4.549582679694934018e-01 4.532335149897755433e-01
3.411371237458193928e-01 6.195396022416154169e-01 5.072565261913800638e-01 4.799504952824099613e-01 4.631006790875591417e-01 4.574094941376964929e-01 4.545501769580108098e-01 4.528302259176477662e-01
3.478260869565217295e-01 6.184205997741458738e-01 5.066682000298694533e-01 4.794573272426133070e-01 4.626599826917280889e-01 4.569855294618924701e-01 4.541344374767002923e-01 4.524193767665363741e-01
3.545150501672240662e-01 6.172828407213764024e-01 5.060692420970551719e-01 4.789551601848128781e-01 4.622112155933029709e-01 4.565537935207860665e-01 4.537110744802807516e-01 4.520009921107128181e-01
3.612040133779264028e-01 6.161264836848678872e-01 5.054596961754528328e-01 4.784440265288383287e-01 4.617544052576910141e-01 4.561143123710967306e-01 4.532801133610239730e-01 4.515750969558835481e-01
3.678929765886287395e-01 6.149516888603150377e-01 5.048396067117824071e-01 4.779239592312325979e-01 4.612895796168781648e-01 4.556671125147380708e-01 4.528415799461008029e-01 4.511417167366050252e-01
3.745819397993310762e-01 6.137586179411376186e-01 5.042090188087993141e-01 4.773949917809743870e-01 4.608167670663472770e-01 4.552122208960073246e-01 4.523955004948878589e-01 4.507008773136561008e-01
3.812709030100334129e-01 6.125474340204591917e-01 5.035679782171149643e-01 4.768571581951179250e-01 4.603359964619126998e-01 4.547496648987160994e-01 4.519419016962260005e-01 4.502526049713685974e-01
3.879598662207358051e-01 6.113183014915182234e-01 5.029165313269589044e-01 4.763104930144141935e-01 4.598472971165386558e-01 4.542794723432808102e-01 4.514808106656377218e-01 4.497969264149121460e-01
3.946488294314381418e-01 6.100713859469540923e-01 5.022547251599075446e-01 4.757550312988324537e-01 4.593506987971004429e-01 4.538016714837753152e-01 4.510122549424998573e-01 4.493338687675376142e-01
4.013377926421404784e-01 6.088068540768089010e-01 5.015826073606083346e-01 4.751908086230767769e-01 4.588462317210890706e-01 4.533162910049240435e-01 4.505362624871712129e-01 4.488634595677780670e-01
4.080267558528428151e-01 6.075248735657172716e-01 5.009002261884212270e-01 4.746178610720152014e-01 4.583339265532857532e-01 4.528233600190677000e-01 4.500528616780813951e-01 4.483857267666069846e-01
4.147157190635451518e-01 6.062256129893665024e-01 5.002076305091093245e-01 4.740362252360854067e-01 4.578138144023727318e-01 4.523229080630746246e-01 4.495620813087725653e-01 4.479006987245547355e-01
4.214046822742474885e-01 6.049092417104152686e-01 4.995048697864312159e-01 4.734459382066206201e-01 4.572859268175178404e-01 4.518149650952059670e-01 4.490639505849032820e-01 4.474084042087840274e-01
4.280936454849498252e-01 6.035759297741586371e-01 4.987919940737897684e-01 4.728470375711686380e-01 4.567502957848986744e-01 4.512995614919543819e-01 4.485584991212054895e-01 4.469088723901235016e-01
4.347826086956521618e-01 6.022258478040729557e-01 4.980690540057959304e-01 4.722395614087203652e-01 4.562069537241917883e-01 4.507767280448223834e-01 4.480457569384057037e-01 4.464021328400621935e-01
4.414715719063544985e-01 6.008591668975779010e-01 4.973361007898795538e-01 4.716235482849220895e-01 4.556559334850157628e-01 4.502464959570653402e-01 4.475257544601017878e-01 4.458882155277010262e-01
4.481605351170568352e-01 5.994760585221111659e-01 4.965931861978566952e-01 4.709990372472397935e-01 4.550972683433259780e-01 4.497088968403980536e-01 4.469985225095982062e-01 4.453671508166669457e-01
4.548494983277591719e-01 5.980766944119257911e-01 4.958403625574970275e-01 4.703660678200622391e-01 4.545309919977785218e-01 4.491639627116552624e-01 4.464640923067040856e-01 4.448389694619850343e-01
4.615384615384615086e-01 5.966612464656051440e-01 4.950776827440714900e-01 4.697246799997848998e-01 4.539571385660375880e-01 4.486117259894098486e-01 4.459224954644907535e-01 4.443037026069129314e-01
4.682274247491638453e-01 5.952298866447577330e-01 4.943052001719736022e-01 4.690749142498308322e-01 4.533757425810572839e-01 4.480522194905531275e-01 4.453737639860074204e-01 4.437613817797350091e-01
4.749163879598662374e-01 5.937827868740910287e-01 4.935229687862185410e-01 4.684168114956531737e-01 4.527868389873056509e-01 4.474854764268391127e-01 4.448179302609590602e-01 4.432120388905199659e-01
4.816053511705685741e-01 5.923201189428836111e-01 4.927310430540411956e-01 4.677504131196792425e-01 4.521904631369659811e-01 4.469115304013817069e-01 4.442550270623487618e-01 4.426557062278373977e-01
4.882943143812709108e-01 5.908420544084506121e-01 4.919294779564831743e-01 4.670757609562257162e-01 4.515866507860809564e-01 4.463304154051205841e-01 4.436850875430772279e-01 4.420924164554385638e-01
4.949832775919732475e-01 5.893487645015419440e-01 4.911183289799460616e-01 4.663928972863736755e-01 4.509754380906731419e-01 4.457421658132455500e-01 4.431081452325089098e-01 4.415222026089003493e-01
5.016722408026755842e-01 5.878404200340664465e-01 4.902976521077948013e-01 4.657018648328214994e-01 4.503568616028131855e-01 4.451468163815798240e-01 4.425242340329957336e-01 4.409450980922304253e-01
5.083612040133779209e-01 5.863171913092729559e-01 4.894675038119722377e-01 4.650027067546681492e-01 4.497309582666687566e-01 4.445444022429352882e-01 4.419333882163702376e-01 4.403611366744376587e-01
5.150501672240802575e-01 5.847792480347023814e-01 4.886279410445969473e-01 4.642954666422105525e-01 4.490977654144930331e-01 4.439349589034230492e-01 4.413356424203969119e-01 4.397703524860646640e-01
5.217391304347825942e-01 5.832267592380367960e-01 4.877790212296013728e-01 4.635801885116582755e-01 4.484573207625893732e-01 4.433185222387241997e-01 4.407310316451932830e-01 4.391727800156870476e-01
5.284280936454849309e-01 5.816598931861766131e-01 4.869208022543896064e-01 4.628569167998561329e-01 4.478096624072465670e-01 4.426951284903413719e-01 4.401195912496089213e-01 4.385684541063759601e-01
5.351170568561872676e-01 5.800788173076617538e-01 4.860533424614840170e-01 4.621256963589669420e-01 4.471548288206220190e-01 4.420648142617965570e-01 4.395013569475749726e-01 4.379574099521258423e-01
5.418060200668896043e-01 5.784836981184945381e-01 4.851767006402500360e-01 4.613865724510923250e-01 4.464928588466051118e-01 4.414276165148042774e-01 4.388763648044170518e-01 4.373396830942491431e-01
5.484949832775919409e-01 5.768747011519508305e-01 4.842909360185702616e-01 4.606395907429193248e-01 4.458237916966383829e-01 4.407835725654091208e-01 4.382446512331350519e-01 4.367153094177373407e-01
5.551839464882942776e-01 5.752519908921317482e-01 4.833961082545797372e-01 4.598847973002939682e-01 4.451476669454980661e-01 4.401327200800872474e-01 4.376062529906473153e-01 4.360843251475859383e-01
5.618729096989966143e-01 5.736157307116349635e-01 4.824922774284737259e-01 4.591222385827876673e-01 4.444645245270646416e-01 4.394750970718188099e-01 4.369612071740066606e-01 4.354467668450915374e-01
5.685618729096989510e-01 5.719660828134478514e-01 4.815795040342106259e-01 4.583519614382353669e-01 4.437744047300414274e-01 4.388107418961232908e-01 4.363095512165782175e-01 4.348026714041123841e-01
5.752508361204012877e-01 5.703032081772745343e-01 4.806578489713992930e-01 4.575740130972562603e-01 4.430773481936407521e-01 4.381396932470663641e-01 4.356513228841892293e-01 4.341520760472988294e-01
5.819397993311036243e-01 5.686272665101936852e-01 4.797273735370974901e-01 4.567884411677320400e-01 4.423733959032512542e-01 4.374619901532342259e-01 4.349865602712460477e-01 4.334950183222928133e-01
5.886287625418059610e-01 5.669384162021279261e-01 4.787881394176813354e-01 4.559952936292731018e-01 4.416625891860693764e-01 4.367776719736754520e-01 4.343153017968206520e-01 4.328315360978962079e-01
5.953177257525082977e-01 5.652368142858438249e-01 4.778402086807575500e-01 4.551946188276811966e-01 4.409449697066982754e-01 4.360867783938163211e-01 4.336375862007075255e-01 4.321616675602084068e-01
6.020066889632107454e-01 5.635226164018241057e-01 4.768836437670997408e-01 4.543864654693455796e-01 4.402205794627193081e-01 4.353893494213418314e-01 4.329534525394483357e-01 4.314854512087343275e-01
6.086956521739130821e-01 5.617959767679224781e-01 4.759185074826038919e-01 4.535708826156661377e-01 4.394894607802356523e-01 4.346854253820512382e-01 4.322629401823295803e-01 4.308029258524637140e-01
6.153846153846154188e-01 5.600570481540178003e-01 4.749448629902718322e-01 4.527479196774385484e-01 4.387516563093947219e-01 4.339750469156828938e-01 4.315660888073533652e-01 4.301141306059220737e-01
6.220735785953177555e-01 5.583059818614567460e-01 4.739627738022569869e-01 4.519176264092104600e-01 4.380072090198662282e-01 4.332582549717132192e-01 4.308629383971727123e-01 4.294191048851923043e-01
6.287625418060200921e-01 5.565429277075860659e-01 4.729723037719363865e-01 4.510800529036363415e-01 4.372561621963136358e-01 4.325350908051249776e-01 4.301535292350083250e-01 4.287178884039092863e-01
6.354515050167224288e-01 5.547680340151217582e-01 4.719735170859815643e-01 4.502352495858116810e-01 4.364985594338253727e-01 4.318055959721531223e-01 4.294379019005326592e-01 4.280105211692272760e-01
6.421404682274247655e-01 5.529814476064989215e-01 4.709664782565409769e-01 4.493832672075870338e-01 4.357344446333300536e-01 4.310698123259992798e-01 4.287160972657280134e-01 4.272970434777622617e-01
6.488294314381271022e-01 5.511833138031433377e-01 4.699512521133615284e-01 4.485241568418798508e-01 4.349638619969820041e-01 4.303277820125267494e-01 4.279881564907225822e-01 4.265774959115041232e-01
6.555183946488294389e-01 5.493737764295071324e-01 4.689279037960447649e-01 4.476579698769525550e-01 4.341868560235259134e-01 4.295795474659230839e-01 4.272541210195950345e-01 4.258519193337096387e-01
6.622073578595317755e-01 5.475529778219829780e-01 4.678964987462627678e-01 4.467847580106967253e-01 4.334034715036340635e-01 4.288251514043463497e-01 4.265140325761596074e-01 4.251203548847629632e-01
6.688963210702341122e-01 5.457210588423727637e-01 4.668571027000591456e-01 4.459045732448999599e-01 4.326137535152297930e-01 4.280646368255433543e-01 4.257679331597247208e-01 4.243828439780190087e-01
6.755852842809364489e-01 5.438781588961316693e-01 4.658097816801753943e-01 4.450174678794946437e-01 4.318177474187782083e-01 4.272980470024408395e-01 4.250158650408289995e-01 4.236394282956166824e-01
6.822742474916387856e-01 5.420244159548831542e-01 4.647546019884023494e-01 4.441234945068028295e-01 4.310154988525660702e-01 4.265254254787256283e-01 4.242578707569519825e-01 4.228901497842736945e-01
6.889632107023411223e-01 5.401599665834282415e-01 4.636916301979950306e-01 4.432227060057791768e-01 4.302070537279577556e-01 4.257468160643897437e-01 4.234939931082066233e-01 4.221350506510568867e-01
6.956521739130434590e-01 5.382849459708667350e-01 4.626209331461183516e-01 4.423151555362220266e-01 4.293924582246239074e-01 4.249622628312619832e-01 4.227242751530058684e-01 4.213741733591288563e-01
7.023411371237457956e-01 5.363994879656900361e-01 4.615425779263103712e-01 4.414008965330100676e-01 4.285717587857661437e-01 4.241718101085210080e-01 4.219487602037123586e-01 4.206075606234774833e-01
7.090301003344481323e-01 5.345037251148712087e-01 4.604566318810293102e-01 4.404799827003001433e-01 4.277450021133116786e-01 4.233755024781787335e-01 4.211674918222599873e-01 4.198352554066209219e-01
7.157190635451504690e-01 5.325977887064146099e-01 4.593631625942037333e-01 4.395524680057382172e-01 4.269122351630941226e-01 4.225733847705548940e-01 4.203805138157692967e-01 4.190573009142953831e-01
7.224080267558528057e-01 5.306818088155051960e-01 4.582622378838279165e-01 4.386184066746564025e-01 4.260735051400194040e-01 4.217655020597279591e-01 4.195878702321258480e-01 4.182737405911191586e-01
7.290969899665551424e-01 5.287559143537381434e-01 4.571539257946245494e-01 4.376778531842840381e-01 4.252288594932108756e-01 4.209518996589667883e-01 4.187896053555563713e-01 4.174846181162447656e-01
7.357859531772574790e-01 5.268202331214479894e-01 4.560382945907247021e-01 4.367308622579138544e-01 4.243783459111478695e-01 4.201326231161472413e-01 4.179857637021751615e-01 4.166899773989848343e-01
7.424749163879598157e-01 5.248748918627083038e-01 4.549154127483937549e-01 4.357774888591168239e-01 4.235220123167751649e-01 4.193077182091546895e-01 4.171763900155199822e-01 4.158898625744257282e-01
7.491638795986621524e-01 5.229200163228834297e-01 4.537853489487801983e-01 4.348177881859207061e-01 4.226599068626160083e-01 4.184772309412646552e-01 4.163615292620671537e-01 4.150843179990227894e-01
7.558528428093644891e-01 5.209557313083321706e-01 4.526481720707679623e-01 4.338518156649889268e-01 4.217920779258557129e-01 4.176412075365100729e-01 4.155412266267347610e-01 4.142733882461773209e-01
7.625418060200668258e-01 5.189821607481096555e-01 4.515039511837793951e-01 4.328796269458118351e-01 4.209185741034237038e-01 4.167996944350361166e-01 4.147155275083644899e-01 4.134571181017995811e-01
7.692307692307691624e-01 5.169994277573992658e-01 4.503527555407034200e-01 4.319012778949060105e-01 4.200394442070607970e-01 4.159527382884428692e-01 4.138844775151953037e-01 4.126355525598548457e-01
7.759197324414716102e-01 5.150076547022446327e-01 4.491946545708015437e-01 4.309168245899779315e-01 4.191547372583688813e-01 4.151003859551042896e-01 4.130481224603171908e-01 4.118087368178980912e-01
7.826086956521739468e-01 5.130069632654804535e-01 4.480297178727047913e-01 4.299263233141240037e-01 4.182645024838597680e-01 4.142426844954879006e-01 4.122065083571159194e-01 4.109767162725895262e-01
7.892976588628762835e-01 5.109974745133629703e-01 4.468580152074153600e-01 4.289298305500274799e-01 4.173687893099917723e-01 4.133796811674540495e-01 4.113596814147001957e-01 4.101395365152019634e-01
7.959866220735786202e-01 5.089793089628672496e-01 4.456796164913703340e-01 4.279274029741442220e-01 4.164676473581898630e-01 4.125114234215446762e-01 4.105076880333233258e-01 4.092972433271118149e-01
8.026755852842809569e-01 5.069525866490648403e-01 4.444945917895447574e-01 4.269190974509040615e-01 4.155611264398712534e-01 4.116379588962666980e-01 4.096505747997862268e-01 4.084498826752814282e-01
8.093645484949832936e-01 5.049174271925717106e-01 4.433030113085745239e-01 4.259049710269102174e-01 4.146492765514504519e-01 4.107593354133566299e-01 4.087883884828336645e-01 4.075975007077264900e-01
8.160535117056856302e-01 5.028739498664498431e-01 4.421049453899611459e-01 4.248850809251557004e-01 4.137321478693378740e-01 4.098756009730446515e-01 4.079211760285388899e-01 4.067401437489763794e-01
8.227424749163879669e-01 5.008222736626075644e-01 4.409004645032811864e-01 4.238594845392266164e-01 4.128097907449511106e-01 4.089868037493027964e-01 4.070489845556823361e-01 4.058778582955215319e-01
8.294314381270903036e-01 4.987625173571103576e-01 4.396896392394702979e-01 4.228282394275302281e-01 4.118822556996872275e-01 4.080929920850943637e-01 4.061718613511135501e-01 4.050106910112538650e-01
8.361204013377926403e-01 4.966947995743353772e-01 4.384725403040834468e-01 4.217914033075171876e-01 4.109495934199309808e-01 4.071942144876063985e-01 4.052898538651141247e-01 4.041386887228975988e-01
8.428093645484949770e-01 4.946192388495532222e-01 4.372492385107054069e-01 4.207490340499349113e-01 4.100118547520216206e-01 4.062905196234786187e-01 4.044030097067455864e-01 4.032618984154323072e-01
8.494983277591973136e-01 4.925359536896851131e-01 4.360198047742996907e-01 4.197011896730389324e-01 4.090690906972357932e-01 4.053819563140325100e-01 4.035113766391963952e-01 4.023803672275074739e-01
8.561872909698996503e-01 4.904450626320484563e-01 4.347843101046365843e-01 4.186479283368823578e-01 4.081213524067701659e-01 4.044685735304874852e-01 4.026150025751195627e-01 4.014941424468525533e-01
8.628762541806019870e-01 4.883466843007286395e-01 4.335428255997926250e-01 4.175893083375606385e-01 4.071686911767116168e-01 4.035504203891749908e-01 4.017139355719646643e-01 4.006032715056792037e-01
8.695652173913043237e-01 4.862409374603253176e-01 4.322954224396325373e-01 4.165253881014914228e-01 4.062111584430150302e-01 4.026275461467535011e-01 4.008082238273051323e-01 3.997078019760792467e-01
8.762541806020066604e-01 4.841279410669878658e-01 4.310421718793898682e-01 4.154562261797011269e-01 4.052488057764715434e-01 4.017000001954122435e-01 3.998979156741651053e-01 3.988077815654169078e-01
8.829431438127089971e-01 4.820078143162888074e-01 4.297831452432452903e-01 4.143818812421233289e-01 4.042816848776872307e-01 4.007678320580802533e-01 3.989830595763379506e-01 3.979032581117174505e-01
8.896321070234113337e-01 4.798806766879346597e-01 4.285184139179660234e-01 4.133024120719187011e-01 4.033098475720546805e-01 3.998310913836266023e-01 3.980637041237037321e-01 3.969942795790532553e-01
8.963210702341136704e-01 4.777466479869477145e-01 4.272480493465858342e-01 4.122178775597748479e-01 4.023333458047346212e-01 3.988898279420710069e-01 3.971398980275467894e-01 3.960808940529251809e-01
9.030100334448160071e-01 4.756058483812092841e-01 4.259721230221258925e-01 4.111283366982783072e-01 4.013522316356261666e-01 3.979440916197770073e-01 3.962116901158684312e-01 3.951631497356445921e-01
9.096989966555183438e-01 4.734583984352204178e-01 4.246907064813374988e-01 4.100338485762455298e-01 4.003665572343582113e-01 3.969939324146644632e-01 3.952791293287017393e-01 3.942410949417128885e-01
9.163879598662206805e-01 4.713044191399175520e-01 4.234038712985262465e-01 4.089344723730921061e-01 3.993763748752695020e-01 3.960394004314091165e-01 3.943422647134274817e-01 3.933147780931993132e-01
9.230769230769230171e-01 4.691440319382777502e-01 4.221116890793832899e-01 4.078302673532374079e-01 3.983817369324010316e-01 3.950805458766511458e-01 3.934011454200851965e-01 3.923842477151218144e-01
9.297658862876253538e-01 4.669773587468220577e-01 4.208142314548546370e-01 4.067212928604742039e-01 3.973826958744918203e-01 3.941174190542006683e-01 3.924558206966907159e-01 3.914495524308260754e-01
9.364548494983276905e-01 4.648045219727519051e-01 4.195115700750752241e-01 4.056076083124159903e-01 3.963793042599778604e-01 3.931500703602555102e-01 3.915063398845561315e-01 3.905107409573679855e-01
9.431438127090301382e-01 4.626256445266346828e-01 4.182037766033451232e-01 4.044892731949135678e-01 3.953716147320033847e-01 3.921785502786141464e-01 3.905527524136072626e-01 3.895678621008976106e-01
9.498327759197324749e-01 4.604408498307097641e-01 4.168909227101048609e-01 4.033663470565219678e-01 3.943596800134387403e-01 3.912029093758982445e-01 3.895951077977126142e-01 3.886209647520449950e-01
9.565217391304348116e-01 4.582502618226355073e-01 4.155730800669967251e-01 4.022388895029636036e-01 3.933435529018959320e-01 3.902231982967755419e-01 3.886334556300090615e-01 3.876700978813129028e-01
9.632107023411371483e-01 4.560540049547002206e-01 4.142503203409558243e-01 4.011069601916281147e-01 3.923232862647689778e-01 3.892394677591962671e-01 3.876678455782347488e-01 3.867153105344690034e-01
9.698996655518394849e-01 4.538522041885582059e-01 4.129227151883305136e-01 3.999706188260835904e-01 3.912989330342694916e-01 3.882517685496312820e-01 3.866983273800708720e-01 3.857566518279472723e-01
9.765886287625418216e-01 4.516449849853215182e-01 4.115903362490481165e-01 3.988299251506017828e-01 3.902705462024811389e-01 3.872601515183146104e-01 3.857249508384858472e-01 3.847941709442520564e-01
9.832775919732441583e-01 4.494324732913513865e-01 4.102532551408218930e-01 3.976849389447332239e-01 3.892381788164266387e-01 3.862646675745042835e-01 3.847477658170871950e-01 3.838279171273691337e-01
9.899665551839464950e-01 4.472147955194595292e-01 4.089115434534050242e-01 3.965357200178597497e-01 3.882018839731297133e-01 3.852653676817395234e-01 3.837668222354806424e-01 3.828579396781851552e-01
9.966555183946488317e-01 4.449920785258815181e-01 4.075652727428882294e-01 3.953823282038091969e-01 3.871617148147162846e-01 3.842623028531177987e-01 3.827821700646397707e-01 3.818842879499119158e-01
1.003344481605351168e+00 4.427644495828646498e-01 4.062145145260077639e-01 3.942248233554767056e-01 3.861177245235004052e-01 3.832555241465748774e-01 3.817938593222829358e-01 3.809070113435202853e-01
1.010033444816053505e+00 4.405320363473293477e-01 4.048593402745388481e-01 3.930632653394618425e-01 3.850699663171040510e-01 3.822450826601803131e-01 3.808019400682591260e-01 3.799261593031843520e-01
1.016722408026755842e+00 4.382949668253194875e-01 4.034998214097015312e-01 3.918977140307496887e-01 3.840184934435847963e-01 3.812310295274402572e-01 3.798064623999447553e-01 3.789417813117326728e-01
1.023411371237458178e+00 4.360533693327067750e-01 4.021360292966238981e-01 3.907282293073983670e-01 3.829633591765664313e-01 3.802134159126188129e-01 3.788074764476530576e-01 3.779539268861113466e-01
1.030100334448160515e+00 4.338073724522446550e-01 4.007680352388117151e-01 3.895548710452572116e-01 3.819046168104115457e-01 3.791922930060636077e-01 3.778050323700505864e-01 3.769626455728588010e-01
1.036789297658862852e+00 4.315571049870024489e-01 3.993959104727128340e-01 3.883776991127221301e-01 3.808423196553839540e-01 3.781677120195511832e-01 3.767991803495951975e-01 3.759679869435890165e-01
1.043478260869565188e+00 4.293026959107094642e-01 3.980197261622893112e-01 3.871967733654977928e-01 3.797765210328407637e-01 3.771397241816467627e-01 3.757899705879714225e-01 3.749700005904914590e-01
1.050167224080267525e+00 4.270442743148944453e-01 3.966395533936221685e-01 3.860121536414102827e-01 3.787072742704380435e-01 3.761083807330719564e-01 3.747774533015588716e-01 3.739687361218400063e-01
1.056856187290969862e+00 4.247819693531825758e-01 3.952554631695969767e-01 3.848238997552077545e-01 3.776346326973640810e-01 3.750737329220991123e-01 3.737616787168968058e-01 3.729642431575198036e-01
1.063545150501672198e+00 4.225159101831221786e-01 3.938675264045754520e-01 3.836320714934471354e-01 3.765586496395730842e-01 3.740358319999491088e-01 3.727426970661775751e-01 3.719565713245617800e-01
1.070234113712374535e+00 4.202462259056206628e-01 3.924758139191806827e-01 3.824367286093584006e-01 3.754793784150564084e-01 3.729947292162170136e-01 3.717205585827466630e-01 3.709457702527003131e-01
1.076923076923076872e+00 4.179730455023084601e-01 3.910803964350424988e-01 3.812379308177553106e-01 3.743968723291227763e-01 3.719504758143082346e-01 3.706953134966225472e-01 3.699318895699392762e-01
1.083612040133779209e+00 4.156964977712341303e-01 3.896813445696478695e-01 3.800357377899891698e-01 3.733111846696980374e-01 3.709031230268944879e-01 3.696670120300317719e-01 3.689149788981384015e-01
1.090301003344481545e+00 4.134167112610417916e-01 3.882787288312181118e-01 3.788302091489057499e-01 3.722223687026628980e-01 3.698527220713901942e-01 3.686357043929665012e-01 3.678950878486155207e-01
1.096989966555183882e+00 4.111338142039440147e-01 3.868726196135974238e-01 3.776214044638637746e-01 3.711304776671893180e-01 3.687993241454459725e-01 3.676014407787529525e-01 3.668722660177653472e-01
1.103678929765886219e+00 4.088479344479655220e-01 3.854630871912364531e-01 3.764093832457554578e-01 3.700355647711134899e-01 3.677429804224629506e-01 3.665642713596414248e-01 3.658465629826972987e-01
1.110367892976588555e+00 4.065591993885004918e-01 3.840502017141729230e-01 3.751942049420772252e-01 3.689376831863302453e-01 3.666837420471287246e-01 3.655242462824195848e-01 3.648180282968918609e-01
1.117056856187290892e+00 4.042677358998034709e-01 3.826340332030643832e-01 3.739759289320250812e-01 3.678368860442107757e-01 3.656216601309698611e-01 3.644814156640393543e-01 3.637867114858757134e-01
1.123745819397993229e+00 4.019736702664864492e-01 3.812146515443057826e-01 3.727546145216295570e-01 3.667332264310342316e-01 3.645567857479353191e-01 3.634358295872688882e-01 3.627526620429177839e-01
1.130434782608695565e+00 3.996771281155275246e-01 3.797921264851126799e-01 3.715303209389053118e-01 3.656267573834712237e-01 3.634891699299910850e-01 3.623875380963645365e-01 3.617159294247442314e-01
1.137123745819397902e+00 3.973782343489848379e-01 3.783665276287296320e-01 3.703031073290673492e-01 3.645175318840567225e-01 3.624188636627472260e-01 3.613365911927621799e-01 3.606765630472769657e-01
1.143812709030100239e+00 3.950771130778602536e-01 3.769379244296106601e-01 3.690730327497420138e-01 3.634056028567205776e-01 3.613459178811023742e-01 3.602830388307967091e-01 3.596346122813897650e-01
1.150501672240802575e+00 3.927738875573609789e-01 3.755063861887090182e-01 3.678401561662374974e-01 3.622910231623246990e-01 3.602703834649161330e-01 3.592269309134379918e-01 3.585901264486920370e-01
1.157190635451504912e+00 3.904686801238957394e-01 3.740719820487424241e-01 3.666045364468540346e-01 3.611738455942340442e-01 3.591923112347031322e-01 3.581683172880553157e-01 3.575431548173311769e-01
1.163879598662207249e+00 3.881616121341368575e-01 3.726347809895643737e-01 3.653662323582084759e-01 3.600541228739242428e-01 3.581117519473551170e-01 3.571072477422027047e-01 3.564937465978200160e-01
1.170568561872909585e+00 3.858528039065034498e-01 3.711948518235466676e-01 3.641253025606046023e-01 3.589319076465965486e-01 3.570287562918890156e-01 3.560437719994309358e-01 3.554419509388875298e-01
1.177257525083611922e+00 3.835423746652051324e-01 3.697522631909958557e-01 3.628818056034422979e-01 3.578072524768451945e-01 3.559433748852173784e-01 3.549779397151255900e-01 3.543878169233563580e-01
1.183946488294314259e+00 3.812304424873690367e-01 3.683070835556587763e-01 3.616357999206706308e-01 3.566802098443335178e-01 3.548556582679487370e-01 3.539098004723660873e-01 3.533313935640431391e-01
1.190635451505016595e+00 3.789171242534375983e-01 3.668593812002147181e-01 3.603873438262500950e-01 3.555508321395193794e-01 3.537656569002219364e-01 3.528394037778193049e-01 3.522727297996851026e-01
1.197324414715718932e+00 3.766025356009700120e-01 3.654092242218696662e-01 3.591364955096882916e-01 3.544191716593912966e-01 3.526734211575526801e-01 3.517667990576524017e-01 3.512118744908940271e-01
1.204013377926421491e+00 3.742867908823699352e-01 3.639566805279421113e-01 3.578833130315925981e-01 3.532852806032537041e-01 3.515790013267254821e-01 3.506920356534771743e-01 3.501488764161361789e-01
1.210702341137123828e+00 3.719700031266195417e-01 3.625018178315408957e-01 3.566278543192584194e-01 3.521492110685295329e-01 3.504824476017034951e-01 3.496151628183228333e-01 3.490837842677406710e-01
1.217391304347826164e+00 3.696522840053015901e-01 3.610447036472498317e-01 3.553701771623101746e-01 3.510110150466062007e-01 3.493838100795754742e-01 3.485362297126325393e-01 3.480166466479334142e-01
1.224080267558528501e+00 3.673337438031032409e-01 3.595854052868998618e-01 3.541103392083735923e-01 3.498707444187056925e-01 3.482831387565250569e-01 3.474552854002976865e-01 3.469475120649034294e-01
1.230769230769230838e+00 3.650144913930839508e-01 3.581239898553331691e-01 3.528483979587835329e-01 3.487284509517887265e-01 3.471804835238399556e-01 3.463723788447129470e-01 3.458764289288931981e-01
1.237458193979933174e+00 3.626946342167560178e-01 3.566605242462727587e-01 3.515844107643504302e-01 3.475841862944995531e-01 3.460758941639451858e-01 3.452875589048668425e-01 3.448034455483238170e-01
1.244147157190635511e+00 3.603742782693636904e-01 3.551950751381751648e-01 3.503184348211355048e-01 3.464380019731349014e-01 3.449694203464694908e-01 3.442008743314608488e-01 3.437286101259449667e-01
1.250836120401337848e+00 3.580535280902572004e-01 3.537277089902010618e-01 3.490505271662979192e-01 3.452899493876579462e-01 3.438611116243491805e-01 3.431123737630602522e-01 3.426519707550191862e-01
1.257525083612040184e+00 3.557324867586463268e-01 3.522584920381695572e-01 3.477807446739646369e-01 3.441400798077300927e-01 3.427510174299564505e-01 3.420221057222749272e-01 3.415735754155346249e-01
1.264214046822742521e+00 3.534112558949131233e-01 3.507874902905934178e-01 3.465091440511497978e-01 3.429884443688031581e-01 3.416391870712655043e-01 3.409301186119769178e-01 3.404934719704503787e-01
1.270903010033444858e+00 3.510899356672853577e-01 3.493147695247508788e-01 3.452357818337142836e-01 3.418350940682228778e-01 3.405256697280530376e-01 3.398364607115448854e-01 3.394117081619741905e-01
1.277591973244147194e+00 3.487686248043708193e-01 3.478403952828187373e-01 3.439607143823651958e-01 3.406800797613837584e-01 3.394105144481312508e-01 3.387411801731440852e-01 3.383283316078695147e-01
1.284280936454849531e+00 3.464474206131786249e-01 3.463644328680088869e-01 3.426839978786977992e-01 3.395234521579178488e-01 3.382937701436160016e-01 3.376443250180404254e-01 3.372433897978013295e-01
1.290969899665551868e+00 3.441264190029231784e-01 3.448869473408297526e-01 3.414056883212915894e-01 3.383652618179144866e-01 3.371754855872244883e-01 3.365459431329453355e-01 3.361569300897068180e-01
1.297658862876254204e+00 3.418057145145079190e-01 3.434080035153223021e-01 3.401258415218207931e-01 3.372055591481784576e-01 3.360557094086218943e-01 3.354460822664021014e-01 3.350689997062090142e-01
1.304347826086956541e+00 3.394854003557914446e-01 3.419276659553791564e-01 3.388445131012481348e-01 3.360443943985453319e-01 3.349344900907877953e-01 3.343447900251964033e-01 3.339796457310567623e-01
1.311036789297658878e+00 3.371655684423108812e-01 3.404459989711163259e-01 3.375617584860400866e-01 3.348818176581989103e-01 3.338118759664309154e-01 3.332421138708123176e-01 3.328889151056042550e-01
1.317725752508361214e+00 3.348463094438418053e-01 3.389630666152625982e-01 3.362776329044094292e-01 3.337178788520634987e-01 3.326879152144311957e-01 3.321381011159160179e-01 3.317968546253236561e-01
1.324414715719063551e+00 3.325277128362705281e-01 3.374789326796486244e-01 3.349921913826468534e-01 3.325526277372058415e-01 3.315626558563266602e-01 3.310327989208793897e-01 3.307035109363521963e-01
1.331103678929765888e+00 3.302098669590385893e-01 3.359936606916960056e-01 3.337054887414460103e-01 3.313861138993030586e-01 3.304361457528347534e-01 3.299262542903416140e-01 3.296089305320775709e-01
1.337792642140468224e+00 3.278928590777119845e-01 3.345073139109748794e-01 3.324175795923315913e-01 3.302183867491256253e-01 3.293084326004097062e-01 3.288185140698011155e-01 3.285131597497565337e-01
1.344481605351170561e+00 3.255767754518703039e-01 3.330199553258247347e-01 3.311285183340674232e-01 3.290494955190833570e-01 3.281795639278373145e-01 3.277096249422528085e-01 3.274162447671722931e-01
1.351170568561872898e+00 3.232617014078256190e-01 3.315316476500006493e-01 3.298383591491670375e-01 3.278794892597874377e-01 3.270495870928737392e-01 3.265996334248551514e-01 3.263182315993271021e-01
1.357859531772575234e+00 3.209477214161903236e-01 3.300424533193919152e-01 3.285471560004178393e-01 3.267084168366790053e-01 3.259185492789192784e-01 3.254885858656410558e-01 3.252191660951733732e-01
1.364548494983277571e+00 3.186349191740894815e-01 3.285524344887636450e-01 3.272549626274534607e-01 3.255363269266742798e-01 3.247864974917295533e-01 3.243765284402630455e-01 3.241190939343812083e-01
1.371237458193979908e+00 3.163233776916129503e-01 3.270616530285839763e-01 3.259618325433972785e-01 3.243632680148765268e-01 3.236534785561676064e-01 3.232635071487779399e-01 3.230180606241433994e-01
1.377926421404682245e+00 3.140131793825384210e-01 3.255701705218598252e-01 3.246678190315110402e-01 3.231892883912994008e-01 3.225195391130022404e-01 3.221495678124730588e-01 3.219161114960217840e-01
1.384615384615384581e+00 3.117044061587708748e-01 3.240780482610738922e-01 3.233729751419425757e-01 3.220144361476643402e-01 3.213847256157316701e-01 3.210347560707261239e-01 3.208132917028273523e-01
1.391304347826086918e+00 3.093971395284801362e-01 3.225853472451110648e-01 3.220773536884551369e-01 3.208387591742166700e-01 3.202490843274652388e-01 3.199191173779106223e-01 3.197096462155432639e-01
1.397993311036789255e+00 3.070914606975392869e-01 3.210921281763002288e-01 3.207810072452828565e-01 3.196623051565919971e-01 3.191126613178317251e-01 3.188026970003349225e-01 3.186052198202855568e-01
1.404682274247491591e+00 3.047874506738607603e-01 3.195984514574561342e-01 3.194839881439552887e-01 3.184851215727302898e-01 3.179755024599358881e-01 3.176855400132269636e-01 3.175000571153020479e-01
1.411371237458193928e+00 3.024851903745084392e-01 3.181043771889953131e-01 3.181863484702217026e-01 3.173072556898273167e-01 3.168376534273538159e-01 3.165676912977578028e-01 3.163942025080141995e-01
1.418060200668896265e+00 3.001847607351174063e-01 3.166099651661082315e-01 3.168881400610099042e-01 3.161287545613259420e-01 3.156991596911719600e-01 3.154491955381011903e-01 3.152877002120964001e-01
1.424749163879598601e+00 2.978862428213128744e-01 3.151152748759580846e-01 3.155894145014246366e-01 3.149496650239609896e-01 3.145600665170648069e-01 3.143300972185389952e-01 3.141805942445950461e-01
1.431438127090300938e+00 2.955897179418223164e-01 3.136203654949560882e-01 3.142902231217977738e-01 3.137700336948426871e-01 3.134204189624172354e-01 3.132104406206086544e-01 3.130729284230913123e-01
1.438127090301003275e+00 2.932952677627616578e-01 3.121252958860938898e-01 3.129906169948077910e-01 3.125899069685801890e-01 3.122802618734855096e-01 3.120902698202868697e-01 3.119647463629026674e-01
1.444816053511705611e+00 2.910029744230480664e-01 3.106301245962894142e-01 3.116906469325911866e-01 3.114093310144550597e-01 3.111396398826080101e-01 3.109696286852172697e-01 3.108560914743241921e-01
1.451505016722407948e+00 2.887129206501077849e-01 3.091349098538221929e-01 3.103903634839823567e-01 3.102283517736377227e-01 3.099985974054480509e-01 3.098485608719828699e-01 3.097470069599134734e-01
1.458193979933110285e+00 2.864251898759878068e-01 3.076397095658038872e-01 3.090898169317368716e-01 3.090470149564482072e-01 3.088571786382903195e-01 3.087271098234141142e-01 3.086375358118156331e-01
1.464882943143812621e+00 2.841398663530277369e-01 3.061445813157039897e-01 3.077890572898245303e-01 3.078653660396583613e-01 3.077154275553732332e-01 3.076053187659480437e-01 3.075277208091309333e-01
1.471571906354514958e+00 2.818570352690857872e-01 3.046495823609324249e-01 3.064881343007947456e-01 3.066834502638452475e-01 3.065733879062660927e-01 3.064832307070172734e-01 3.064176045153220729e-01
1.478260869565217295e+00 2.795767828617048423e-01 3.031547696304698891e-01 3.051870974331417630e-01 3.055013126307825067e-01 3.054311032132923098e-01 3.053608884324961470e-01 3.053072292756672801e-01
1.484949832775919631e+00 2.772991965308211348e-01 3.016601997225499820e-01 3.038859958787738513e-01 3.043189979008888435e-01 3.042886167689903831e-01 3.042383345041766995e-01 3.041966372147503761e-01
1.491638795986621968e+00 2.750243649498341214e-01 3.001659289023925203e-01 3.025848785504905436e-01 3.031365505907001601e-01 3.031459716336283305e-01 3.031156112572975792e-01 3.030858702339994104e-01
1.498327759197324305e+00 2.727523781743458331e-01 2.986720131000029643e-01 3.012837940795269343e-01 3.019540149704144638e-01 3.020032106327500410e-01 3.019927607981066076e-01 3.019749700092614342e-01
1.505016722408026641e+00 2.704833277484604004e-01 2.971785079079981573e-01 2.999827908131473264e-01 3.007714350614609788e-01 3.008603763547753052e-01 3.008698250014762987e-01 3.008639779884259569e-01
1.511705685618728978e+00 2.682173068081806222e-01 2.956854685795264337e-01 2.986819168122854529e-01 2.995888546341206604e-01 2.997175111486395371e-01 2.997468455085544048e-01 2.997529353890852621e-01
1.518394648829431315e+00 2.659544101813112182e-01 2.941929500262021602e-01 2.973812198492254422e-01 2.984063172052038859e-01 2.985746571214770717e-01 2.986238637244628680e-01 2.986418831962440179e-01
1.525083612040133652e+00 2.636947344839462026e-01 2.927010068161087220e-01 2.960807474053597788e-01 2.972238660357531814e-01 2.974318561363532565e-01 2.975009208160381280e-01 2.975308621600654124e-01
1.531772575250835988e+00 2.614383782127466804e-01 2.912096931718541892e-01 2.947805466689633058e-01 2.960415441288090643e-01 2.962891498100328480e-01 2.963780577096151170e-01 2.964199127936660294e-01
1.538461538461538325e+00 2.591854418329478382e-01 2.897190629686846042e-01 2.934806645330385599e-01 2.948593942272180191e-01 2.951465795108050294e-01 2.952553150888568290e-01 2.953090753709498029e-01
1.545150501672240884e+00 2.569360278616135140e-01 2.882291697326641589e-01 2.921811475932002411e-01 2.936774588114784423e-01 2.940041863563397917e-01 2.941327333926252452e-01 2.941983899244880463e-01
1.551839464882943220e+00 2.546902409458675076e-01 2.867400666388589814e-01 2.908820421456188576e-01 2.924957800976456523e-01 2.928620112115971064e-01 2.930103528128981116e-01 2.930878962434411705e-01
1.558528428093645557e+00 2.524481879358240755e-01 2.852518065096348865e-01 2.895833941850046722e-01 2.913144000352679286e-01 2.917200946867801181e-01 2.918882132927271278e-01 2.919776338715255326e-01
1.565217391304347894e+00 2.502099779518809908e-01 2.837644418129838253e-01 2.882852494026452161e-01 2.901333603053865562e-01 2.905784771353318585e-01 2.907663545242437086e-01 2.908676421050204741e-01
1.571906354515050230e+00 2.479757224460494014e-01 2.822780246608831978e-01 2.869876531844987588e-01 2.889527023185647914e-01 2.894371986519729267e-01 2.896448159467049921e-01 2.897579599908239323e-01
1.578595317725752567e+00 2.457455352571517038e-01 2.807926068077538639e-01 2.856906506093182530e-01 2.877724672129727268e-01 2.882962990707929607e-01 2.885236367445881966e-01 2.886486263245467421e-01
1.585284280936454904e+00 2.435195326596230614e-01 2.793082396489354191e-01 2.843942864468541054e-01 2.865926958525206736e-01 2.871558179633790786e-01 2.874028558457230598e-01 2.875396796486537898e-01
1.591973244147157240e+00 2.412978334056448126e-01 2.778249742192273053e-01 2.830986051560759886e-01 2.854134288250284590e-01 2.860157946369905058e-01 2.862825119194762347e-01 2.864311582506476883e-01
1.598662207357859577e+00 2.390805587603873905e-01 2.763428611914867106e-01 2.818036508834722564e-01 2.842347064404476265e-01 2.848762681327810520e-01 2.851626433749699374e-01 2.853231001612961393e-01
1.605351170568561914e+00 2.368678325302721044e-01 2.748619508752712659e-01 2.805094674613607397e-01 2.830565687291372035e-01 2.837372772240661090e-01 2.840432883593566049e-01 2.842155431529025389e-01
1.612040133779264250e+00 2.346597810840050091e-01 2.733822932155611229e-01 2.792160984063015716e-01 2.818790554401627291e-01 2.825988604146280614e-01 2.829244847561252496e-01 2.831085247376217140e-01
1.618729096989966587e+00 2.324565333662200473e-01 2.719039377914833633e-01 2.779235869175136209e-01 2.807022060396701102e-01 2.814610559370765430e-01 2.818062701834612716e-01 2.820020821658169585e-01
1.625418060200668924e+00 2.302582209037017380e-01 2.704269338151387703e-01 2.766319758753609803e-01 2.795260597092829036e-01 2.803239017512438869e-01 2.806886819926467380e-01 2.808962524244636993e-01
1.632107023411371260e+00 2.280649778039156028e-01 2.689513301304652937e-01 2.753413078398828651e-01 2.783506553445564968e-01 2.791874355426331444e-01 2.795717572665026851e-01 2.797910722355924085e-01
1.638795986622073597e+00 2.258769407460400891e-01 2.674771752121462565e-01 2.740516250493737482e-01 2.771760315534766983e-01 2.780516947209050738e-01 2.784555328178791589e-01 2.786865780547809757e-01
1.645484949832775934e+00 2.236942489640894594e-01 2.660045171645565865e-01 2.727629694190163989e-01 2.760022266550012371e-01 2.769167164184114238e-01 2.773400451881870565e-01 2.775828060696844402e-01
1.652173913043478271e+00 2.215170442224173308e-01 2.645334037208125766e-01 2.714753825395593845e-01 2.748292786776480034e-01 2.757825374887727943e-01 2.762253306459725999e-01 2.764797921986116847e-01
1.658862876254180607e+00 2.193454707833658313e-01 2.630638822418117084e-01 2.701889056760388153e-01 2.736572253581353587e-01 2.746491945055027362e-01 2.751114251855392157e-01 2.753775720891443735e-01
1.665551839464882944e+00 2.171796753671746683e-01 2.615959997153652905e-01 2.689035797665525473e-01 2.724861041400542527e-01 2.735167237606723201e-01 2.739983645256082179e-01 2.742761811167994668e-01
1.672240802675585281e+00 2.150198071041924397e-01 2.601298027553615722e-01 2.676194454210937823e-01 2.713159521725965750e-01 2.723851612636219444e-01 2.728861841080278405e-01 2.731756543837346451e-01
1.678929765886287617e+00 2.128660174793900184e-01 2.586653376009904748e-01 2.663365429204085921e-01 2.701468063093312444e-01 2.712545427397146658e-01 2.717749190965226269e-01 2.720760267174958669e-01
1.685618729096989954e+00 2.107184602692305786e-01 2.572026501160023515e-01 2.650549122149268300e-01 2.689787031070110523e-01 2.701249036291369365e-01 2.706646043754841191e-01 2.709773326698088902e-01
1.692307692307692291e+00 2.085772914712089032e-01 2.557417857880374679e-01 2.637745929237210185e-01 2.678116788244366275e-01 2.689962790857403085e-01 2.695552745488126734e-01 2.698796065154142609e-01
1.698996655518394627e+00 2.064426692258375384e-01 2.542827897279915095e-01 2.624956243335239137e-01 2.666457694213665852e-01 2.678687039759251598e-01 2.684469639387930817e-01 2.687828822509422122e-01
1.705685618729096964e+00 2.043147537315315732e-01 2.528257066694244992e-01 2.612180453977897554e-01 2.654810105574596513e-01 2.667422128775766565e-01 2.673397065850187659e-01 2.676871935938353042e-01
1.712374581939799301e+00 2.021937071524518570e-01 2.513705809680438219e-01 2.599418947358053678e-01 2.643174375912764051e-01 2.656168400790270279e-01 2.662335362433558839e-01 2.665925739813044260e-01
1.719063545150501637e+00 2.000796935194095183e-01 2.499174566012032916e-01 2.586672106318426700e-01 2.631550855793114430e-01 2.644926195780860079e-01 2.651284863849531215e-01 2.654990565693381432e-01
1.725752508361203974e+00 1.979728786241989891e-01 2.484663771674660293e-01 2.573940310343670324e-01 2.619939892750841048e-01 2.633695850810865990e-01 2.640245901952906205e-01 2.644066742317478513e-01
1.732441471571906311e+00 1.958734299074316731e-01 2.470173858862424188e-01 2.561223935552740527e-01 2.608341831282571799e-01 2.622477700019948399e-01 2.629218805732736475e-01 2.633154595592519520e-01
1.739130434782608647e+00 1.937815163402922536e-01 2.455705255974179047e-01 2.548523354692037723e-01 2.596757012838116219e-01 2.611272074615528793e-01 2.618203901303652326e-01 2.622254448586100462e-01
1.745819397993310984e+00 1.916973083003016276e-01 2.441258387610925618e-01 2.535838937128698789e-01 2.585185775812602893e-01 2.600079302864640729e-01 2.607201511897654367e-01 2.611366621517920983e-01
1.752508361204013321e+00 1.896209774414540361e-01 2.426833674573151134e-01 2.523171048844477515e-01 2.573628455539074267e-01 2.588899710086266515e-01 2.596211957856290886e-01 2.600491431751914551e-01
1.759197324414715657e+00 1.875526965591139128e-01 2.412431533859202004e-01 2.510520052430112448e-01 2.562085384281423406e-01 2.577733618644014180e-01 2.585235556623242115e-01 2.589629193788787753e-01
1.765886287625417994e+00 1.854926394497325715e-01 2.398052378663637352e-01 2.497886307080137702e-01 2.550556891227889755e-01 2.566581347939241864e-01 2.574272622737351357e-01 2.578780219258963724e-01
1.772575250836120331e+00 1.834409807660294101e-01 2.383696618376520693e-01 2.485270168588027684e-01 2.539043302484915721e-01 2.555443214404669039e-01 2.563323467826024715e-01 2.567944816915948558e-01
1.779264214046822667e+00 1.813978958677276154e-01 2.369364658582967798e-01 2.472671989341930221e-01 2.527544941071387385e-01 2.544319531498284714e-01 2.552388400599094331e-01 2.557123292630072431e-01
1.785953177257525004e+00 1.793635606682725259e-01 2.355056901063215247e-01 2.460092118320921784e-01 2.516062126913336527e-01 2.533210609697721938e-01 2.541467726843021913e-01 2.546315949382688126e-01
1.792642140468227341e+00 1.773381514780082158e-01 2.340773743793468920e-01 2.447530901091282962e-01 2.504595176839135018e-01 2.522116756495070833e-01 2.530561749415566331e-01 2.535523087260689312e-01
1.799331103678929678e+00 1.753218448439084476e-01 2.326515580946839912e-01 2.434988679803774259e-01 2.493144404574936523e-01 2.511038276392054680e-01 2.519670768240817593e-01 2.524745003451516756e-01
1.806020066889632014e+00 1.733148173865913244e-01 2.312282802895457290e-01 2.422465793191059258e-01 2.481710120740693859e-01 2.499975470895617058e-01 2.508795080304629388e-01 2.513981992238497054e-01
1.812709030100334351e+00 1.713172456346594985e-01 2.298075796212273036e-01 2.409962576565396752e-01 2.470292632846467495e-01 2.488928638513942249e-01 2.497934979650473786e-01 2.503234344996591032e-01
1.819397993311036688e+00 1.693293058570103093e-01 2.283894943674420752e-01 2.397479361817146104e-01 2.458892245289255873e-01 2.477898074752819257e-01 2.487090757375678418e-01 2.492502350188534888e-01
1.826086956521739024e+00 1.673511738933511905e-01 2.269740624266356477e-01 2.385016477413437197e-01 2.447509259350109101e-01 2.466884072112438264e-01 2.476262701628020313e-01 2.481786293361410711e-01
1.832775919732441361e+00 1.653830249834558896e-01 2.255613213183743637e-01 2.372574248397334162e-01 2.436143973191732537e-01 2.455886920084605074e-01 2.465451097602775199e-01 2.471086457143507609e-01
1.839464882943143698e+00 1.634250335953186528e-01 2.241513081838453769e-01 2.360152996387427093e-01 2.424796681856448977e-01 2.444906905150276422e-01 2.454656227540094326e-01 2.460403121241672431e-01
1.846153846153846034e+00 1.614773732529647676e-01 2.227440597863390992e-01 2.347753039577800405e-01 2.413467677264599098e-01 2.433944310777528264e-01 2.443878370722778470e-01 2.449736562438945275e-01
1.852842809364548371e+00 1.595402163639118576e-01 2.213396125118342883e-01 2.335374692738490521e-01 2.402157248213229179e-01 2.422999417419937074e-01 2.433117803474471874e-01 2.439087054592657400e-01
1.859531772575250708e+00 1.576137340469926651e-01 2.199380023696538566e-01 2.323018267216305222e-01 2.390865680375310609e-01 2.412072502515238692e-01 2.422374799158162062e-01 2.428454868632840546e-01
1.866220735785953044e+00 1.556980959607677240e-01 2.185392649931440223e-01 2.310684070936084855e-01 2.379593256299260273e-01 2.401163840484510370e-01 2.411649628175119020e-01 2.417840272561037895e-01
1.872909698996655381e+00 1.537934701329202181e-01 2.171434356404583488e-01 2.298372408402233891e-01 2.368340255408828698e-01 2.390273702731583461e-01 2.400942557964156343e-01 2.407243531449470009e-01
1.879598662207357718e+00 1.519000227910719536e-01 2.157505491953544408e-01 2.286083580700924156e-01 2.357106954003454213e-01 2.379402357642935173e-01 2.390253853001306217e-01 2.396664907440581860e-01
1.886287625418060276e+00 1.500179181953342766e-01 2.143606401681025231e-01 2.273817885502348313e-01 2.345893625258878012e-01 2.368550070587903955e-01 2.379583774799803320e-01 2.386104659746929590e-01
1.892976588628762613e+00 1.481473184729970305e-01 2.129737426964177782e-01 2.261575617063707466e-01 2.334700539228220517e-01 2.357717103919251267e-01 2.368932581910503377e-01 2.375563044651445022e-01
1.899665551839464950e+00 1.462883834556390761e-01 2.115898905464700386e-01 2.249357066232343660e-01 2.323527962843396355e-01 2.346903716974138576e-01 2.358300529922563726e-01 2.365040315508052937e-01
1.906354515050167286e+00 1.444412705191418234e-01 2.102091171139589265e-01 2.237162520449358649e-01 2.312376159916916252e-01 2.336110166075409111e-01 2.347687871464575193e-01 2.354536722742611721e-01
1.913043478260869623e+00 1.426061344267084974e-01 2.088314554252157784e-01 2.224992263753631794e-01 2.301245391143980634e-01 2.325336704533279564e-01 2.337094856205998716e-01 2.344052513854269215e-01
1.919732441471571960e+00 1.407831271754671487e-01 2.074569381384051281e-01 2.212846576786107189e-01 2.290135914105024262e-01 2.314583582647295468e-01 2.326521730858910342e-01 2.333587933417079485e-01
1.926421404682274297e+00 1.389723978467782284e-01 2.060855975447549449e-01 2.200725736794625353e-01 2.279047983268585598e-01 2.303851047708763145e-01 2.315968739180188363e-01 2.323143223082031750e-01
1.933110367892976633e+00 1.371740924605895362e-01 2.047174655698395518e-01 2.188630017638932834e-01 2.267981849994454013e-01 2.293139344003399249e-01 2.305436121973960528e-01 2.312718621579379630e-01
1.939799331103678970e+00 1.353883538341460469e-01 2.033525737749109497e-01 2.176559689796290498e-01 2.256937762537275238e-01 2.282448712814406644e-01 2.294924117094410132e-01 2.302314364721324835e-01
1.946488294314381307e+00 1.336153214452837634e-01 2.019909533583137129e-01 2.164515020367180076e-01 2.245915966050459900e-01 2.271779392425840316e-01 2.284432959448932932e-01 2.291930685405003110e-01
1.953177257525083643e+00 1.318551313005357772e-01 2.006326351568741007e-01 2.152496273081471179e-01 2.234916702590362125e-01 2.261131618126324405e-01 2.273962881001604652e-01 2.281567813615849039e-01
1.959866220735785980e+00 1.301079158083585097e-01 1.992776496474016334e-01 2.140503708305249164e-01 2.223940211120971067e-01 2.250505622213125612e-01 2.263514110776982113e-01 2.271225976431243410e-01
1.966555183946488317e+00 1.283738036576039798e-01 1.979260269481777912e-01 2.128537583047352133e-01 2.212986727518652386e-01 2.239901633996477237e-01 2.253086874864229650e-01 2.260905398024480317e-01
1.973244147157190653e+00 1.266529197014192587e-01 1.965777968204862614e-01 2.116598150966822189e-01 2.202056484577547546e-01 2.229319879804340376e-01 2.242681396421574713e-01 2.250606299669086485e-01
1.979933110367892990e+00 1.249453848469523065e-01 1.952329886701975326e-01 2.104685662380463562e-01 2.191149712015042217e-01 2.218760582987339414e-01 2.232297895681022160e-01 2.240328899743423141e-01
1.986622073578595327e+00 1.232513159506355149e-01 1.938916315493406928e-01 2.092800364270764324e-01 2.180266636477639353e-01 2.208223963924145217e-01 2.221936589953494301e-01 2.230073413735615961e-01
1.993311036789297663e+00 1.215708257196671249e-01 1.925537541577061196e-01 2.080942500294130637e-01 2.169407481547247496e-01 2.197710240027118678e-01 2.211597693634152761e-01 2.219840054248761463e-01
2.000000000000000000e+00 1.199040226194437037e-01 1.912193848444678768e-01 2.069112310789532616e-01 2.158572467747596202e-01 2.187219625748207386e-01 2.201281418208098362e-01 2.209629031006487276e-01


==> anc/SUN_N3_mu0.25_Baryon_density.dat <==
# m	NF=3	NF=10	NF=20	NF=50	NF=100	NF=200	NF=500
6.666666666666667095e-03 1.732782471202316543e-01 1.402492354197444613e-01 1.324631777897080087e-01 1.276382499332135156e-01 1.260022148594709124e-01 1.251787721068292614e-01 1.246829397448635662e-01
1.333333333333333419e-02 1.732665913353390597e-01 1.402433415976138131e-01 1.324582361030625377e-01 1.276338355097677291e-01 1.259979689997070551e-01 1.251746091933433891e-01 1.246788261733298014e-01
2.000000000000000042e-02 1.732471660072340547e-01 1.402335191262589487e-01 1.324500004354719485e-01 1.276264785635505827e-01 1.259908929765740926e-01 1.251676714059105078e-01 1.246719706176571546e-01
2.666666666666666838e-02 1.732199726058208933e-01 1.402197688538641407e-01 1.324384715020719139e-01 1.276161797337687920e-01 1.259809874047035094e-01 1.251579593470188156e-01 1.246623736730948506e-01
3.333333333333333287e-02 1.731850131886265298e-01 1.402020919676674748e-01 1.324236503038681290e-01 1.276029399151476784e-01 1.259682531444217268e-01 1.251454738599973859e-01 1.246500361728392348e-01
4.000000000000000083e-02 1.731422904004616126e-01 1.401804899937409143e-01 1.324055381275521803e-01 1.275867602577672733e-01 1.259526913015927840e-01 1.251302160288619014e-01 1.246349591878815888e-01
4.666666666666666879e-02 1.730918074729857759e-01 1.401549647967076095e-01 1.323841365452649022e-01 1.275676421668515415e-01 1.259343032274158058e-01 1.251121871781163131e-01 1.246171440268120101e-01
5.333333333333333676e-02 1.730335682241768425e-01 1.401255185793969515e-01 1.323594474143071631e-01 1.275455873025109488e-01 1.259130905181777005e-01 1.250913888725106726e-01 1.245965922355803251e-01
6.000000000000000472e-02 1.729675770577050742e-01 1.400921538824365931e-01 1.323314728767985837e-01 1.275205975794384550e-01 1.258890550149613374e-01 1.250678229167548616e-01 1.245733055972134129e-01
6.666666666666666574e-02 1.728938389622126370e-01 1.400548735837825742e-01 1.323002153592836572e-01 1.274926751665588776e-01 1.258621988033085393e-01 1.250414913551888274e-01 1.245472861314892432e-01
7.333333333333333370e-02 1.728123595104996968e-01 1.400136808981868319e-01 1.322656775722859945e-01 1.274618224866319871e-01 1.258325242128390531e-01 1.250123964714089098e-01 1.245185360945681857e-01
8.000000000000000167e-02 1.727231448586175611e-01 1.399685793766030639e-01 1.322278625098105287e-01 1.274280422158091675e-01 1.258000338168245580e-01 1.249805407878507302e-01 1.244870579785806730e-01
8.666666666666666963e-02 1.726262017448698949e-01 1.399195729055301984e-01 1.321867734487938151e-01 1.273913372831440571e-01 1.257647304317187076e-01 1.249459270653286436e-01 1.244528545111724949e-01
9.333333333333333759e-02 1.725215374887237862e-01 1.398666657062947738e-01 1.321424139485028182e-01 1.273517108700571165e-01 1.257266171166429303e-01 1.249085583025318913e-01 1.244159286550070437e-01
1.000000000000000056e-01 1.724091599896314109e-01 1.398098623342713676e-01 1.320947878498821004e-01 1.273091664097543985e-01 1.256856971728278760e-01 1.248684377354775388e-01 1.243762836072251632e-01
1.066666666666666735e-01 1.722890777257640449e-01 1.397491676780421854e-01 1.320438992748497742e-01 1.272637075866005774e-01 1.256419741430115922e-01 1.248255688369205724e-01 1.243339227988622675e-01
1.133333333333333415e-01 1.721612997526600908e-01 1.396845869584955879e-01 1.319897526255424947e-01 1.272153383354467093e-01 1.255954518107934847e-01 1.247799553157211971e-01 1.242888498942235492e-01
1.200000000000000094e-01 1.720258357017891426e-01 1.396161257278639434e-01 1.319323525835095490e-01 1.271640628409125007e-01 1.255461341999451197e-01 1.247316011161694604e-01 1.242410687902169020e-01
1.266666666666666774e-01 1.718826957790340615e-01 1.395437898687011680e-01 1.318717041088564579e-01 1.271098855366238067e-01 1.254940255736777532e-01 1.246805104172675621e-01 1.241905836156440429e-01
1.333333333333333315e-01 1.717318907630929758e-01 1.394675855928003694e-01 1.318078124393381179e-01 1.270528111044051389e-01 1.254391304338667579e-01 1.246266876319701011e-01 1.241373987304500159e-01
1.400000000000000133e-01 1.715734320038046490e-01 1.393875194400514828e-01 1.317406830894022607e-01 1.269928444734277351e-01 1.253814535202332769e-01 1.245701374063822309e-01 1.240815187249313528e-01
1.466666666666666674e-01 1.714073314203988785e-01 1.393035982772400927e-01 1.316703218491828420e-01 1.269299908193132764e-01 1.253209998094833855e-01 1.245108646189162227e-01 1.240229484189028786e-01
1.533333333333333492e-01 1.712336014996756195e-01 1.392158292967867195e-01 1.315967347834442469e-01 1.268642555631937507e-01 1.252577745144050347e-01 1.244488743794066737e-01 1.239616928608238688e-01
1.600000000000000033e-01 1.710522552941160235e-01 1.391242200154280684e-01 1.315199282304763961e-01 1.267956443707274616e-01 1.251917830829228639e-01 1.243841720281845115e-01 1.238977573268833787e-01
1.666666666666666852e-01 1.708633064199286677e-01 1.390287782728398536e-01 1.314399088009410022e-01 1.267241631510716005e-01 1.251230311971113784e-01 1.243167631351101837e-01 1.238311473200453122e-01
1.733333333333333393e-01 1.706667690550349725e-01 1.389295122302019736e-01 1.313566833766696140e-01 1.266498180558119635e-01 1.250515247721669110e-01 1.242466534985661730e-01 1.237618685690534265e-01
1.800000000000000211e-01 1.704626579369978856e-01 1.388264303687064827e-01 1.312702591094135063e-01 1.265726154778496759e-01 1.249772699553381716e-01 1.241738491444095011e-01 1.236899270273965623e-01
1.866666666666666752e-01 1.702509883608985530e-01 1.387195414880086353e-01 1.311806434195460780e-01 1.264925620502455050e-01 1.249002731248163439e-01 1.240983563248840710e-01 1.236153288722343646e-01
1.933333333333333570e-01 1.700317761771653058e-01 1.386088547046218644e-01 1.310878439947179008e-01 1.264096646450223183e-01 1.248205408885846163e-01 1.240201815174934996e-01 1.235380805032840479e-01
2.000000000000000111e-01 1.698050377893604301e-01 1.384943794502566383e-01 1.309918687884650823e-01 1.263239303719255746e-01 1.247380800832277037e-01 1.239393314238347726e-01 1.234581885416684288e-01
2.066666666666666929e-01 1.695707901519302729e-01 1.383761254701042775e-01 1.308927260187711938e-01 1.262353665771426825e-01 1.246528977727016652e-01 1.238558129683929310e-01 1.233756598287251427e-01
2.133333333333333470e-01 1.693290507679241497e-01 1.382541028210658440e-01 1.307904241665832634e-01 1.261439808419814179e-01 1.245650012470643914e-01 1.237696332972972185e-01 1.232905014247783620e-01
2.200000000000000011e-01 1.690798376866888830e-01 1.381283218699268789e-01 1.306849719742821658e-01 1.260497809815076253e-01 1.244743980211672346e-01 1.236807997770390938e-01 1.232027206078724069e-01
2.266666666666666829e-01 1.688231695015451339e-01 1.379987932914784887e-01 1.305763784441082986e-01 1.259527750431430615e-01 1.243810958333079197e-01 1.235893199931525493e-01 1.231123248724683150e-01
2.333333333333333370e-01 1.685590653474527689e-01 1.378655280665853355e-01 1.304646528365423774e-01 1.258529713052234655e-01 1.242851026438455964e-01 1.234952017488569753e-01 1.230193219281033451e-01
2.400000000000000189e-01 1.682875448986728417e-01 1.377285374802010853e-01 1.303498046686423772e-01 1.257503782755171884e-01 1.241864266337779216e-01 1.233984530636631632e-01 1.229237196980140501e-01
2.466666666666666730e-01 1.680086283664339042e-01 1.375878331193322313e-01 1.302318437123369255e-01 1.256450046897054085e-01 1.240850762032810334e-01 1.232990821719426588e-01 1.228255263177233381e-01
2.533333333333333548e-01 1.677223364966109187e-01 1.374434268709502360e-01 1.301107799926755904e-01 1.255368595098235729e-01 1.239810599702126231e-01 1.231970975214612130e-01 1.227247501335917423e-01
2.600000000000000089e-01 1.674286905674257919e-01 1.372953309198535754e-01 1.299866237860367313e-01 1.254259519226653130e-01 1.238743867685786343e-01 1.230925077718763305e-01 1.226213997013335111e-01
2.666666666666666630e-01 1.671277123871783843e-01 1.371435577464794053e-01 1.298593856182934381e-01 1.253122913381488346e-01 1.237650656469640315e-01 1.229853217931998893e-01 1.225154837844981137e-01
2.733333333333333726e-01 1.668194242920178205e-01 1.369881201246661295e-01 1.297290762629378646e-01 1.251958873876462819e-01 1.236531058669281258e-01 1.228755486642257588e-01 1.224070113529170251e-01
2.800000000000000266e-01 1.665038491437641210e-01 1.368290311193674780e-01 1.295957067391650952e-01 1.250767499222769363e-01 1.235385169013648865e-01 1.227631976709232936e-01 1.222959915811171888e-01
2.866666666666666807e-01 1.661810103277904516e-01 1.366663040843183463e-01 1.294592883099164038e-01 1.249548890111644023e-01 1.234213084328288218e-01 1.226482783047971037e-01 1.221824338467005083e-01
2.933333333333333348e-01 1.658509317509773151e-01 1.364999526596537838e-01 1.293198324798829346e-01 1.248303149396583489e-01 1.233014903518268451e-01 1.225308002612132269e-01 1.220663477286909188e-01
3.000000000000000444e-01 1.655136378397494556e-01 1.363299907694812962e-01 1.291773509934704411e-01 1.247030382075215715e-01 1.231790727550766545e-01 1.224107734376928547e-01 1.219477430058489159e-01
3.066666666666666985e-01 1.651691535382077414e-01 1.361564326194073526e-01 1.290318558327253895e-01 1.245730695270826083e-01 1.230540659437321521e-01 1.222882079321735288e-01 1.218266296549539440e-01
3.133333333333333526e-01 1.648175043063680456e-01 1.359792926940190938e-01 1.288833592152233143e-01 1.244404198213547169e-01 1.229264804215764728e-01 1.221631140412385991e-01 1.217030178490556974e-01
3.200000000000000067e-01 1.644587161185192270e-01 1.357985857543216046e-01 1.287318735919197599e-01 1.243051002221215590e-01 1.227963268931829971e-01 1.220355022583154009e-01 1.215769179556944607e-01
3.266666666666666607e-01 1.640928154617139201e-01 1.356143268351317765e-01 1.285774116449649451e-01 1.241671220679902293e-01 1.226636162620451248e-01 1.219053832718427904e-01 1.214483405350909040e-01
3.333333333333333703e-01 1.637198293344048483e-01 1.354265312424294820e-01 1.284199862854821517e-01 1.240264969024123948e-01 1.225283596286751847e-01 1.217727679634083710e-01 1.213172963383062491e-01
3.400000000000000244e-01 1.633397852452401766e-01 1.352352145506667269e-01 1.282596106513111123e-01 1.238832364716737078e-01 1.223905682886730489e-01 1.216376674058561036e-01 1.211837963053730427e-01
3.466666666666666785e-01 1.629527112120324195e-01 1.350403926000358357e-01 1.280962981047164273e-01 1.237373527228524950e-01 1.222502537307651044e-01 1.215000928613648307e-01 1.210478515633972713e-01
3.533333333333333326e-01 1.625586357609144772e-01 1.348420814936972800e-01 1.279300622300622858e-01 1.235888578017480532e-01 1.221074276348140392e-01 1.213600557794982382e-01 1.209094734246321523e-01
3.600000000000000422e-01 1.621575879256976216e-01 1.346402975949678726e-01 1.277609168314539356e-01 1.234377640507793167e-01 1.219621018698002074e-01 1.212175677952268549e-01 1.207686733845244331e-01
3.666666666666666963e-01 1.617495972474458921e-01 1.344350575244706303e-01 1.275888759303462072e-01 1.232840840068543942e-01 1.218142884917749330e-01 1.210726407269226562e-01 1.206254631197333782e-01
3.733333333333333504e-01 1.613346937742820286e-01 1.342263781572464454e-01 1.274139537631205354e-01 1.231278303992115464e-01 1.216639997417863633e-01 1.209252865743268152e-01 1.204798544861236387e-01
3.800000000000000044e-01 1.609129080614394303e-01 1.340142766198289259e-01 1.272361647786305616e-01 1.229690161472325322e-01 1.215112480437788023e-01 1.207755175164912514e-01 1.203318595167317956e-01
3.866666666666667140e-01 1.604842711715759318e-01 1.337987702872833751e-01 1.270555236357172324e-01 1.228076543582284769e-01 1.213560460024655924e-01 1.206233459096944516e-01 1.201814904197078399e-01
3.933333333333333681e-01 1.600488146753638596e-01 1.335798767802099940e-01 1.268720452006942279e-01 1.226437583251992758e-01 1.211984064011766143e-01 1.204687842853323504e-01 1.200287595762318249e-01
4.000000000000000222e-01 1.596065706523720762e-01 1.333576139617131673e-01 1.266857445448041630e-01 1.224773415245670877e-01 1.210383421996808068e-01 1.203118453477846767e-01 1.198736795384062054e-01
4.066666666666666763e-01 1.591575716922546679e-01 1.331319999343370530e-01 1.264966369416466174e-01 1.223084176138843904e-01 1.208758665319842607e-01 1.201525419722574012e-01 1.197162630271248474e-01
4.133333333333333859e-01 1.587018508962616536e-01 1.329030530369683660e-01 1.263047378645784369e-01 1.221370004295174727e-01 1.207109927041047220e-01 1.199908872026021339e-01 1.195565229299190152e-01
4.200000000000000400e-01 1.582394418790864787e-01 1.326707918417078247e-01 1.261100629840873066e-01 1.219631039843059178e-01 1.205437341918229738e-01 1.198268942491126920e-01 1.193944722987808349e-01
4.266666666666666941e-01 1.577703787710645900e-01 1.324352351507104286e-01 1.259126281651389012e-01 1.217867424651986608e-01 1.203741046384117080e-01 1.196605764862997551e-01 1.192301243479652745e-01
4.333333333333333481e-01 1.572946962207381061e-01 1.321964019929958434e-01 1.257124494644990542e-01 1.216079302308674392e-01 1.202021178523427214e-01 1.194919474506441204e-01 1.190634924517707666e-01
4.400000000000000022e-01 1.568124293978000738e-01 1.319543116212299472e-01 1.255095431280309204e-01 1.214266818092982064e-01 1.200277878049727659e-01 1.193210208383292670e-01 1.188945901422995138e-01
4.466666666666667118e-01 1.563236139964320204e-01 1.317089835084780669e-01 1.253039255879685732e-01 1.212430118953611718e-01 1.198511286282090138e-01 1.191478105029536716e-01 1.187234311071978243e-01
4.533333333333333659e-01 1.558282862390482360e-01 1.314604373449310970e-01 1.250956134601671765e-01 1.210569353483601784e-01 1.196721546121545660e-01 1.189723304532237236e-01 1.185500291873770873e-01
4.600000000000000200e-01 1.553264828804588327e-01 1.312086930346052227e-01 1.248846235413310635e-01 1.208684671895621371e-01 1.194908802027347533e-01 1.187945948506277660e-01 1.183743983747163470e-01
4.666666666666666741e-01 1.548182412124641805e-01 1.309537706920165245e-01 1.246709728062200956e-01 1.206776225997069907e-01 1.193073199993048145e-01 1.186146180070918738e-01 1.181965528097465717e-01
4.733333333333333837e-01 1.543035990688913506e-01 1.306956906388309081e-01 1.244546784048351784e-01 1.204844169164992207e-01 1.191214887522397264e-01 1.184324143826181175e-01 1.180165067793179506e-01
4.800000000000000377e-01 1.537825948310835023e-01 1.304344734004907191e-01 1.242357576595837509e-01 1.202888656320813127e-01 1.189334013605066742e-01 1.182479985829058555e-01 1.178342747142499952e-01
4.866666666666666918e-01 1.532552674338515664e-01 1.301701397028186269e-01 1.240142280624260129e-01 1.200909843904898883e-01 1.187430728692209225e-01 1.180613853569567467e-01 1.176498711869659458e-01
4.933333333333333459e-01 1.527216563718970244e-01 1.299027104686000800e-01 1.237901072720026113e-01 1.198907889850953923e-01 1.185505184671858392e-01 1.178725895946640817e-01 1.174633109091114541e-01
5.000000000000000000e-01 1.521818017067134987e-01 1.296322068141449735e-01 1.235634131107445771e-01 1.196882953560257923e-01 1.183557534844174308e-01 1.176816263243871674e-01 1.172746087291586248e-01
5.066666666666667096e-01 1.516357440739737050e-01 1.293586500458295263e-01 1.233341635619663451e-01 1.194835195875751238e-01 1.181587933896544734e-01 1.174885107105113763e-01 1.170837796299957073e-01
5.133333333333334192e-01 1.510835246914069840e-01 1.290820616566193957e-01 1.231023767669425506e-01 1.192764779055974778e-01 1.179596537878544876e-01 1.172932580509944561e-01 1.168908387265033683e-01
5.200000000000000178e-01 1.505251853671720763e-01 1.288024633225750559e-01 1.228680710219694772e-01 1.190671866748872071e-01 1.177583504176765022e-01 1.170958837748997533e-01 1.166958012631180430e-01
5.266666666666667274e-01 1.499607685087273878e-01 1.285198768993400797e-01 1.226312647754117802e-01 1.188556623965460052e-01 1.175548991489511752e-01 1.168964034399171820e-01 1.164986826113830615e-01
5.333333333333333259e-01 1.493903171322005230e-01 1.282343244186135434e-01 1.223919766247354990e-01 1.186419217053374942e-01 1.173493159801389379e-01 1.166948327298722721e-01 1.162994982674881023e-01
5.400000000000000355e-01 1.488138748722571680e-01 1.279458280846073603e-01 1.221502253135278854e-01 1.184259813670301698e-01 1.171416170357767877e-01 1.164911874522242402e-01 1.160982638497976283e-01
5.466666666666667451e-01 1.482314859924672434e-01 1.276544102704896266e-01 1.219060297285049776e-01 1.182078582757292023e-01 1.169318185639145191e-01 1.162854835355536104e-01 1.158949950963693021e-01
5.533333333333333437e-01 1.476431953961655219e-01 1.273600935148147817e-01 1.216594088965077258e-01 1.179875694511979267e-01 1.167199369335408660e-01 1.160777370270399678e-01 1.156897078624622155e-01
5.600000000000000533e-01 1.470490486378017436e-01 1.270629005179414461e-01 1.214103819814872642e-01 1.177651320361696174e-01 1.165059886320004012e-01 1.158679640899306085e-01 1.154824181180365977e-01
5.666666666666666519e-01 1.464490919347731235e-01 1.267628541384391572e-01 1.211589682814803309e-01 1.175405632936503131e-01 1.162899902624017628e-01 1.156561810010007518e-01 1.152731419452446698e-01
5.733333333333333615e-01 1.458433721797313398e-01 1.264599773894848345e-01 1.209051872255753890e-01 1.173138806042133414e-01 1.160719585410178306e-01 1.154424041480057450e-01 1.150618955359140744e-01
5.800000000000000711e-01 1.452319369533532634e-01 1.261542934352496703e-01 1.206490583708704767e-01 1.170851014632862258e-01 1.158519102946786589e-01 1.152266500271262040e-01 1.148486951890240332e-01
5.866666666666666696e-01 1.446148345375628530e-01 1.258458255872776654e-01 1.203906013994232443e-01 1.168542434784306805e-01 1.156298624581575951e-01 1.150089352404065207e-01 1.146335573081749409e-01
5.933333333333333792e-01 1.439921139291905627e-01 1.255345973008567539e-01 1.201298361151941774e-01 1.166213243666162913e-01 1.154058320715514868e-01 1.147892764931874726e-01 1.144164983990522411e-01
6.000000000000000888e-01 1.433638248540530791e-01 1.252206321713832116e-01 1.198667824409837823e-01 1.163863619514887288e-01 1.151798362776554202e-01 1.145676905915335025e-01 1.141975350668849726e-01
6.066666666666666874e-01 1.427300177814355697e-01 1.249039539307203600e-01 1.196014604153642497e-01 1.161493741606329927e-01 1.149518923193327685e-01 1.143441944396554055e-01 1.139766840138997650e-01
6.133333333333333970e-01 1.420907439389555715e-01 1.245845864435527472e-01 1.193338901896066201e-01 1.159103790228324382e-01 1.147220175368811462e-01 1.141188050373289492e-01 1.137539620367708088e-01
6.199999999999999956e-01 1.414460553277858135e-01 1.242625537037363309e-01 1.190640920246040929e-01 1.156693946653243599e-01 1.144902293653949632e-01 1.138915394773101081e-01 1.135293860240664948e-01
6.266666666666667052e-01 1.407960047382111335e-01 1.239378798306457197e-01 1.187920862877921840e-01 1.154264393110524950e-01 1.142565453321250368e-01 1.136624149427476194e-01 1.133029729536933761e-01
6.333333333333334147e-01 1.401406457654927051e-01 1.236105890655196660e-01 1.185178934500665943e-01 1.151815312759175147e-01 1.140209830538362612e-01 1.134314487045932490e-01 1.130747398903378526e-01
6.400000000000000133e-01 1.394800328260096256e-01 1.232807057678051571e-01 1.182415340826993982e-01 1.149346889660257665e-01 1.137835602341635416e-01 1.131986581190106839e-01 1.128447039829066217e-01
6.466666666666667229e-01 1.388142211736473342e-01 1.229482544115015480e-01 1.179630288542543870e-01 1.146859308749372947e-01 1.135442946609668824e-01 1.129640606247834661e-01 1.126128824619657964e-01
6.533333333333333215e-01 1.381432669163984439e-01 1.226132595815052767e-01 1.176823985275022438e-01 1.144352755809134453e-01 1.133032042036863363e-01 1.127276737407225948e-01 1.123792926371802864e-01
6.600000000000000311e-01 1.374672270331408208e-01 1.222757459699562177e-01 1.173996639563363448e-01 1.141827417441649423e-01 1.130603068106970505e-01 1.124895150630745855e-01 1.121439518947529163e-01
6.666666666666667407e-01 1.367861593905544682e-01 1.219357383725865329e-01 1.171148460826898080e-01 1.139283481041010043e-01 1.128156205066654649e-01 1.122496022629302370e-01 1.119068776948649591e-01
6.733333333333333393e-01 1.361001227601376373e-01 1.215932616850727982e-01 1.168279659334545834e-01 1.136721134765800861e-01 1.125691633899070093e-01 1.120079530836351617e-01 1.116680875691177105e-01
6.800000000000000488e-01 1.354091768352795044e-01 1.212483408993924733e-01 1.165390446174032479e-01 1.134140567511629089e-01 1.123209536297459926e-01 1.117645853382022297e-01 1.114275991179765612e-01
6.866666666666667584e-01 1.347133822483458643e-01 1.209010011001853124e-01 1.162481033221142851e-01 1.131541968883685301e-01 1.120710094638782128e-01 1.115195169067268732e-01 1.111854300082173869e-01
6.933333333333333570e-01 1.340128005877312400e-01 1.205512674611208812e-01 1.159551633109013880e-01 1.128925529169338138e-01 1.118193491957370916e-01 1.112727657338055676e-01 1.109415979703763655e-01
7.000000000000000666e-01 1.333074944148295027e-01 1.201991652412727346e-01 1.156602459197477173e-01 1.126291439310771331e-01 1.115659911918635561e-01 1.110243498259582684e-01 1.106961207962036675e-01
7.066666666666666652e-01 1.325975272808734007e-01 1.198447197815003806e-01 1.153633725542455163e-01 1.123639890877668884e-01 1.113109538792806941e-01 1.107742872490552616e-01 1.104490163361212807e-01
7.133333333333333748e-01 1.318829637435910140e-01 1.194879565008395567e-01 1.150645646865420535e-01 1.120971076039952857e-01 1.110542557428733645e-01 1.105225961257489398e-01 1.102003024966860117e-01
7.200000000000000844e-01 1.311638693836261194e-01 1.191289008929019705e-01 1.147638438522922827e-01 1.118285187540582482e-01 1.107959153227736776e-01 1.102692946329113799e-01 1.099499972380578866e-01
7.266666666666666829e-01 1.304403108206676487e-01 1.187675785222851166e-01 1.144612316476191355e-01 1.115582418668416981e-01 1.105359512117525256e-01 1.100144009990777633e-01 1.096981185714746287e-01
7.333333333333333925e-01 1.297123557292318152e-01 1.184040150209929448e-01 1.141567497260818353e-01 1.112862963231151664e-01 1.102743820526182333e-01 1.097579335018967345e-01 1.094446845567326604e-01
7.400000000000001021e-01 1.289800728540397845e-01 1.180382360848684642e-01 1.138504197956532876e-01 1.110127015528330069e-01 1.100112265356223279e-01 1.094999104655877825e-01 1.091897132996753339e-01
7.466666666666667007e-01 1.282435320249315502e-01 1.176702674700387391e-01 1.135422636157066151e-01 1.107374770324439928e-01 1.097465033958734543e-01 1.092403502584065600e-01 1.089332229496887544e-01
7.533333333333334103e-01 1.275028041712566451e-01 1.173001349893732920e-01 1.132323029940120324e-01 1.104606422822096701e-01 1.094802314107595764e-01 1.089792712901183208e-01 1.086752316972057070e-01
7.600000000000000089e-01 1.267579613356810686e-01 1.169278645089566054e-01 1.129205597837443231e-01 1.101822168635322452e-01 1.092124293973794485e-01 1.087166920094803368e-01 1.084157577712186182e-01
7.666666666666667185e-01 1.260090766873482870e-01 1.165534819445755293e-01 1.126070558805017108e-01 1.099022203762923811e-01 1.089431162099833150e-01 1.084526309017335571e-01 1.081548194368011917e-01
7.733333333333334281e-01 1.252562245343333547e-01 1.161770132582223419e-01 1.122918132193366364e-01 1.096206724561974433e-01 1.086723107374239772e-01 1.081871064861040926e-01 1.078924349926402709e-01
7.800000000000000266e-01 1.244994803353264845e-01 1.157984844546141728e-01 1.119748537717990960e-01 1.093375927721409457e-01 1.084000319006182128e-01 1.079201373133152064e-01 1.076286227685776253e-01
7.866666666666667362e-01 1.237389207104842292e-01 1.154179215777296069e-01 1.116561995429931342e-01 1.090530010235733899e-01 1.081262986500194229e-01 1.076517419631098926e-01 1.073634011231625052e-01
7.933333333333333348e-01 1.229746234513850872e-01 1.150353507073632459e-01 1.113358725686470208e-01 1.087669169378853162e-01 1.078511299631017689e-01 1.073819390417850433e-01 1.070967884412154514e-01
8.000000000000000444e-01 1.222066675300267496e-01 1.146507979556987411e-01 1.110138949121977359e-01 1.084793602678029018e-01 1.075745448418564260e-01 1.071107471797372590e-01 1.068288031314036796e-01
8.066666666666667540e-01 1.214351331068029144e-01 1.142642894639012557e-01 1.106902886618903875e-01 1.081903507887966576e-01 1.072965623103004085e-01 1.068381850290210794e-01 1.065594636238285792e-01
8.133333333333333526e-01 1.206601015373973823e-01 1.138758513987299936e-01 1.103650759278929083e-01 1.078999082965037964e-01 1.070172014119984139e-01 1.065642712609198156e-01 1.062887883676260359e-01
8.200000000000000622e-01 1.198816553785345129e-01 1.134855099491713093e-01 1.100382788394267952e-01 1.076080526041645474e-01 1.067364812075981273e-01 1.062890245635297465e-01 1.060167958285793410e-01
8.266666666666667718e-01 1.190998783925256849e-01 1.130932913230934672e-01 1.097099195419143358e-01 1.073148035400731670e-01 1.064544207723795571e-01 1.060124636393579289e-01 1.057435044867461038e-01
8.333333333333333703e-01 1.183148555505523503e-01 1.126992217439233140e-01 1.093800201941429184e-01 1.070201809450439384e-01 1.061710391938187337e-01 1.057346072029340667e-01 1.054689328340988053e-01
8.400000000000000799e-01 1.175266730346280208e-01 1.123033274473458354e-01 1.090486029654467171e-01 1.067242046698926028e-01 1.058863555691663128e-01 1.054554739784369921e-01 1.051930993721796465e-01
8.466666666666666785e-01 1.167354182381827449e-01 1.119056346780270689e-01 1.087156900329066533e-01 1.064268945729338472e-01 1.056003890030414033e-01 1.051750826973361086e-01 1.049160226097704679e-01
8.533333333333333881e-01 1.159411797652152021e-01 1.115061696863612339e-01 1.083813035785686635e-01 1.061282705174950991e-01 1.053131586050411322e-01 1.048934520960481120e-01 1.046377210605775043e-01
8.600000000000000977e-01 1.151440474279600557e-01 1.111049587252423698e-01 1.080454657866812690e-01 1.058283523694471678e-01 1.050246834873664464e-01 1.046106009136097553e-01 1.043582132409320712e-01
8.666666666666666963e-01 1.143441122430195467e-01 1.107020280468616058e-01 1.077081988409524238e-01 1.055271599947521927e-01 1.047349827624643320e-01 1.043265478893665582e-01 1.040775176675070579e-01
8.733333333333334059e-01 1.135414664259112860e-01 1.102974038995301193e-01 1.073695249218264841e-01 1.052247132570291455e-01 1.044440755406869925e-01 1.040413117606781984e-01 1.037956528550496998e-01
8.800000000000000044e-01 1.127362033839865579e-01 1.098911125245289472e-01 1.070294662037815925e-01 1.049210320151375553e-01 1.041519809279684849e-01 1.037549112606410001e-01 1.035126373141315032e-01
8.866666666666667140e-01 1.119284177076758646e-01 1.094831801529857346e-01 1.066880448526479064e-01 1.046161361207795792e-01 1.038587180235189672e-01 1.034673651158276170e-01 1.032284895489148507e-01
8.933333333333334236e-01 1.111182051600219794e-01 1.090736330027795298e-01 1.063452830229472956e-01 1.043100454161210305e-01 1.035643059175370834e-01 1.031786920440444788e-01 1.029432280549374273e-01
9.000000000000000222e-01 1.103056626644632193e-01 1.086624972754737239e-01 1.060012028552545782e-01 1.040027797314316271e-01 1.032687636889408761e-01 1.028889107521074597e-01 1.026568713169143943e-01
9.066666666666667318e-01 1.094908882908333242e-01 1.082497991532779674e-01 1.056558264735811270e-01 1.036943588827448359e-01 1.029721104031173506e-01 1.025980399336357263e-01 1.023694378065586885e-01
9.133333333333334414e-01 1.086739812395480370e-01 1.078355647960397568e-01 1.053091759827809726e-01 1.033848026695377842e-01 1.026743651096914817e-01 1.023060982668646257e-01 1.020809459804200570e-01
9.200000000000000400e-01 1.078550418239511283e-01 1.074198203382658590e-01 1.049612734659798874e-01 1.030741308724313909e-01 1.023755468403145102e-01 1.020131044124775593e-01 1.017914142777427838e-01
9.266666666666667496e-01 1.070341714507977021e-01 1.070025918861744058e-01 1.046121409820278680e-01 1.027623632509112594e-01 1.020756746064721554e-01 1.017190770114572290e-01 1.015008611183426529e-01
9.333333333333333481e-01 1.062114725988554526e-01 1.065839055147782544e-01 1.042618005629753070e-01 1.024495195410696086e-01 1.017747673973130873e-01 1.014240346829567985e-01 1.012093049005035189e-01
9.400000000000000577e-01 1.053870487956091451e-01 1.061637872649997538e-01 1.039102742115733113e-01 1.021356194533684925e-01 1.014728441774977036e-01 1.011279960221909691e-01 1.009167639988935578e-01
9.466666666666667673e-01 1.045610045920577769e-01 1.057422631408179436e-01 1.035575838987985303e-01 1.018206826704246837e-01 1.011699238850678889e-01 1.008309795983475809e-01 1.006232567625016533e-01
9.533333333333333659e-01 1.037334455355977958e-01 1.053193591064483237e-01 1.032037515614026429e-01 1.015047288448165524e-01 1.008660254293377440e-01 1.005330039525196006e-01 1.003288015125943095e-01
9.600000000000000755e-01 1.029044781409904907e-01 1.048951010835557640e-01 1.028487990994871731e-01 1.011877775969132059e-01 1.005611676888056860e-01 1.002340875956583555e-01 1.000334165406929071e-01
9.666666666666666741e-01 1.020742098594163427e-01 1.044695149485012353e-01 1.024927483741036316e-01 1.008698485127261929e-01 1.002553695090882269e-01 9.993424900654773735e-02 9.973712010657238836e-02
9.733333333333333837e-01 1.012427490456227486e-01 1.040426265296225811e-01 1.021356212048794426e-01 1.005509611417839816e-01 9.994864970087566358e-02 9.963350662979994499e-02 9.943993043628061856e-02
9.800000000000000933e-01 1.004102049231774402e-01 1.036144616045500538e-01 1.017774393676701000e-01 1.002311349950295999e-01 9.964102703790998772e-02 9.933187887387300019e-02 9.914186572017957833e-02
9.866666666666666918e-01 9.957668754784347598e-02 1.031850458975568235e-01 1.014182245922375381e-01 9.991038954274164552e-02 9.933252025498512383e-02 9.902938410911016343e-02 9.884294411100807976e-02
9.933333333333334014e-01 9.874230776909682927e-02 1.027544050769451794e-01 1.010579985599551339e-01 9.958874421247883302e-02 9.902314804596988596e-02 9.872604066580158155e-02 9.854318372196645137e-02
1.000000000000000000e+00 9.790717718981262196e-02 1.023225647524688003e-01 1.006967829015398552e-01 9.926621838704852152e-02 9.871292906185391569e-02 9.842186683226834820e-02 9.824260262482337192e-02
1.006666666666666821e+00 9.707140812414974396e-02 1.018895504727912460e-01 1.003345991948113580e-01 9.894283140249916786e-02 9.840188190881658803e-02 9.811688085296929596e-02 9.794121884804501965e-02
1.013333333333333419e+00 9.623511355366966280e-02 1.014553877229818213e-01 9.997146896247866010e-02 9.861860254613724619e-02 9.809002514631939840e-02 9.781110092663050648e-02 9.763905037494702288e-02
1.020000000000000018e+00 9.539840708172829531e-02 1.010201019220483137e-01 9.960741366995443102e-02 9.829355105456857866e-02 9.777737728522183092e-02 9.750454520439801043e-02 9.733611514186882308e-02
1.026666666666666838e+00 9.456140288618594680e-02 1.005837184205078394e-01 9.924245472319723205e-02 9.796769611176447956e-02 9.746395678592094380e-02 9.719723178801371877e-02 9.703243103637135270e-02
1.033333333333333437e+00 9.372421567048386248e-02 1.001462624979958804e-01 9.887661346658188632e-02 9.764105684715276845e-02 9.714978205651497722e-02 9.688917872801479370e-02 9.672801589545766687e-02
1.040000000000000036e+00 9.288696061314023755e-02 9.970775936091381964e-02 9.850991118079813202e-02 9.731365233373388823e-02 9.683487145099098359e-02 9.658040402195659790e-02 9.642288750381698692e-02
1.046666666666666634e+00 9.204975331572404218e-02 9.926823414011563818e-02 9.814236908077787758e-02 9.698550158622236406e-02 9.651924326743677174e-02 9.627092561265947201e-02 9.611706359209221118e-02
1.053333333333333455e+00 9.121270974936786236e-02 9.882771188863408163e-02 9.777400831365114231e-02 9.665662355921365856e-02 9.620291574627734543e-02 9.596076138647946507e-02 9.581056183517104585e-02
1.060000000000000053e+00 9.037594619988612021e-02 9.838621757944673862e-02 9.740484995673098778e-02 9.632703714537670103e-02 9.588590706853583612e-02 9.564992917160324015e-02 9.550339985050106117e-02
1.066666666666666652e+00 8.953957921156809052e-02 9.794377610328226791e-02 9.703491501552738430e-02 9.599676117367211825e-02 9.556823535411929083e-02 9.533844673636696077e-02 9.519559519642850631e-02
1.073333333333333472e+00 8.870372552971991786e-02 9.750041226646752324e-02 9.666422442179040120e-02 9.566581440759640287e-02 9.524991866012921804e-02 9.502633178759986587e-02 9.488716537056131328e-02
1.080000000000000071e+00 8.786850204203279502e-02 9.705615078881570101e-02 9.629279903158285969e-02 9.533421554345218596e-02 9.493097497919730787e-02 9.471360196899214490e-02 9.457812780815638698e-02
1.086666666666666670e+00 8.703402571885782146e-02 9.661101630155596864e-02 9.592065962338230944e-02 9.500198320864447488e-02 9.461142223784609062e-02 9.440027485948752906e-02 9.426849988053090379e-02
1.093333333333333490e+00 8.620041355247193282e-02 9.616503334530505931e-02 9.554782689621284242e-02 9.466913596000341158e-02 9.429127829487495005e-02 9.408636797170048804e-02 9.395829889349838204e-02
1.100000000000000089e+00 8.536778249542198438e-02 9.571822636808124951e-02 9.517432146780667457e-02 9.433569228213327384e-02 9.397056093977146363e-02 9.377189875035847610e-02 9.364754208582912187e-02
1.106666666666666687e+00 8.453624939803637550e-02 9.527061972336098306e-02 9.480016387279546763e-02 9.400167058578792756e-02 9.364928789114813912e-02 9.345688457076882505e-02 9.333624662773518099e-02
1.113333333333333508e+00 8.370593094519744592e-02 9.482223766817872435e-02 9.442537456093173798e-02 9.366708920627296597e-02 9.332747679520472794e-02 9.314134273731082547e-02 9.302442961938015009e-02
1.120000000000000107e+00 8.287694359246902676e-02 9.437310436127047120e-02 9.404997389534046348e-02 9.333196640187442494e-02 9.300514522421605978e-02 9.282529048195288512e-02 9.271210808941371395e-02
1.126666666666666705e+00 8.204940350167595764e-02 9.392324386126106595e-02 9.367398215080062485e-02 9.299632035231419902e-02 9.268231067504563436e-02 9.250874496279470893e-02 9.239929899353101217e-02
1.133333333333333304e+00 8.122342647603493504e-02 9.347268012489615141e-02 9.329741951205716699e-02 9.266016915723228331e-02 9.235899056768487325e-02 9.219172326263483375e-02 9.208601921305689664e-02
1.140000000000000124e+00 8.039912789493640355e-02 9.302143700531897985e-02 9.292030607216314464e-02 9.232353083469586885e-02 9.203520224381815662e-02 9.187424238756336514e-02 9.177228555355519679e-02
1.146666666666666723e+00 7.957662264847974176e-02 9.256953825039246353e-02 9.254266183085238517e-02 9.198642331973531927e-02 9.171096296541379755e-02 9.155631926558001343e-02 9.145811474346285386e-02
1.153333333333333321e+00 7.875602507186389711e-02 9.211700750106711910e-02 9.216450669294232179e-02 9.164886446290700095e-02 9.138628991334074581e-02 9.123797074523751216e-02 9.114352343274936818e-02
1.160000000000000142e+00 7.793744887973753921e-02 9.166386828979518342e-02 9.178586046676755206e-02 9.131087202888317489e-02 9.106120018601124300e-02 9.091921359431036354e-02 9.082852819160090740e-02
1.166666666666666741e+00 7.712100710061232933e-02 9.121014403899163625e-02 9.140674286264365012e-02 9.097246369506888086e-02 9.073571079804948480e-02 9.060006449848910515e-02 9.051314550912999135e-02
1.173333333333333339e+00 7.630681201144333403e-02 9.075585805954228258e-02 9.102717349136159319e-02 9.063365705024568897e-02 9.040983867898606807e-02 9.028054006009986199e-02 9.019739179210982394e-02
1.180000000000000160e+00 7.549497507248124906e-02 9.030103354935979654e-02 9.064717186271262217e-02 9.029446959324258226e-02 9.008360067197851428e-02 8.996065679684932259e-02 8.988128336373409077e-02
1.186666666666666758e+00 7.468560686249955949e-02 8.984569359198792127e-02 9.026675738404374427e-02 8.995491873163384555e-02 8.975701353255771675e-02 8.964043114059536133e-02 8.956483646240172292e-02
1.193333333333333357e+00 7.387881701449999783e-02 8.938986115525460185e-02 8.988594935884358650e-02 8.961502178046384937e-02 8.943009392740031149e-02 8.931987943614279335e-02 8.924806724052668228e-02
1.200000000000000178e+00 7.307471415199842668e-02 8.893355908997450932e-02 8.950476698535884956e-02 8.927479596099896497e-02 8.910285843312691634e-02 8.899901794006469247e-02 8.893099176337315726e-02
1.206666666666666776e+00 7.227340582599231511e-02 8.847681012870170503e-02 8.912322935524123746e-02 8.893425839950634681e-02 8.877532353512646024e-02 8.867786281954918859e-02 8.861362600791546085e-02
1.213333333333333375e+00 7.147499845270877117e-02 8.801963688453270929e-02 8.874135545222482102e-02 8.859342612605969336e-02 8.844750562640622815e-02 8.835643015127142563e-02 8.829598586172333896e-02
1.219999999999999973e+00 7.067959725223176004e-02 8.756206184996118136e-02 8.835916415083377995e-02 8.825231607337188922e-02 8.811942100646781573e-02 8.803473592029095740e-02 8.797808712187198121e-02
1.226666666666666794e+00 6.988730618810369555e-02 8.710410739578428041e-02 8.797667421512057884e-02 8.791094507565451466e-02 8.779108588020889670e-02 8.771279601897455369e-02 8.765994549387734480e-02
1.233333333333333393e+00 6.909822790799541314e-02 8.664579577006192856e-02 8.759390429743453554e-02 8.756932986750423642e-02 8.746251635685081682e-02 8.739062624594402806e-02 8.734157659065612533e-02
1.239999999999999991e+00 6.831246368553545167e-02 8.618714909712929528e-02 8.721087293722040723e-02 8.722748708281578833e-02 8.713372844889175073e-02 8.706824230504944806e-02 8.702299593151086032e-02
1.246666666666666812e+00 6.753011336338742010e-02 8.572818937666357164e-02 8.682759855984747976e-02 8.688543325372181936e-02 8.680473807108568529e-02 8.674565980436738100e-02 8.670421894113967964e-02
1.253333333333333410e+00 6.675127529766107515e-02 8.526893848280572841e-02 8.644409947546863315e-02 8.654318480955930371e-02 8.647556103944684103e-02 8.642289425522431401e-02 8.638526094867099436e-02
1.260000000000000009e+00 6.597604630373921086e-02 8.480941816333796568e-02 8.606039387790939688e-02 8.620075807586240202e-02 8.614621307027969799e-02 8.609996107124492926e-02 8.606613718672270763e-02
1.266666666666666829e+00 6.520452160360022675e-02 8.434965003891795043e-02 8.567649984358714776e-02 8.585816927338196791e-02 8.581670977923440413e-02 8.577687556742547015e-02 8.574686279048626680e-02
1.273333333333333428e+00 6.443679477471184192e-02 8.388965560237068853e-02 8.529243533046008963e-02 8.551543451713129740e-02 8.548706668038760781e-02 8.545365295923189330e-02 8.542745279683505721e-02
1.280000000000000027e+00 6.367295770056777271e-02 8.342945621803883605e-02 8.490821817700594520e-02 8.517256981545820449e-02 8.515729918534847842e-02 8.513030836172270910e-02 8.510792214345741513e-02
1.286666666666666847e+00 6.291310052293638821e-02 8.296907312119257416e-02 8.452386610123045763e-02 8.482959106914324254e-02 8.482742260238987364e-02 8.480685678869656630e-02 8.478828566801387134e-02
1.293333333333333446e+00 6.215731159588538945e-02 8.250852741750024089e-02 8.413939669970542379e-02 8.448651407052414075e-02 8.449745213560473645e-02 8.448331315186446977e-02 8.446855810731881964e-02
1.300000000000000044e+00 6.140567744164255465e-02 8.204784008256035821e-02 8.375482744663600987e-02 8.414335450264599781e-02 8.416740288408719461e-02 8.415969226004628434e-02 8.414875409654620775e-02
1.306666666666666643e+00 6.065828270834944247e-02 8.158703196149669212e-02 8.337017569295764041e-02 8.380012793843752417e-02 8.383728984113875127e-02 8.383600881839167740e-02 8.382888816845936175e-02
1.313333333333333464e+00 5.991521012975936644e-02 8.112612376861705332e-02 8.298545866546193361e-02 8.345684983991280559e-02 8.350712789349899745e-02 8.351227742762543094e-02 8.350897475266477743e-02
1.320000000000000062e+00 5.917654048692757435e-02 8.066513608713758721e-02 8.260069346595173834e-02 8.311353555739892096e-02 8.317693182060115209e-02 8.318851258331662335e-02 8.318902817488968426e-02
1.326666666666666661e+00 5.844235257193643174e-02 8.020408936897309438e-02 8.221589707042503692e-02 8.277020032878880385e-02 8.284671629385184644e-02 8.286472867517201413e-02 8.286906265628336821e-02
1.333333333333333481e+00 5.771272315369469635e-02 7.974300393459542169e-02 8.183108632828768603e-02 8.242685927881947261e-02 8.251649587593540280e-02 8.254093998635315954e-02 8.254909231274194792e-02
1.340000000000000080e+00 5.698772694584482157e-02 7.928189997296086755e-02 8.144627796159485678e-02 8.208352741837561528e-02 8.218628502014237169e-02 8.221716069281735650e-02 8.222913115425688202e-02
1.346666666666666679e+00 5.626743657680783467e-02 7.882079754150793371e-02 8.106148856432074390e-02 8.174021964381793237e-02 8.185609806972188318e-02 8.189340486268212316e-02 8.190919308428640244e-02
1.353333333333333499e+00 5.555192256199118633e-02 7.835971656622718606e-02 8.067673460165672439e-02 8.139695073633658462e-02 8.152594925725821506e-02 8.156968645561311904e-02 8.158929189915040125e-02
1.360000000000000098e+00 5.484125327818002715e-02 7.789867684180447338e-02 8.029203240933777130e-02 8.105373536132932932e-02 8.119585270407099487e-02 8.124601932223539380e-02 8.126944128744829909e-02
1.366666666666666696e+00 5.413549494012771801e-02 7.743769803183900291e-02 7.990739819299651214e-02 8.071058806780408157e-02 8.086582241963898021e-02 8.092241720356782575e-02 8.094965482949958990e-02
1.373333333333333517e+00 5.343471157935764104e-02 7.697679966913792415e-02 7.952284802754547299e-02 8.036752328780601140e-02 8.053587230104729267e-02 8.059889373048040317e-02 8.062994599680735341e-02
1.380000000000000115e+00 5.273896502518317375e-02 7.651600115608912789e-02 7.913839785658671744e-02 8.002455533586891323e-02 8.020601613245816053e-02 8.027546242317454284e-02 8.031032815154420801e-02
1.386666666666666714e+00 5.204831488794847694e-02 7.605532176511344000e-02 7.875406349184897736e-02 7.968169840849037566e-02 7.987626758460439347e-02 7.995213669068589046e-02 7.999081454606063457e-02
1.393333333333333313e+00 5.136281854448897927e-02 7.559478063919854163e-02 7.836986061265205361e-02 7.933896658363111254e-02 7.954664021430618570e-02 7.962892983040978367e-02 7.967141832241561583e-02
1.400000000000000133e+00 5.068253112580543146e-02 7.513439679251554537e-02 7.798580476539833384e-02 7.899637382023783072e-02 7.921714746401044283e-02 7.930585502764884998e-02 7.935215251192918873e-02
1.406666666666666732e+00 5.000750550694199603e-02 7.467418911112062851e-02 7.760191136309116389e-02 7.865393395778963459e-02 7.888780266135289598e-02 7.898292535518303126e-02 7.903303003475714572e-02
1.413333333333333330e+00 4.933779229905411318e-02 7.421417635374275013e-02 7.721819568487979513e-02 7.831166071586766197e-02 7.855861901874240660e-02 7.866015377286124377e-02 7.871406369948714954e-02
1.420000000000000151e+00 4.867343984364870535e-02 7.375437715265978356e-02 7.683467287563097714e-02 7.796956769374800700e-02 7.822960963296773929e-02 7.833755312721511765e-02 7.839526620275658053e-02
1.426666666666666750e+00 4.801449420897509202e-02 7.329481001466442436e-02 7.645135794552676556e-02 7.762766837001744413e-02 7.790078748482619220e-02 7.801513615109426092e-02 7.807665012889168643e-02
1.433333333333333348e+00 4.736099918854101698e-02 7.283549332212146954e-02 7.606826576968830911e-02 7.728597610221189795e-02 7.757216543877419601e-02 7.769291546332281195e-02 7.775822794956784023e-02
1.440000000000000169e+00 4.671299630172561640e-02 7.237644533411870251e-02 7.568541108782567139e-02 7.694450412647736715e-02 7.724375624259942341e-02 7.737090356837737770e-02 7.744001202349083679e-02
1.446666666666666767e+00 4.607052479645687426e-02 7.191768418771241067e-02 7.530280850391318781e-02 7.660326555725335829e-02 7.691557252711456183e-02 7.704911285608599669e-02 7.712201459609897836e-02
1.453333333333333366e+00 4.543362165391818391e-02 7.145922789926965890e-02 7.492047248589028818e-02 7.626227338697812164e-02 7.658762680587211102e-02 7.672755560134780772e-02 7.680424779928567147e-02
1.460000000000000187e+00 4.480232159524590724e-02 7.100109436590860967e-02 7.453841736538747986e-02 7.592154048581606363e-02 7.625993147490037205e-02 7.640624396387347972e-02 7.648672365114246585e-02
1.466666666666666785e+00 4.417665709017654790e-02 7.054330136703879095e-02 7.415665733747751898e-02 7.558107960140665604e-02 7.593249881246023902e-02 7.608518998794604193e-02 7.616945405572238259e-02
1.473333333333333384e+00 4.355665836759937265e-02 7.008586656600231113e-02 7.377520646045114538e-02 7.524090335863480028e-02 7.560534097882259941e-02 7.576440560220187859e-02 7.585245080282292107e-02
1.480000000000000204e+00 4.294235342796817040e-02 6.962880751181793615e-02 7.339407865561749233e-02 7.490102425942256337e-02 7.527847001606613464e-02 7.544390261943184628e-02 7.553572556778927194e-02
1.486666666666666803e+00 4.233376805752320921e-02 6.917214164102906959e-02 7.301328770712883776e-02 7.456145468254175845e-02 7.495189784789545173e-02 7.512369273640215339e-02 7.521928991133673692e-02
1.493333333333333401e+00 4.173092584427191137e-02 6.871588627965698193e-02 7.263284726182940576e-02 7.422220688344739747e-02 7.462563627947901845e-02 7.480378753369476552e-02 7.490315527939274409e-02
1.500000000000000000e+00 4.113384819567550421e-02 6.826005864526027422e-02 7.225277082912810733e-02 7.388329299413165518e-02 7.429969699730697152e-02 7.448419847556735085e-02 7.458733300295794511e-02
1.506666666666666821e+00 4.054255435798632262e-02 6.780467584910186696e-02 7.187307178089488713e-02 7.354472502299824743e-02 7.397409156906852024e-02 7.416493690983221032e-02 7.427183429798613068e-02
1.513333333333333419e+00 3.995706143717920461e-02 6.734975489842411067e-02 7.149376335138053762e-02 7.320651485475682119e-02 7.364883144354851530e-02 7.384601406775438692e-02 7.395667026528318644e-02
1.520000000000000018e+00 3.937738442141851952e-02 6.689531269883275399e-02 7.111485863715967526e-02 7.286867425033721757e-02 7.332392795054330781e-02 7.352744106396821855e-02 7.364185189042417312e-02
1.526666666666666838e+00 3.880353620500158474e-02 6.644136605679043517e-02 7.073637059709668440e-02 7.253121484682333031e-02 7.299939230079530161e-02 7.320922889641261200e-02 7.332739004368897529e-02
1.533333333333333437e+00 3.823552761371763059e-02 6.598793168222015504e-02 7.035831205233446239e-02 7.219414815740650415e-02 7.267523558594632394e-02 7.289138844628460789e-02 7.301329548001592173e-02
1.540000000000000036e+00 3.767336743156042556e-02 6.553502619121839845e-02 6.998069568630546633e-02 7.185748557135787640e-02 7.235146877850928693e-02 7.257393047801083408e-02 7.269957883897325279e-02
1.546666666666666856e+00 3.711706242873234751e-02 6.508266610887850079e-02 6.960353404476529726e-02 7.152123835401975882e-02 7.202810273185805690e-02 7.225686563923691685e-02 7.238625064474819848e-02
1.553333333333333455e+00 3.656661739087668089e-02 6.463086787222357965e-02 6.922683953584811423e-02 7.118541764681568518e-02 7.170514818023536463e-02 7.194020446083455866e-02 7.207332130615352883e-02
1.560000000000000053e+00 3.602203514947414226e-02 6.417964783324849043e-02 6.885062443014391964e-02 7.085003446727883292e-02 7.138261573877831279e-02 7.162395735692582421e-02 7.176080111665113226e-02
1.566666666666666874e+00 3.548331661334013648e-02 6.372902226207019516e-02 6.847490086079741078e-02 7.051509970909861091e-02 7.106051590356145253e-02 7.130813462492470445e-02 7.144870025439276073e-02
1.573333333333333472e+00 3.495046080115823267e-02 6.327900735018547607e-02 6.809968082362821695e-02 7.018062414218531608e-02 7.073885905165713806e-02 7.099274644559555592e-02 7.113702878227724791e-02
1.580000000000000071e+00 3.442346487498563340e-02 6.282961921383431458e-02 6.772497617727211983e-02 6.984661841275230376e-02 7.041765544121271481e-02 7.067780288312826287e-02 7.082579664802447772e-02
1.586666666666666670e+00 3.390232417466675086e-02 6.238087389746769379e-02 6.735079864334332644e-02 6.951309304341574125e-02 7.009691521154479132e-02 7.036331388522973351e-02 7.051501368426528471e-02
1.593333333333333490e+00 3.338703225309073985e-02 6.193278737731752748e-02 6.697715980661718416e-02 6.918005843331150040e-02 6.977664838324972030e-02 7.004928928323178594e-02 7.020468960864777175e-02
1.600000000000000089e+00 3.287758091222978823e-02 6.148537556506647461e-02 6.660407111523360124e-02 6.884752485822896728e-02 6.945686485833064971e-02 6.973573879221497962e-02 6.989483402395914313e-02
1.606666666666666687e+00 3.237396023989477095e-02 6.103865431161485666e-02 6.623154388092029887e-02 6.851550247076167166e-02 6.913757442034046408e-02 6.942267201114800390e-02 6.958545641826316408e-02
1.613333333333333508e+00 3.187615864714629654e-02 6.059263941094174960e-02 6.585958927923633854e-02 6.818400130047416741e-02 6.881878673454060180e-02 6.911009842304288719e-02 6.927656616505305232e-02
1.620000000000000107e+00 3.138416290629928579e-02 6.014734660405673949e-02 6.548821834983534207e-02 6.785303125408537195e-02 6.850051134807552677e-02 6.879802739512529131e-02 6.896817252341941318e-02
1.626666666666666705e+00 3.089795818946015904e-02 5.970279158303835876e-02 6.511744199674807110e-02 6.752260211566758763e-02 6.818275769016235444e-02 6.848646817901986317e-02 6.866028463823295458e-02
1.633333333333333526e+00 3.041752810753703060e-02 5.925898999515516463e-02 6.474727098868447717e-02 6.719272354686141313e-02 6.786553507229581284e-02 6.817542991095049132e-02 6.835291154034202343e-02
1.640000000000000124e+00 2.994285474966393301e-02 5.881595744706475531e-02 6.437771595935490310e-02 6.686340508710608699e-02 6.754885268846787250e-02 6.786492161195506467e-02 6.804606214678439458e-02
1.646666666666666723e+00 2.947391872298119400e-02 5.837370950908537387e-02 6.400878740780993614e-02 6.653465615388490240e-02 6.723271961540208674e-02 6.755495218811453928e-02 6.773974526101331217e-02
1.653333333333333544e+00 2.901069919271576439e-02 5.793226171953496512e-02 6.364049569879913493e-02 6.620648604298567941e-02 6.691714481280224003e-02 6.724553043079620207e-02 6.743396957313739504e-02
1.660000000000000142e+00 2.855317392250609349e-02 5.749162958913146132e-02 6.327285106314822771e-02 6.587890392877596146e-02 6.660213712361530425e-02 6.693666501691072912e-02 6.712874366017435035e-02
1.666666666666666741e+00 2.810131931491749793e-02 5.705182860544789902e-02 6.290586359815437956e-02 6.555191886449254768e-02 6.628770527430799531e-02 6.662836450918285802e-02 6.682407598631805168e-02
1.673333333333333339e+00 2.765511045209589555e-02 5.661287423741561547e-02 6.253954326799973651e-02 6.522553978254527762e-02 6.597385787515724909e-02 6.632063735643553559e-02 6.651997490321893969e-02
1.680000000000000160e+00 2.721452113650856680e-02 5.617478193986812779e-02 6.217389990418275419e-02 6.489977549483481878e-02 6.566060342055396459e-02 6.601349189388709682e-02 6.621644865027728755e-02
1.686666666666666758e+00 2.677952393172269852e-02 5.573756715811801349e-02 6.180894320596722058e-02 6.457463469308409587e-02 6.534795028932002814e-02 6.570693634346151668e-02 6.591350535494949758e-02
1.693333333333333357e+00 2.635009020317342909e-02 5.530124533255843106e-02 6.144468274084871617e-02 6.425012594918308451e-02 6.503590674503809121e-02 6.540097881411120750e-02 6.561115303306663815e-02
1.700000000000000178e+00 2.592619015887543538e-02 5.486583190328078036e-02 6.108112794503846310e-02 6.392625771554698300e-02 6.472448093639422695e-02 6.509562730215233406e-02 6.530939958916544275e-02
1.706666666666666776e+00 2.550779289003313188e-02 5.443134231469942685e-02 6.071828812396433406e-02 6.360303832548722114e-02 6.441368089753299331e-02 6.479088969161235501e-02 6.500825281683143830e-02
1.713333333333333375e+00 2.509486641150632247e-02 5.399779202017370577e-02 6.035617245278868115e-02 6.328047599359516717e-02 6.410351454842454222e-02 6.448677375458948535e-02 6.470772039905377249e-02
1.720000000000000195e+00 2.468737770209019841e-02 5.356519648661758892e-02 5.999478997694310950e-02 6.295857881613832474e-02 6.379398969524399665e-02 6.418328715162401055e-02 6.440780990859173993e-02
1.726666666666666794e+00 2.428529274456982939e-02 5.313357119908651560e-02 5.963414961267989728e-02 6.263735477146879782e-02 6.348511403076236015e-02 6.388043743208102199e-02 6.410852880835271606e-02
1.733333333333333393e+00 2.388857656551108752e-02 5.270293166533044499e-02 5.927426014763977763e-02 6.231681172044351014e-02 6.317689513474891716e-02 6.357823203454443517e-02 6.380988445178117918e-02
1.740000000000000213e+00 2.349719327475198113e-02 5.227329342030236081e-02 5.891513024143620048e-02 6.199695740685646356e-02 6.286934047438505480e-02 6.327667828722215171e-02 6.351188408325866841e-02
1.746666666666666812e+00 2.311110610455968661e-02 5.184467203061043916e-02 5.855676842625577583e-02 6.167779945788218893e-02 6.256245740468902028e-02 6.297578340836203215e-02 6.321453483851453836e-02
1.753333333333333410e+00 2.273027744842042244e-02 5.141708309890212492e-02 5.819918310747473900e-02 6.135934538453060444e-02 6.225625316895144756e-02 6.267555450667830486e-02 6.291784374504706678e-02
1.760000000000000009e+00 2.235466889943122509e-02 5.099054226816799457e-02 5.784238256429145852e-02 6.104160258211275419e-02 6.195073489918150739e-02 6.237599858178857759e-02 6.262181772255484558e-02
1.766666666666666829e+00 2.198424128826400453e-02 5.056506522595293623e-02 5.748637495037472317e-02 6.072457833071742000e-02 6.164590961656338935e-02 6.207712252466082020e-02 6.232646358337827486e-02
1.773333333333333428e+00 2.161895472067435972e-02 5.014066770846193483e-02 5.713116829452788425e-02 6.040827979569816236e-02 6.134178423192291479e-02 6.177893311807036714e-02 6.203178803295073679e-02
1.780000000000000027e+00 2.125876861452883834e-02 4.971736550454738945e-02 5.677677050136852033e-02 6.009271402817063790e-02 6.103836554620390570e-02 6.148143703706650948e-02 6.173779767025947690e-02
1.786666666666666847e+00 2.090364173632650036e-02 4.929517445956504290e-02 5.642318935202373514e-02 5.977788796552001294e-02 6.073566025095435833e-02 6.118464084944862796e-02 6.144449898831568641e-02
1.793333333333333446e+00 2.055353223719188355e-02 4.887411047908505474e-02 5.607043250484103347e-02 5.946380843191816090e-02 6.043367492882194270e-02 6.088855101625159638e-02 6.115189837463391731e-02
1.800000000000000044e+00 2.020839768831807909e-02 4.845418953244464561e-02 5.571850749611445552e-02 5.915048213885038680e-02 6.013241605405870993e-02 6.059317389224009448e-02 6.086000211172026136e-02
1.806666666666666865e+00 1.986819511584057840e-02 4.803542765612898308e-02 5.536742174082629614e-02 5.883791568565154007e-02 5.983188999303481331e-02 6.029851572641181656e-02 6.056881637756928588e-02
1.813333333333333464e+00 1.953288103512361776e-02 4.761784095696662555e-02 5.501718253340407566e-02 5.852611556005126586e-02 5.953210300476093064e-02 6.000458266250929817e-02 6.027834724616951134e-02
1.820000000000000062e+00 1.920241148444251991e-02 4.720144561512566728e-02 5.466779704849281107e-02 5.821508813872805499e-02 5.923306124141923534e-02 5.971138073953995845e-02 5.998860068801707690e-02
1.826666666666666883e+00 1.887674205804702743e-02 4.678625788689735193e-02 5.431927234174269842e-02 5.790483968787198121e-02 5.893477074890267342e-02 5.941891589230448301e-02 5.969958257063748275e-02
1.833333333333333481e+00 1.855582793859198235e-02 4.637229410725336037e-02 5.397161535061210241e-02 5.759537636375591796e-02 5.863723746736233811e-02 5.912719395193301308e-02 5.941129865911529834e-02
1.840000000000000080e+00 1.823962392892299750e-02 4.595957069216331098e-02 5.362483289518581858e-02 5.728670421331485962e-02 5.834046723176271321e-02 5.883622064642911320e-02 5.912375461663130910e-02
1.846666666666666679e+00 1.792808448320646827e-02 4.554810414065948998e-02 5.327893167900876747e-02 5.697882917473330588e-02 5.804446577244455618e-02 5.854600160122124669e-02 5.883695600500726819e-02
1.853333333333333499e+00 1.762116373739420344e-02 4.513791103663546134e-02 5.293391828993515569e-02 5.667175707804034124e-02 5.774923871569525441e-02 5.825654233972154400e-02 5.855090828525777447e-02
1.860000000000000098e+00 1.731881553901456691e-02 4.472900805036597593e-02 5.258979920099308980e-02 5.636549364571234733e-02 5.745479158432642564e-02 5.796784828389174582e-02 5.826561681814926286e-02
1.866666666666666696e+00 1.702099347628291751e-02 4.432141193973546112e-02 5.224658077126473343e-02 5.606004449328286926e-02 5.716112979825846430e-02 5.767992475481588388e-02 5.798108686476567686e-02
1.873333333333333517e+00 1.672765090652575740e-02 4.391513955116325973e-02 5.190426924678223641e-02 5.575541512995977472e-02 5.686825867511198507e-02 5.739277697327980349e-02 5.769732358708086484e-02
1.880000000000000115e+00 1.643874098391381530e-02 4.351020782021366301e-02 5.156287076143945686e-02 5.545161095924921318e-02 5.657618343080587225e-02 5.710641006035712536e-02 5.741433204853738093e-02
1.886666666666666714e+00 1.615421668650039722e-02 4.310663377187944068e-02 5.122239133791952476e-02 5.514863727958620176e-02 5.628490918016165051e-02 5.682082903800141083e-02 5.713211721463141296e-02
1.893333333333333535e+00 1.587403084256277727e-02 4.270443452052830047e-02 5.088283688863865645e-02 5.484649928497180305e-02 5.599444093751412832e-02 5.653603882964452348e-02 5.685068395350384440e-02
1.900000000000000133e+00 1.559813615624496171e-02 4.230362726950186170e-02 5.054421321670622691e-02 5.454520206561650625e-02 5.570478361732806444e-02 5.625204426080087500e-02 5.657003703653706167e-02
1.906666666666666732e+00 1.532648523250137486e-02 4.190422931035754639e-02 5.020652601690120398e-02 5.424475060858960362e-02 5.541594203482050340e-02 5.596885005967722898e-02 5.629018113895741665e-02
1.913333333333333552e+00 1.505903060134200500e-02 4.150625802174445766e-02 4.986978087666547182e-02 5.394514979847451347e-02 5.512792090658885646e-02 5.568646085778816007e-02 5.601112084044312933e-02
1.920000000000000151e+00 1.479572474138031446e-02 4.110973086790496028e-02 4.953398327711405758e-02 5.364640441802975140e-02 5.484072485124433932e-02 5.540488119057677963e-02 5.573286062573745703e-02
1.926666666666666750e+00 1.453652010268602184e-02 4.071466539679427510e-02 4.919913859406250395e-02 5.334851914885525154e-02 5.455435839005057935e-02 5.512411549804048516e-02 5.545540488526686657e-02
1.933333333333333348e+00 1.428136912894590813e-02 4.032107923781140524e-02 4.886525209907188749e-02 5.305149857206403058e-02 5.426882594756726741e-02 5.484416812536176827e-02 5.517875791576413308e-02
1.940000000000000169e+00 1.403022427893630547e-02 3.992899009913546821e-02 4.853232896051157264e-02 5.275534716895889653e-02 5.398413185229868766e-02 5.456504332354368547e-02 5.490292392089612949e-02
1.946666666666666767e+00 1.378303804731182379e-02 3.953841576466217422e-02 4.820037424464023584e-02 5.246006932171400072e-02 5.370028033734684791e-02 5.428674525004992951e-02 5.462790701189613324e-02
1.953333333333333366e+00 1.353976298471538595e-02 3.914937409053628053e-02 4.786939291670529173e-02 5.216566931406104585e-02 5.341727554106903697e-02 5.400927796944924447e-02 5.435371120820038648e-02
1.960000000000000187e+00 1.330035171721550419e-02 3.876188300127676734e-02 4.753938984206134560e-02 5.187215133198000427e-02 5.313512150773971876e-02 5.373264545406403192e-02 5.408034043808890995e-02
1.966666666666666785e+00 1.306475696507717818e-02 3.837596048549241079e-02 4.721036978730799166e-02 5.157951946439415930e-02 5.285382218821650657e-02 5.345685158462305797e-02 5.380779853933026491e-02
1.973333333333333384e+00 1.283293156087327372e-02 3.799162459118616414e-02 4.688233742144719968e-02 5.128777770386915708e-02 5.257338144060997448e-02 5.318190015091787959e-02 5.353608925983002753e-02
1.980000000000000204e+00 1.260482846694407737e-02 3.760889342064828444e-02 4.655529731706111590e-02 5.099692994731606921e-02 5.229380303095733373e-02 5.290779485246301095e-02 5.326521625828303103e-02
1.986666666666666803e+00 1.238040079221290612e-02 3.722778512493877395e-02 4.622925395151047251e-02 5.070697999669822320e-02 5.201509063389956472e-02 5.263453929915962171e-02 5.299518310482900091e-02
1.993333333333333401e+00 1.215960180836616993e-02 3.684831789796066265e-02 4.590421170815413288e-02 5.041793155974149537e-02 5.173724783336194899e-02 5.236213701196244102e-02 5.272599328171143074e-02
2.000000000000000000e+00 1.194238496540689538e-02 3.647050997012725448e-02 4.558017487759046665e-02 5.012978825064808713e-02 5.146027812323788336e-02 5.209059142354997840e-02 5.245765018393968443e-02


==> anc/SUN_N3_mu0.25_Polyakov_loop.dat <==
# m	NF=3	NF=10	NF=20	NF=50	NF=100	NF=200	NF=500
6.666666666666667095e-03 5.312444997314458295e-01 7.877975511833329447e-01 8.809884832203632721e-01 9.486576697318493956e-01 9.736401419117273193e-01 9.866410060611147115e-01 9.946125027361173432e-01
1.333333333333333419e-02 5.312296996259066040e-01 7.877908601328660332e-01 8.809847185674395398e-01 9.486560412386181307e-01 9.736393049457914284e-01 9.866405816584393751e-01 9.946123315221069294e-01
2.000000000000000042e-02 5.312050322011763193e-01 7.877797080614362679e-01 8.809784439619785523e-01 9.486533270029658960e-01 9.736379099612066934e-01 9.866398742996501658e-01 9.946120461569473159e-01
2.666666666666666838e-02 5.311704965841735904e-01 7.877640944880555107e-01 8.809696591280907763e-01 9.486495269044890044e-01 9.736359568959335187e-01 9.866388839532503896e-01 9.946116466279211199e-01
3.333333333333333287e-02 5.311260915529175675e-01 7.877440187393187632e-01 8.809583636795149664e-01 9.486446407746151888e-01 9.736334456631130507e-01 9.866376105751435421e-01 9.946111329172279136e-01
4.000000000000000083e-02 5.310718155368590043e-01 7.877194799493821842e-01 8.809445571196032887e-01 9.486386683965960520e-01 9.736303761510627375e-01 9.866360541086304226e-01 9.946105050019774518e-01
4.666666666666666879e-02 5.310076666173065840e-01 7.876904770599354455e-01 8.809282388413005593e-01 9.486316095054980746e-01 9.736267482232724424e-01 9.866342144844064688e-01 9.946097628541916702e-01
5.333333333333333676e-02 5.309336425279460592e-01 7.876570088201678699e-01 8.809094081271204857e-01 9.486234637881909570e-01 9.736225617183972281e-01 9.866320916205599811e-01 9.946089064408023539e-01
6.000000000000000472e-02 5.308497406554517628e-01 7.876190737867275748e-01 8.808880641491168006e-01 9.486142308833348524e-01 9.736178164502514720e-01 9.866296854225672375e-01 9.946079357236478069e-01
6.666666666666666574e-02 5.307559580401902677e-01 7.875766703236758426e-01 8.808642059688492898e-01 9.486039103813639350e-01 9.736125122078002070e-01 9.866269957832890514e-01 9.946068506594756276e-01
7.333333333333333370e-02 5.306522913770138627e-01 7.875297966024337182e-01 8.808378325373470430e-01 9.485925018244696361e-01 9.736066487551500170e-01 9.866240225829657762e-01 9.946056511999383787e-01
8.000000000000000167e-02 5.305387370161439575e-01 7.874784506017238339e-01 8.808089426950655998e-01 9.485800047065804375e-01 9.736002258315388236e-01 9.866207656892124200e-01 9.946043372915924774e-01
8.666666666666666963e-02 5.304152909641428604e-01 7.874226301075051282e-01 8.807775351718402090e-01 9.485664184733408888e-01 9.735932431513246721e-01 9.866172249570120956e-01 9.946029088758949754e-01
9.333333333333333759e-02 5.302819488849710439e-01 7.873623327129021243e-01 8.807436085868356468e-01 9.485517425220868493e-01 9.735857004039730755e-01 9.866134002287114679e-01 9.946013658891954545e-01
1.000000000000000056e-01 5.301387061011315627e-01 7.872975558181272149e-01 8.807071614484898170e-01 9.485359762018205076e-01 9.735775972540435808e-01 9.866092913340110959e-01 9.945997082627456853e-01
1.066666666666666735e-01 5.299855575948959618e-01 7.872282966303978391e-01 8.806681921544541325e-01 9.485191188131822937e-01 9.735689333411752244e-01 9.866048980899602139e-01 9.945979359226869709e-01
1.133333333333333415e-01 5.298224980096143399e-01 7.871545521638466658e-01 8.806266989915293442e-01 9.485011696084205690e-01 9.735597082800711011e-01 9.866002203009486271e-01 9.945960487900491476e-01
1.200000000000000094e-01 5.296495216511034609e-01 7.870763192394261143e-01 8.805826801355962630e-01 9.484821277913597637e-01 9.735499216604812656e-01 9.865952577586963868e-01 9.945940467807476981e-01
1.266666666666666774e-01 5.294666224891154682e-01 7.869935944848067688e-01 8.805361336515430404e-01 9.484619925173664035e-01 9.735395730471848585e-01 9.865900102422463513e-01 9.945919298055821978e-01
1.333333333333333315e-01 5.292737941588815387e-01 7.869063743342696871e-01 8.804870574931868976e-01 9.484407628933124723e-01 9.735286619799714547e-01 9.865844775179544168e-01 9.945896977702252117e-01
1.400000000000000133e-01 5.290710299627311430e-01 7.868146550285921581e-01 8.804354495031924133e-01 9.484184379775378870e-01 9.735171879736208567e-01 9.865786593394780812e-01 9.945873505752275134e-01
1.466666666666666674e-01 5.288583228717839146e-01 7.867184326149284646e-01 8.803813074129842597e-01 9.483950167798091968e-01 9.735051505178823339e-01 9.865725554477668968e-01 9.945848881160088695e-01
1.533333333333333492e-01 5.286356655277129057e-01 7.866177029466835391e-01 8.803246288426569421e-01 9.483704982612778389e-01 9.734925490774517520e-01 9.865661655710509237e-01 9.945823102828522666e-01
1.600000000000000033e-01 5.284030502445760114e-01 7.865124616833811810e-01 8.802654113008787640e-01 9.483448813344352857e-01 9.734793830919490354e-01 9.865594894248286284e-01 9.945796169609001369e-01
1.666666666666666852e-01 5.281604690107158939e-01 7.864027042905260556e-01 8.802036521847916850e-01 9.483181648630664151e-01 9.734656519758934090e-01 9.865525267118538943e-01 9.945768080301529146e-01
1.733333333333333393e-01 5.279079134907243009e-01 7.862884260394599201e-01 8.801393487799075155e-01 9.482903476622012162e-01 9.734513551186778635e-01 9.865452771221238093e-01 9.945738833654579336e-01
1.800000000000000211e-01 5.276453750274708865e-01 7.861696220072119656e-01 8.800724982599983370e-01 9.482614284980631636e-01 9.734364918845429537e-01 9.865377403328653427e-01 9.945708428365076514e-01
1.866666666666666752e-01 5.273728446441937612e-01 7.860462870763422760e-01 8.800030976869833710e-01 9.482314060880172590e-01 9.734210616125488214e-01 9.865299160085201358e-01 9.945676863078330987e-01
1.933333333333333570e-01 5.270903130466511044e-01 7.859184159347811782e-01 8.799311440108115168e-01 9.482002791005145204e-01 9.734050636165464399e-01 9.865218038007309564e-01 9.945644136387973289e-01
2.000000000000000111e-01 5.267977706253317294e-01 7.857860030756605996e-01 8.798566340693385612e-01 9.481680461550349159e-01 9.733884971851483048e-01 9.865134033483251574e-01 9.945610246835896451e-01
2.066666666666666929e-01 5.264952074577240460e-01 7.856490427971413171e-01 8.797795645882005022e-01 9.481347058220283008e-01 9.733713615816967923e-01 9.865047142773004651e-01 9.945575192912211593e-01
2.133333333333333470e-01 5.261826133106418668e-01 7.855075292022333233e-01 8.796999321806825423e-01 9.481002566228532435e-01 9.733536560442324070e-01 9.864957362008067721e-01 9.945538973055165766e-01
2.200000000000000011e-01 5.258599776426068351e-01 7.853614561986107523e-01 8.796177333475835303e-01 9.480646970297135212e-01 9.733353797854609191e-01 9.864864687191322590e-01 9.945501585651030929e-01
2.266666666666666829e-01 5.255272896062866961e-01 7.852108174984211431e-01 8.795329644770752964e-01 9.480280254655925054e-01 9.733165319927186143e-01 9.864769114196815236e-01 9.945463029034100622e-01
2.333333333333333370e-01 5.251845380509889694e-01 7.850556066180882642e-01 8.794456218445584339e-01 9.479902403041858827e-01 9.732971118279373224e-01 9.864670638769612587e-01 9.945423301486592260e-01
2.400000000000000189e-01 5.248317115252102427e-01 7.848958168781103861e-01 8.793557016125130854e-01 9.479513398698317106e-01 9.732771184276078902e-01 9.864569256525598240e-01 9.945382401238562764e-01
2.466666666666666730e-01 5.244687982792420877e-01 7.847314414028513374e-01 8.792631998303451768e-01 9.479113224374385860e-01 9.732565509027424344e-01 9.864464962951284832e-01 9.945340326467829728e-01
2.533333333333333548e-01 5.240957862678328194e-01 7.845624731203277857e-01 8.791681124342286546e-01 9.478701862324120375e-01 9.732354083388360388e-01 9.864357753403619755e-01 9.945297075299915912e-01
2.600000000000000089e-01 5.237126631529084309e-01 7.843889047619887478e-01 8.790704352469429494e-01 9.478279294305779201e-01 9.732136897958265642e-01 9.864247623109777541e-01 9.945252645807942660e-01
2.666666666666666630e-01 5.233194163063525917e-01 7.842107288624914352e-01 8.789701639777056652e-01 9.477845501581046994e-01 9.731913943080542362e-01 9.864134567166945589e-01 9.945207036012526647e-01
2.733333333333333726e-01 5.229160328128484858e-01 7.840279377594702170e-01 8.788672942220012718e-01 9.477400464914230716e-01 9.731685208842191237e-01 9.864018580542129877e-01 9.945160243881764339e-01
2.800000000000000266e-01 5.225024994727852645e-01 7.838405235933006976e-01 8.787618214614050238e-01 9.476944164571432516e-01 9.731450685073381734e-01 9.863899658071909604e-01 9.945112267331064348e-01
2.866666666666666807e-01 5.220788028052324448e-01 7.836484783068580207e-01 8.786537410634026601e-01 9.476476580319707077e-01 9.731210361347013560e-01 9.863777794462229576e-01 9.945063104223095252e-01
2.933333333333333348e-01 5.216449290509851400e-01 7.834517936452704001e-01 8.785430482812049968e-01 9.475997691426193414e-01 9.730964226978257026e-01 9.863652984288148184e-01 9.945012752367682340e-01
3.000000000000000444e-01 5.212008641756860072e-01 7.832504611556657670e-01 8.784297382535593002e-01 9.475507476657226702e-01 9.730712271024093418e-01 9.863525221993637571e-01 9.944961209521745449e-01
3.066666666666666985e-01 5.207465938730277966e-01 7.830444721869149749e-01 8.783138060045542206e-01 9.475005914277426777e-01 9.730454482282837603e-01 9.863394501891294963e-01 9.944908473389109105e-01
3.133333333333333526e-01 5.202821035680428308e-01 7.828338178893681221e-01 8.781952464434221728e-01 9.474492982048771106e-01 9.730190849293646194e-01 9.863260818162120636e-01 9.944854541620504751e-01
3.200000000000000067e-01 5.198073784204861880e-01 7.826184892145865435e-01 8.780740543643362761e-01 9.473968657229633328e-01 9.729921360336026837e-01 9.863124164855265885e-01 9.944799411813430856e-01
3.266666666666666607e-01 5.193224033283192487e-01 7.823984769150691410e-01 8.779502244462021876e-01 9.473432916573821805e-01 9.729646003429320844e-01 9.862984535887746596e-01 9.944743081511990823e-01
3.333333333333333703e-01 5.188271629313031541e-01 7.821737715439738281e-01 8.778237512524472708e-01 9.472885736329569317e-01 9.729364766332188053e-01 9.862841925044215641e-01 9.944685548206894099e-01
3.400000000000000244e-01 5.183216416147097272e-01 7.819443634548334243e-01 8.776946292308029918e-01 9.472327092238527202e-01 9.729077636542069474e-01 9.862696325976652023e-01 9.944626809335260775e-01
3.466666666666666785e-01 5.178058235131610676e-01 7.817102428012673299e-01 8.775628527130849843e-01 9.471756959534717302e-01 9.728784601294645507e-01 9.862547732204112183e-01 9.944566862280527220e-01
3.533333333333333326e-01 5.172796925146078140e-01 7.814713995366869836e-01 8.774284159149665641e-01 9.471175312943477254e-01 9.728485647563280825e-01 9.862396137112425798e-01 9.944505704372350596e-01
3.600000000000000422e-01 5.167432322644588405e-01 7.812278234139977684e-01 8.772913129357494677e-01 9.470582126680373580e-01 9.728180762058454834e-01 9.862241533953916006e-01 9.944443332886477860e-01
3.666666666666666963e-01 5.161964261698752665e-01 7.809795039852949206e-01 8.771515377581290407e-01 9.469977374450100349e-01 9.727869931227189904e-01 9.862083915847109639e-01 9.944379745044603647e-01
3.733333333333333504e-01 5.156392574042416577e-01 7.807264306015552213e-01 8.770090842479549842e-01 9.469361029445350075e-01 9.727553141252455182e-01 9.861923275776421915e-01 9.944314938014346961e-01
3.800000000000000044e-01 5.150717089118314052e-01 7.804685924123236918e-01 8.768639461539885493e-01 9.468733064345664641e-01 9.727230378052567072e-01 9.861759606591860017e-01 9.944248908908971396e-01
3.866666666666667140e-01 5.144937634126807158e-01 7.802059783653955138e-01 8.767161171076532922e-01 9.468093451316269560e-01 9.726901627280575280e-01 9.861592901008701118e-01 9.944181654787359603e-01
3.933333333333333681e-01 5.139054034076894206e-01 7.799385772064938438e-01 8.765655906227837191e-01 9.467442162006876050e-01 9.726566874323643308e-01 9.861423151607183746e-01 9.944113172653890054e-01
4.000000000000000222e-01 5.133066111839675871e-01 7.796663774789425183e-01 8.764123600953672710e-01 9.466779167550471996e-01 9.726226104302406750e-01 9.861250350832175826e-01 9.944043459458264955e-01
4.066666666666666763e-01 5.126973688204460311e-01 7.793893675233346530e-01 8.762564188032829771e-01 9.466104438562080725e-01 9.725879302070330468e-01 9.861074490992841612e-01 9.943972512095379246e-01
4.133333333333333859e-01 5.120776581937728222e-01 7.791075354771963557e-01 8.760977599060352228e-01 9.465417945137506450e-01 9.725526452213045792e-01 9.860895564262318613e-01 9.943900327405205131e-01
4.200000000000000400e-01 5.114474609845186537e-01 7.788208692746467765e-01 8.759363764444834111e-01 9.464719656852051966e-01 9.725167539047681053e-01 9.860713562677346777e-01 9.943826902172641091e-01
4.266666666666666941e-01 5.108067586837112817e-01 7.785293566460534942e-01 8.757722613405660717e-01 9.464009542759214133e-01 9.724802546622179911e-01 9.860528478137954300e-01 9.943752233127380880e-01
4.333333333333333481e-01 5.101555325997270129e-01 7.782329851176839064e-01 8.756054073970215290e-01 9.463287571389362718e-01 9.724431458714604126e-01 9.860340302407080149e-01 9.943676316943756976e-01
4.400000000000000022e-01 5.094937638655628875e-01 7.779317420113525117e-01 8.754358072971034632e-01 9.462553710748388136e-01 9.724054258832434128e-01 9.860149027110212128e-01 9.943599150240590712e-01
4.466666666666667118e-01 5.088214334465170907e-01 7.776256144440640838e-01 8.752634536042921409e-01 9.461807928316335881e-01 9.723670930211840702e-01 9.859954643735036051e-01 9.943520729581053486e-01
4.533333333333333659e-01 5.081385221483046832e-01 7.773145893276530716e-01 8.750883387620007614e-01 9.461050191046009861e-01 9.723281455816964458e-01 9.859757143631048271e-01 9.943441051472522441e-01
4.600000000000000200e-01 5.074450106256401805e-01 7.769986533684196672e-01 8.749104550932781388e-01 9.460280465361562419e-01 9.722885818339173092e-01 9.859556518009183756e-01 9.943360112366421699e-01
4.666666666666666741e-01 5.067408793913141807e-01 7.766777930667609908e-01 8.747297948005055002e-01 9.459498717157051040e-01 9.722484000196300880e-01 9.859352757941428624e-01 9.943277908658026965e-01
4.733333333333333837e-01 5.060261088257984596e-01 7.763519947168000535e-01 8.745463499650900641e-01 9.458704911794985071e-01 9.722075983531892618e-01 9.859145854360427119e-01 9.943194436686401128e-01
4.800000000000000377e-01 5.053006791874099513e-01 7.760212444060105019e-01 8.743601125471529567e-01 9.457899014104838020e-01 9.721661750214418696e-01 9.858935798059085265e-01 9.943109692734138916e-01
4.866666666666666918e-01 5.045645706230679206e-01 7.756855280148375886e-01 8.741710743852137977e-01 9.457080988381544318e-01 9.721241281836493497e-01 9.858722579690174515e-01 9.943023673027219234e-01
4.933333333333333459e-01 5.038177631796790790e-01 7.753448312163171430e-01 8.739792271958695125e-01 9.456250798383968315e-01 9.720814559714064940e-01 9.858506189765907646e-01 9.942936373734924116e-01
5.000000000000000000e-01 5.030602368161853910e-01 7.749991394756902130e-01 8.737845625734694810e-01 9.455408407333358856e-01 9.720381564885608450e-01 9.858286618657536859e-01 9.942847790969550070e-01
5.066666666666667096e-01 5.022919714163114335e-01 7.746484380500151534e-01 8.735870719897854686e-01 9.454553777911770540e-01 9.719942278111297629e-01 9.858063856594919683e-01 9.942757920786311487e-01
5.133333333333334192e-01 5.015129468020468329e-01 7.742927119877766051e-01 8.733867467936780038e-01 9.453686872260467222e-01 9.719496679872170475e-01 9.857837893666109297e-01 9.942666759183126368e-01
5.200000000000000178e-01 5.007231427479034158e-01 7.739319461284921431e-01 8.731835782107568722e-01 9.452807651978305525e-01 9.719044750369273400e-01 9.857608719816889353e-01 9.942574302100505301e-01
5.266666666666667274e-01 4.999225389959836008e-01 7.735661251023158158e-01 8.729775573430381685e-01 9.451916078120087272e-01 9.718586469522805249e-01 9.857376324850364302e-01 9.942480545421299443e-01
5.333333333333333259e-01 4.991111152718984423e-01 7.731952333296392421e-01 8.727686751685964639e-01 9.451012111194898591e-01 9.718121816971239113e-01 9.857140698426497538e-01 9.942385484970531762e-01
5.400000000000000355e-01 4.982888513015759635e-01 7.728192550206904876e-01 8.725569225412119767e-01 9.450095711164414602e-01 9.717650772070438592e-01 9.856901830061656211e-01 9.942289116515308223e-01
5.466666666666667451e-01 4.974557268289966916e-01 7.724381741751306096e-01 8.723422901900141913e-01 9.449166837441190792e-01 9.717173313892756292e-01 9.856659709128157143e-01 9.942191435764443641e-01
5.533333333333333437e-01 4.966117216348971963e-01 7.720519745816482038e-01 8.721247687191197029e-01 9.448225448886927724e-01 9.716689421226125667e-01 9.856414324853797204e-01 9.942092438368478335e-01
5.600000000000000533e-01 4.957568155564796575e-01 7.716606398175517301e-01 8.719043486072668436e-01 9.447271503810708015e-01 9.716199072573132867e-01 9.856165666321382579e-01 9.941992119919321746e-01
5.666666666666666519e-01 4.948909885081675952e-01 7.712641532483605067e-01 8.716810202074446456e-01 9.446304959967215531e-01 9.715702246150086374e-01 9.855913722468252480e-01 9.941890475950189154e-01
5.733333333333333615e-01 4.940142205034449008e-01 7.708624980273940386e-01 8.714547737465178079e-01 9.445325774554931275e-01 9.715198919886064433e-01 9.855658482085790650e-01 9.941787501935298588e-01
5.800000000000000711e-01 4.931264916778174134e-01 7.704556570953592365e-01 8.712255993248469998e-01 9.444333904214298192e-01 9.714689071421954703e-01 9.855399933818927982e-01 9.941683193289736487e-01
5.866666666666666696e-01 4.922277823129337371e-01 7.700436131799370809e-01 8.709934869159049464e-01 9.443329305025872644e-01 9.714172678109480596e-01 9.855138066165665123e-01 9.941577545369234548e-01
5.933333333333333792e-01 4.913180728619021553e-01 7.696263487953681759e-01 8.707584263658874058e-01 9.442311932508444805e-01 9.713649717010217621e-01 9.854872867476534015e-01 9.941470553469948790e-01
6.000000000000000888e-01 4.903973439758389508e-01 7.692038462420373035e-01 8.705204073933201503e-01 9.441281741617133516e-01 9.713120164894589736e-01 9.854604325954123833e-01 9.941362212828319667e-01
6.066666666666666874e-01 4.894655765316825446e-01 7.687760876060564241e-01 8.702794195886611739e-01 9.440238686741470042e-01 9.712583998240862382e-01 9.854332429652535863e-01 9.941252518620748990e-01
6.133333333333333970e-01 4.885227516613062093e-01 7.683430547588488979e-01 8.700354524138980139e-01 9.439182721703441858e-01 9.712041193234113301e-01 9.854057166476873908e-01 9.941141465963511115e-01
6.199999999999999956e-01 4.875688507819603834e-01 7.679047293567314858e-01 8.697884952021418536e-01 9.438113799755520894e-01 9.711491725765204475e-01 9.853778524182711385e-01 9.941029049912428750e-01
6.266666666666667052e-01 4.866038556280745664e-01 7.674610928404981269e-01 8.695385371572151856e-01 9.437031873578667351e-01 9.710935571429719637e-01 9.853496490375546202e-01 9.940915265462738626e-01
6.333333333333334147e-01 4.856277482844457150e-01 7.670121264350018286e-01 8.692855673532369210e-01 9.435936895280309100e-01 9.710372705526910675e-01 9.853211052510268964e-01 9.940800107548841691e-01
6.400000000000000133e-01 4.846405112208383992e-01 7.665578111487386659e-01 8.690295747342013932e-01 9.434828816392293316e-01 9.709803103058618490e-01 9.852922197890598976e-01 9.940683571044034439e-01
6.466666666666667229e-01 4.836421273280197553e-01 7.660981277734315587e-01 8.687705481135538088e-01 9.433707587868817024e-01 9.709226738728184980e-01 9.852629913668541350e-01 9.940565650760341265e-01
6.533333333333333215e-01 4.826325799552490525e-01 7.656330568836146044e-01 8.685084761737611458e-01 9.432573160084336550e-01 9.708643586939353920e-01 9.852334186843813013e-01 9.940446341448320178e-01
6.600000000000000311e-01 4.816118529492393052e-01 7.651625788362187430e-01 8.682433474658780570e-01 9.431425482831443663e-01 9.708053621795149635e-01 9.852035004263279827e-01 9.940325637796713076e-01
6.666666666666667407e-01 4.805799306946050287e-01 7.646866737701591976e-01 8.679751504091086645e-01 9.430264505318723955e-01 9.707456817096756785e-01 9.851732352620365951e-01 9.940203534432295873e-01
6.733333333333333393e-01 4.795367981558076309e-01 7.642053216059238041e-01 8.677038732903640250e-01 9.429090176168589688e-01 9.706853146342374616e-01 9.851426218454488737e-01 9.940080025919646456e-01
6.800000000000000488e-01 4.784824409206048235e-01 7.637185020451631168e-01 8.674295042638149322e-01 9.427902443415084877e-01 9.706242582726063439e-01 9.851116588150449216e-01 9.939955106760869352e-01
6.866666666666667584e-01 4.774168452450091582e-01 7.632261945702835115e-01 8.671520313504398336e-01 9.426701254501669291e-01 9.705625099136577782e-01 9.850803447937854784e-01 9.939828771395358142e-01
6.933333333333333570e-01 4.763399980997546912e-01 7.627283784440418435e-01 8.668714424375694172e-01 9.425486556278976913e-01 9.705000668156188448e-01 9.850486783890488596e-01 9.939701014199567863e-01
7.000000000000000666e-01 4.752518872182684984e-01 7.622250327091426580e-01 8.665877252784252027e-01 9.424258295002544417e-01 9.704369262059482359e-01 9.850166581925724474e-01 9.939571829486787413e-01
7.066666666666666652e-01 4.741525011461379946e-01 7.617161361878398429e-01 8.663008674916556906e-01 9.423016416330523004e-01 9.703730852812160190e-01 9.849842827803895196e-01 9.939441211506793161e-01
7.133333333333333748e-01 4.730418292920617329e-01 7.612016674815396122e-01 8.660108565608658493e-01 9.421760865321359146e-01 9.703085412069815119e-01 9.849515507127658553e-01 9.939309154445739036e-01
7.200000000000000844e-01 4.719198619802665307e-01 7.606816049704087090e-01 8.657176798341440493e-01 9.420491586431449793e-01 9.702432911176693819e-01 9.849184605341397836e-01 9.939175652425755736e-01
7.266666666666666829e-01 4.707865905043688293e-01 7.601559268129859381e-01 8.654213245235835572e-01 9.419208523512778708e-01 9.701773321164454122e-01 9.848850107730531267e-01 9.939040699504819720e-01
7.333333333333333925e-01 4.696420071826529208e-01 7.596246109457978068e-01 8.651217777048001434e-01 9.417911619810517276e-01 9.701106612750900471e-01 9.848511999420926921e-01 9.938904289676396830e-01
7.400000000000001021e-01 4.684861054147352877e-01 7.590876350829797170e-01 8.648190263164449165e-01 9.416600817960608660e-01 9.700432756338710494e-01 9.848170265378193289e-01 9.938766416869206921e-01
7.466666666666667007e-01 4.673188797395767535e-01 7.585449767159014867e-01 8.645130571597131608e-01 9.415276059987327528e-01 9.699751722014142707e-01 9.847824890407060883e-01 9.938627074946988493e-01
7.533333333333334103e-01 4.661403258948011996e-01 7.579966131127985340e-01 8.642038568978482882e-01 9.413937287300798706e-01 9.699063479545737554e-01 9.847475859150682798e-01 9.938486257708168958e-01
7.600000000000000089e-01 4.649504408772731634e-01 7.574425213184087236e-01 8.638914120556426823e-01 9.412584440694513610e-01 9.698367998382999566e-01 9.847123156089993001e-01 9.938343958885633711e-01
7.666666666666667185e-01 4.637492230048808062e-01 7.568826781536163173e-01 8.635757090189324359e-01 9.411217460342798935e-01 9.697665247655065102e-01 9.846766765542991351e-01 9.938200172146479661e-01
7.733333333333334281e-01 4.625366719794670178e-01 7.563170602151013666e-01 8.632567340340892015e-01 9.409836285798276467e-01 9.696955196169362301e-01 9.846406671664081900e-01 9.938054891091615550e-01
7.800000000000000266e-01 4.613127889508434887e-01 7.557456438749974303e-01 8.629344732075071578e-01 9.408440855989284035e-01 9.696237812410247736e-01 9.846042858443361245e-01 9.937908109255645384e-01
7.866666666666667362e-01 4.600775765818198026e-01 7.551684052805556213e-01 8.626089125050858675e-01 9.407031109217277587e-01 9.695513064537638614e-01 9.845675309705921308e-01 9.937759820106411013e-01
7.933333333333333348e-01 4.588310391141718902e-01 7.545853203538183118e-01 8.622800377517088055e-01 9.405606983154208844e-01 9.694780920385621670e-01 9.845304009111138788e-01 9.937610017044862243e-01
8.000000000000000444e-01 4.575731824354693500e-01 7.539963647912993894e-01 8.619478346307176686e-01 9.404168414839866319e-01 9.694041347461056501e-01 9.844928940151951302e-01 9.937458693404653820e-01
8.066666666666667540e-01 4.563040141466773170e-01 7.534015140636758368e-01 8.616122886833824657e-01 9.402715340679204115e-01 9.693294312942160040e-01 9.844550086154150170e-01 9.937305842451916726e-01
8.133333333333333526e-01 4.550235436304400638e-01 7.528007434154863065e-01 8.612733853083675006e-01 9.401247696439632984e-01 9.692539783677075471e-01 9.844167430275617692e-01 9.937151457384895137e-01
8.200000000000000622e-01 4.537317821199510215e-01 7.521940278648423517e-01 8.609311097611929142e-01 9.399765417248289179e-01 9.691777726182428943e-01 9.843780955505617714e-01 9.936995531333737697e-01
8.266666666666667718e-01 4.524287427683075791e-01 7.515813422031478730e-01 8.605854471536925621e-01 9.398268437589277768e-01 9.691008106641875175e-01 9.843390644664030686e-01 9.936838057360108944e-01
8.333333333333333703e-01 4.511144407182441918e-01 7.509626609948317766e-01 8.602363824534671188e-01 9.396756691300887088e-01 9.690230890904620864e-01 9.842996480400605375e-01 9.936679028456903984e-01
8.400000000000000799e-01 4.497888931721312766e-01 7.503379585770912907e-01 8.598839004833337407e-01 9.395230111572779874e-01 9.689446044483941423e-01 9.842598445194193912e-01 9.936518437548013116e-01
8.466666666666666785e-01 4.484521194621258200e-01 7.497072090596476057e-01 8.595279859207711759e-01 9.393688630943149986e-01 9.688653532555675518e-01 9.842196521351984639e-01 9.936356277487881083e-01
8.533333333333333881e-01 4.471041411203502403e-01 7.490703863245155025e-01 8.591686232973611004e-01 9.392132181295861360e-01 9.687853319956712950e-01 9.841790691008719394e-01 9.936192541061293904e-01
8.600000000000000977e-01 4.457449819489773812e-01 7.484274640257850830e-01 8.588057969982249018e-01 9.390560693857554764e-01 9.687045371183462539e-01 9.841380936125918577e-01 9.936027220983035813e-01
8.666666666666666963e-01 4.443746680900900747e-01 7.477784155894198204e-01 8.584394912614575768e-01 9.388974099194726808e-01 9.686229650390304480e-01 9.840967238491075131e-01 9.935860309897519560e-01
8.733333333333334059e-01 4.429932280951838219e-01 7.471232142130678211e-01 8.580696901775564100e-01 9.387372327210784517e-01 9.685406121388036027e-01 9.840549579716866280e-01 9.935691800378544380e-01
8.800000000000000044e-01 4.416006929941758141e-01 7.464618328658896296e-01 8.576963776888461011e-01 9.385755307143069937e-01 9.684574747642286097e-01 9.840127941240344178e-01 9.935521684928886321e-01
8.866666666666667140e-01 4.401970963637805712e-01 7.457942442884027967e-01 8.573195375889008929e-01 9.384122967559859196e-01 9.683735492271935419e-01 9.839702304322111015e-01 9.935349955980032899e-01
8.933333333333334236e-01 4.387824743951097561e-01 7.451204209923433242e-01 8.569391535219614831e-01 9.382475236357334936e-01 9.682888318047505605e-01 9.839272650045502999e-01 9.935176605891807844e-01
9.000000000000000222e-01 4.373568659603508935e-01 7.444403352605449831e-01 8.565552089823487147e-01 9.380812040756524306e-01 9.682033187389540441e-01 9.838838959315757693e-01 9.935001626952045806e-01
9.066666666666667318e-01 4.359203126783782190e-01 7.437539591468378397e-01 8.561676873138737154e-01 9.379133307300221434e-01 9.681170062366969420e-01 9.838401212859181344e-01 9.934825011376253734e-01
9.133333333333334414e-01 4.344728589791459483e-01 7.430612644759664320e-01 8.557765717092438162e-01 9.377438961849869914e-01 9.680298904695460172e-01 9.837959391222282912e-01 9.934646751307265600e-01
9.200000000000000400e-01 4.330145521667140285e-01 7.423622228435283743e-01 8.553818452094648084e-01 9.375728929582421989e-01 9.679419675735747575e-01 9.837513474770943622e-01 9.934466838814905998e-01
9.266666666666667496e-01 4.315454424807541045e-01 7.416568056159346112e-01 8.549834907032400899e-01 9.374003134987173302e-01 9.678532336491955101e-01 9.837063443689539888e-01 9.934285265895621553e-01
9.333333333333333481e-01 4.300655831563851006e-01 7.409449839303923202e-01 8.545814909263650394e-01 9.372261501862566568e-01 9.677636847609898396e-01 9.836609277980068455e-01 9.934102024472130088e-01
9.400000000000000577e-01 4.285750304821837608e-01 7.402267286949105740e-01 8.541758284611191687e-01 9.370503953312959711e-01 9.676733169375373311e-01 9.836150957461282651e-01 9.933917106393063134e-01
9.466666666666667673e-01 4.270738438562207695e-01 7.395020105883309824e-01 8.537664857356535020e-01 9.368730411745384012e-01 9.675821261712425070e-01 9.835688461767789770e-01 9.933730503432660619e-01
9.533333333333333659e-01 4.255620858399692397e-01 7.387708000603837588e-01 8.533534450233749569e-01 9.366940798866250084e-01 9.674901084181610766e-01 9.835221770349169557e-01 9.933542207290294579e-01
9.600000000000000755e-01 4.240398222099364123e-01 7.380330673317700985e-01 8.529366884423277284e-01 9.365135035678048281e-01 9.673972595978231892e-01 9.834750862469059385e-01 9.933352209590204929e-01
9.666666666666666741e-01 4.225071220068701838e-01 7.372887823942722019e-01 8.525161979545702318e-01 9.363313042476003600e-01 9.673035755930566859e-01 9.834275717204252754e-01 9.933160501881079796e-01
9.733333333333333837e-01 4.209640575823938025e-01 7.365379150108923856e-01 8.520919553655494916e-01 9.361474738844708376e-01 9.672090522498076881e-01 9.833796313443767811e-01 9.932967075635703580e-01
9.800000000000000933e-01 4.194107046429253471e-01 7.357804347160218361e-01 8.516639423234722006e-01 9.359620043654729438e-01 9.671136853769598529e-01 9.833312629887940304e-01 9.932771922250575036e-01
9.866666666666666918e-01 4.178471422907411581e-01 7.350163108156408942e-01 8.512321403186718927e-01 9.357748875059178628e-01 9.670174707461522967e-01 9.832824645047456569e-01 9.932575033045487611e-01
9.933333333333334014e-01 4.162734530620464946e-01 7.342455123875516465e-01 8.507965306829735619e-01 9.355861150490260014e-01 9.669204040915956311e-01 9.832332337242444265e-01 9.932376399263226352e-01
1.000000000000000000e+00 4.146897229619197489e-01 7.334680082816446012e-01 8.503570945890547295e-01 9.353956786655787115e-01 9.668224811098864446e-01 9.831835684601488712e-01 9.932176012069100501e-01
1.006666666666666821e+00 4.130960414960022087e-01 7.326837671202002245e-01 8.499138130498039567e-01 9.352035699535666824e-01 9.667236974598202304e-01 9.831334665060688094e-01 9.931973862550614873e-01
1.013333333333333419e+00 4.114925016988092987e-01 7.318927572982275587e-01 8.494666669176758056e-01 9.350097804378362243e-01 9.666240487622026478e-01 9.830829256362685342e-01 9.931769941717055739e-01
1.020000000000000018e+00 4.098792001585444544e-01 7.310949469838405879e-01 8.490156368840431345e-01 9.348143015697314429e-01 9.665235305996592308e-01 9.830319436055676707e-01 9.931564240499044516e-01
1.026666666666666838e+00 4.082562370383039374e-01 7.302903041186745714e-01 8.485607034785461744e-01 9.346171247267349713e-01 9.664221385164428746e-01 9.829805181492441424e-01 9.931356749748212476e-01
1.033333333333333437e+00 4.066237160935654016e-01 7.294787964183435669e-01 8.481018470684397181e-01 9.344182412121037062e-01 9.663198680182409905e-01 9.829286469829331407e-01 9.931147460236764424e-01
1.040000000000000036e+00 4.049817446858602898e-01 7.286603913729405857e-01 8.476390478579363119e-01 9.342176422545038772e-01 9.662167145719796624e-01 9.828763278025275385e-01 9.930936362657076799e-01
1.046666666666666634e+00 4.033304337925373573e-01 7.278350562475826013e-01 8.471722858875478934e-01 9.340153190076412315e-01 9.661126736056264708e-01 9.828235582840769702e-01 9.930723447621239153e-01
1.053333333333333455e+00 4.016698980125317231e-01 7.270027580830018543e-01 8.467015410334238767e-01 9.338112625498892205e-01 9.660077405079922075e-01 9.827703360836845814e-01 9.930508705660738844e-01
1.060000000000000053e+00 4.000002555680612915e-01 7.261634636961860068e-01 8.462267930066879051e-01 9.336054638839140773e-01 9.659019106285304801e-01 9.827166588374047773e-01 9.930292127225925913e-01
1.066666666666666652e+00 3.983216283021800974e-01 7.253171396810670357e-01 8.457480213527712731e-01 9.333979139362964528e-01 9.657951792771355404e-01 9.826625241611391948e-01 9.930073702685699999e-01
1.073333333333333472e+00 3.966341416721277380e-01 7.244637524092634173e-01 8.452652054507437951e-01 9.331886035571503868e-01 9.656875417239382253e-01 9.826079296505317862e-01 9.929853422327004075e-01
1.080000000000000071e+00 3.949379247384208758e-01 7.236032680308764897e-01 8.447783245126440077e-01 9.329775235197391714e-01 9.655789931991013431e-01 9.825528728808636814e-01 9.929631276354424774e-01
1.086666666666666670e+00 3.932331101496422954e-01 7.227356524753425493e-01 8.442873575828050425e-01 9.327646645200882158e-01 9.654695288926115060e-01 9.824973514069456071e-01 9.929407254889790480e-01
1.093333333333333490e+00 3.915198341228927070e-01 7.218608714523436776e-01 8.437922835371804986e-01 9.325500171765945812e-01 9.653591439540711860e-01 9.824413627630111945e-01 9.929181347971648419e-01
1.100000000000000089e+00 3.897982364198781524e-01 7.209788904527800746e-01 8.432930810826669843e-01 9.323335720296338502e-01 9.652478334924872172e-01 9.823849044626089544e-01 9.928953545554924931e-01
1.106666666666666687e+00 3.880684603186163040e-01 7.200896747498046757e-01 8.427897287564252160e-01 9.321153195411633341e-01 9.651355925760590759e-01 9.823279739984914771e-01 9.928723837510434747e-01
1.113333333333333508e+00 3.863306525807543856e-01 7.191931893999243819e-01 8.422822049251998955e-01 9.318952500943232797e-01 9.650224162319644972e-01 9.822705688425070747e-01 9.928492213624393603e-01
1.120000000000000107e+00 3.845849634145002138e-01 7.182893992441694575e-01 8.417704877846372558e-01 9.316733539930334151e-01 9.649082994461436469e-01 9.822126864454872042e-01 9.928258663598065192e-01
1.126666666666666705e+00 3.828315464331777385e-01 7.173782689093342047e-01 8.412545553586010527e-01 9.314496214615877179e-01 9.647932371630814075e-01 9.821543242371353344e-01 9.928023177047199388e-01
1.133333333333333304e+00 3.810705586094291220e-01 7.164597628092911341e-01 8.407343854984881126e-01 9.312240426442455199e-01 9.646772242855882196e-01 9.820954796259137032e-01 9.927785743501640336e-01
1.140000000000000124e+00 3.793021602250931656e-01 7.155338451463829630e-01 8.402099558825414372e-01 9.309966076048192818e-01 9.645602556745785927e-01 9.820361499989299636e-01 9.927546352404860164e-01
1.146666666666666723e+00 3.775265148168014395e-01 7.146004799128936602e-01 8.396812440151630863e-01 9.307673063262597024e-01 9.644423261488482835e-01 9.819763327218208326e-01 9.927304993113454934e-01
1.153333333333333321e+00 3.757437891173403544e-01 7.136596308926036469e-01 8.391482272262251740e-01 9.305361287102374979e-01 9.643234304848495864e-01 9.819160251386378491e-01 9.927061654896708331e-01
1.160000000000000142e+00 3.739541529928407937e-01 7.127112616624311503e-01 8.386108826703809749e-01 9.303030645767216278e-01 9.642035634164647373e-01 9.818552245717301341e-01 9.926816326936104273e-01
1.166666666666666741e+00 3.721577793758621966e-01 7.117553355941638182e-01 8.380691873263742542e-01 9.300681036635549681e-01 9.640827196347772077e-01 9.817939283216270407e-01 9.926568998324832860e-01
1.173333333333333339e+00 3.703548441944489178e-01 7.107918158562839261e-01 8.375231179963488204e-01 9.298312356260265421e-01 9.639608937878418882e-01 9.817321336669188048e-01 9.926319658067354057e-01
1.180000000000000160e+00 3.685455262972461288e-01 7.098206654158916162e-01 8.369726513051570782e-01 9.295924500364401988e-01 9.638380804804528301e-01 9.816698378641374179e-01 9.926068295078862569e-01
1.186666666666666758e+00 3.667300073747707945e-01 7.088418470407300553e-01 8.364177636996688037e-01 9.293517363836807377e-01 9.637142742739094325e-01 9.816070381476360573e-01 9.925814898184832646e-01
1.193333333333333357e+00 3.649084718769401992e-01 7.078553233013151758e-01 8.358584314480788091e-01 9.291090840727765920e-01 9.635894696857806307e-01 9.815437317294678499e-01 9.925559456120484070e-01
1.200000000000000178e+00 3.630811069269711533e-01 7.068610565731776596e-01 8.352946306392160514e-01 9.288644824244585152e-01 9.634636611896671976e-01 9.814799157992631917e-01 9.925301957530334729e-01
1.206666666666666776e+00 3.612481022317697299e-01 7.058590090392178329e-01 8.347263371818515187e-01 9.286179206747166015e-01 9.633368432149622684e-01 9.814155875241057370e-01 9.925042390967659944e-01
1.213333333333333375e+00 3.594096499889378182e-01 7.048491426921817959e-01 8.341535268040071172e-01 9.283693879743528665e-01 9.632090101466104226e-01 9.813507440484084965e-01 9.924780744893998419e-01
1.219999999999999973e+00 3.575659447905321642e-01 7.038314193372615657e-01 8.335761750522656666e-01 9.281188733885303854e-01 9.630801563248637676e-01 9.812853824937884939e-01 9.924517007678644864e-01
1.226666666666666794e+00 3.557171835237168400e-01 7.028058005948253362e-01 8.329942572910800092e-01 9.278663658963205441e-01 9.629502760450370236e-01 9.812194999589399780e-01 9.924251167598134860e-01
1.233333333333333393e+00 3.538635652684564148e-01 7.017722479032837413e-01 8.324077487020847821e-01 9.276118543902452940e-01 9.628193635572608322e-01 9.811530935195070802e-01 9.923983212835711942e-01
1.239999999999999991e+00 3.520052911924043682e-01 7.007307225220971159e-01 8.318166242834083013e-01 9.273553276758177422e-01 9.626874130662321782e-01 9.810861602279554727e-01 9.923713131480849103e-01
1.246666666666666812e+00 3.501425644431452322e-01 6.996811855349306386e-01 8.312208588489855554e-01 9.270967744710781888e-01 9.625544187309641453e-01 9.810186971134425837e-01 9.923440911528660369e-01
1.253333333333333410e+00 3.482755900379557179e-01 6.986235978529636848e-01 8.306204270278737534e-01 9.268361834061273896e-01 9.624203746645324520e-01 9.809507011816874789e-01 9.923166540879412301e-01
1.260000000000000009e+00 3.464045747512529139e-01 6.975579202183593841e-01 8.300153032635686490e-01 9.265735430226569314e-01 9.622852749338209888e-01 9.808821694148389669e-01 9.922890007337974438e-01
1.266666666666666829e+00 3.445297269999031964e-01 6.964841132079022668e-01 8.294054618133229750e-01 9.263088417734751667e-01 9.621491135592652455e-01 9.808130987713437055e-01 9.922611298613290831e-01
1.273333333333333428e+00 3.426512567265695419e-01 6.954021372368114351e-01 8.287908767474674310e-01 9.260420680220310397e-01 9.620118845145931852e-01 9.807434861858115305e-01 9.922330402317807163e-01
1.280000000000000027e+00 3.407693752812755994e-01 6.943119525627365896e-01 8.281715219487341129e-01 9.257732100419339138e-01 9.618735817265651189e-01 9.806733285688821189e-01 9.922047305966976705e-01
1.286666666666666847e+00 3.388842953013706527e-01 6.932135192899446796e-01 8.275473711115818309e-01 9.255022560164699597e-01 9.617341990747105829e-01 9.806026228070883199e-01 9.921761996978647469e-01
1.293333333333333446e+00 3.369962305900808253e-01 6.921067973737075052e-01 8.269183977415253128e-01 9.252291940381158764e-01 9.615937303910636613e-01 9.805313657627197088e-01 9.921474462672542627e-01
1.300000000000000044e+00 3.351053959938314342e-01 6.909917466248974849e-01 8.262845751544671824e-01 9.249540121080479516e-01 9.614521694598969770e-01 9.804595542736851410e-01 9.921184690269694295e-01
1.306666666666666643e+00 3.332120072785303977e-01 6.898683267148011389e-01 8.256458764760332691e-01 9.246766981356496773e-01 9.613095100174522400e-01 9.803871851533735304e-01 9.920892666891868439e-01
1.313333333333333464e+00 3.313162810050002682e-01 6.887364971801621660e-01 8.250022746409118035e-01 9.243972399380138150e-01 9.611657457516700198e-01 9.803142551905138502e-01 9.920598379561015312e-01
1.320000000000000062e+00 3.294184344037485723e-01 6.875962174284616646e-01 8.243537423921967200e-01 9.241156252394431281e-01 9.610208703019170740e-01 9.802407611490350225e-01 9.920301815198664386e-01
1.326666666666666661e+00 3.275186852492631973e-01 6.864474467434491523e-01 8.237002522807352900e-01 9.238318416709460079e-01 9.608748772587111242e-01 9.801666997679221449e-01 9.920002960625369237e-01
1.333333333333333481e+00 3.256172517340237826e-01 6.852901442909329344e-01 8.230417766644798627e-01 9.235458767697297677e-01 9.607277601634447439e-01 9.800920677610754916e-01 9.919701802560125792e-01
1.340000000000000080e+00 3.237143523424128033e-01 6.841242691248450303e-01 8.223782877078457121e-01 9.232577179786899402e-01 9.605795125081058039e-01 9.800168618171642976e-01 9.919398327619782796e-01
1.346666666666666679e+00 3.218102057247130832e-01 6.829497801935904278e-01 8.217097573810726585e-01 9.229673526458970212e-01 9.604301277349968080e-01 9.799410785994825401e-01 9.919092522318415650e-01
1.353333333333333499e+00 3.199050305713739828e-01 6.817666363466948765e-01 8.210361574595936851e-01 9.226747680240784399e-01 9.602795992364522304e-01 9.798647147458021678e-01 9.918784373066792392e-01
1.360000000000000098e+00 3.179990454877270056e-01 6.805747963417655422e-01 8.203574595234087719e-01 9.223799512700980863e-01 9.601279203545525220e-01 9.797877668682257735e-01 9.918473866171733100e-01
1.366666666666666696e+00 3.160924688693275142e-01 6.793742188517771785e-01 8.196736349564652802e-01 9.220828894444325075e-01 9.599750843808377843e-01 9.797102315530373806e-01 9.918160987835494824e-01
1.373333333333333517e+00 3.141855187780971947e-01 6.781648624727008023e-01 8.189846549460447767e-01 9.217835695106427751e-01 9.598210845560176674e-01 9.796321053605532292e-01 9.917845724155186504e-01
1.380000000000000115e+00 3.122784128194375786e-01 6.769466857314888619e-01 8.182904904821577396e-01 9.214819783348436877e-01 9.596659140696806034e-01 9.795533848249701192e-01 9.917528061122157235e-01
1.386666666666666714e+00 3.103713680204800984e-01 6.757196470944336619e-01 8.175911123569443717e-01 9.211781026851693088e-01 9.595095660599995968e-01 9.794740664542143094e-01 9.917207984621346784e-01
1.393333333333333313e+00 3.084646007096353282e-01 6.744837049759161429e-01 8.168864911640850712e-01 9.208719292312348426e-01 9.593520336134366833e-01 9.793941467297875292e-01 9.916885480430686073e-01
1.400000000000000133e+00 3.065583263975975581e-01 6.732388177475625568e-01 8.161765972982178985e-01 9.205634445435950663e-01 9.591933097644453898e-01 9.793136221066124358e-01 9.916560534220473233e-01
1.406666666666666732e+00 3.046527596599573617e-01 6.719849437478276899e-01 8.154614009543651454e-01 9.202526350931998778e-01 9.590333874951698645e-01 9.792324890128782933e-01 9.916233131552707469e-01
1.413333333333333330e+00 3.027481140215680933e-01 6.707220412920222863e-01 8.147408721273695642e-01 9.199394872508451781e-01 9.588722597351434507e-01 9.791507438498832094e-01 9.915903257880476218e-01
1.420000000000000151e+00 3.008446018428072577e-01 6.694500686828065428e-01 8.140149806113395892e-01 9.196239872866215359e-01 9.587099193609835979e-01 9.790683829918761516e-01 9.915570898547316769e-01
1.426666666666666750e+00 2.989424342078690899e-01 6.681689842211682162e-01 8.132836959991058823e-01 9.193061213693586309e-01 9.585463591960855512e-01 9.789854027858987395e-01 9.915236038786545691e-01
1.433333333333333348e+00 2.970418208152150186e-01 6.668787462179072145e-01 8.125469876816869830e-01 9.189858755660664791e-01 9.583815720103135982e-01 9.789017995516249293e-01 9.914898663720641547e-01
1.440000000000000169e+00 2.951429698703076365e-01 6.655793130056490980e-01 8.118048248477675033e-01 9.186632358413724386e-01 9.582155505196894296e-01 9.788175695811985877e-01 9.914558758360528801e-01
1.446666666666666767e+00 2.932460879807426979e-01 6.642706429514090294e-01 8.110571764831877584e-01 9.183381880569562172e-01 9.580482873860796111e-01 9.787327091390722877e-01 9.914216307604969414e-01
1.453333333333333366e+00 2.913513800538895526e-01 6.629526944697295976e-01 8.103040113704449432e-01 9.180107179709797727e-01 9.578797752168793922e-01 9.786472144618426627e-01 9.913871296239882280e-01
1.460000000000000187e+00 2.894590491971437141e-01 6.616254260364170525e-01 8.095452980882085203e-01 9.176808112375147708e-01 9.577100065646950711e-01 9.785610817580853160e-01 9.913523708937640455e-01
1.466666666666666785e+00 2.875692966208877599e-01 6.602887962029005964e-01 8.087810050108477089e-01 9.173484534059658246e-01 9.575389739270240286e-01 9.784743072081896198e-01 9.913173530256447208e-01
1.473333333333333384e+00 2.856823215442498287e-01 6.589427636112377140e-01 8.080111003079742948e-01 9.170136299204910690e-01 9.573666697459324304e-01 9.783868869641897392e-01 9.912820744639593284e-01
1.480000000000000204e+00 2.837983211037434228e-01 6.575872870097951850e-01 8.072355519439988747e-01 9.166763261194179613e-01 9.571930864077303758e-01 9.782988171495976548e-01 9.912465336414808537e-01
1.486666666666666803e+00 2.819174902648639569e-01 6.562223252696282039e-01 8.064543276777038638e-01 9.163365272346568613e-01 9.570182162426450478e-01 9.782100938592317441e-01 9.912107289793561371e-01
1.493333333333333401e+00 2.800400217367104982e-01 6.548478374015873626e-01 8.056673950618314928e-01 9.159942183911105040e-01 9.568420515244913105e-01 9.781207131590463622e-01 9.911746588870364860e-01
1.500000000000000000e+00 2.781661058896960914e-01 6.534637825741789197e-01 8.048747214426886787e-01 9.156493846060793640e-01 9.566645844703405288e-01 9.780306710859599795e-01 9.911383217622043995e-01
1.506666666666666821e+00 2.762959306764007361e-01 6.520701201322077756e-01 8.040762739597702158e-01 9.153020107886646883e-01 9.564858072401862810e-01 9.779399636476800994e-01 9.911017159907067331e-01
1.513333333333333419e+00 2.744296815556163671e-01 6.506668096162296910e-01 8.032720195453990630e-01 9.149520817391672001e-01 9.563057119366080716e-01 9.778485868225298416e-01 9.910648399464808689e-01
1.520000000000000018e+00 2.725675414196241375e-01 6.492538107828421667e-01 8.024619249243862829e-01 9.145995821484823596e-01 9.561242906044332690e-01 9.777565365592708613e-01 9.910276919914838833e-01
1.526666666666666838e+00 2.707096905247410312e-01 6.478310836258434069e-01 8.016459566137109638e-01 9.142444965974924065e-01 9.559415352303951563e-01 9.776638087769261576e-01 9.909902704756194947e-01
1.533333333333333437e+00 2.688563064251624501e-01 6.463985883982859004e-01 8.008240809222201273e-01 9.138868095564545158e-01 9.557574377427907608e-01 9.775703993646011059e-01 9.909525737366645659e-01
1.540000000000000036e+00 2.670075639101235354e-01 6.449562856354565943e-01 7.999962639503502837e-01 9.135265053843854011e-01 9.555719900111341314e-01 9.774763041813040454e-01 9.909146001001971626e-01
1.546666666666666856e+00 2.651636349443952101e-01 6.435041361788096381e-01 7.991624715898723030e-01 9.131635683284431426e-01 9.553851838458086165e-01 9.773815190557642030e-01 9.908763478795228341e-01
1.553333333333333455e+00 2.633246886121239361e-01 6.420421012008835637e-01 7.983226695236580461e-01 9.127979825233043520e-01 9.551970109977161449e-01 9.772860397862492832e-01 9.908378153755958984e-01
1.560000000000000053e+00 2.614908910640187378e-01 6.405701422312288784e-01 7.974768232254727529e-01 9.124297319905386727e-01 9.550074631579245077e-01 9.771898621403815044e-01 9.907990008769499424e-01
1.566666666666666874e+00 2.596624054678836613e-01 6.390882211833758264e-01 7.966248979597910784e-01 9.120588006379793944e-01 9.548165319573116427e-01 9.770929818549528578e-01 9.907599026596186631e-01
1.573333333333333472e+00 2.578393919624871189e-01 6.375963003828709619e-01 7.957668587816414396e-01 9.116851722590907370e-01 9.546242089662076991e-01 9.769953946357375907e-01 9.907205189870612605e-01
1.580000000000000071e+00 2.560220076147552426e-01 6.360943425964074027e-01 7.949026705364754530e-01 9.113088305323314708e-01 9.544304856940349913e-01 9.768970961573046896e-01 9.906808481100835007e-01
1.586666666666666670e+00 2.542104063802697600e-01 6.345823110620786300e-01 7.940322978600676818e-01 9.109297590205150952e-01 9.542353535889451788e-01 9.767980820628286986e-01 9.906408882667633309e-01
1.593333333333333490e+00 2.524047390670473567e-01 6.330601695207790369e-01 7.931557051784434709e-01 9.105479411701665748e-01 9.540388040374533363e-01 9.766983479638989829e-01 9.906006376823701665e-01
1.600000000000000089e+00 2.506051533025716038e-01 6.315278822487784272e-01 7.922728567078387574e-01 9.101633603108754134e-01 9.538408283640712471e-01 9.765978894403274380e-01 9.905600945692890624e-01
1.606666666666666687e+00 2.488117935040438933e-01 6.299854140914918910e-01 7.913837164546909664e-01 9.097759996546455064e-01 9.536414178309359224e-01 9.764967020399554221e-01 9.905192571269397783e-01
1.613333333333333508e+00 2.470248008518158289e-01 6.284327304984701490e-01 7.904882482156631029e-01 9.093858422952411091e-01 9.534405636374378989e-01 9.763947812784591340e-01 9.904781235416981744e-01
1.620000000000000107e+00 2.452443132659617997e-01 6.268697975596301264e-01 7.895864155777032600e-01 9.089928712075301398e-01 9.532382569198449840e-01 9.762921226391529927e-01 9.904366919868146102e-01
1.626666666666666705e+00 2.434704653859442736e-01 6.252965820427447419e-01 7.886781819181389874e-01 9.085970692468227083e-01 9.530344887509247798e-01 9.761887215727922396e-01 9.903949606223363400e-01
1.633333333333333526e+00 2.417033885533241555e-01 6.237130514322122288e-01 7.877635104048092973e-01 9.081984191482077584e-01 9.528292501395640990e-01 9.760845734973746524e-01 9.903529275950225808e-01
1.640000000000000124e+00 2.399432107974617256e-01 6.221191739691183109e-01 7.868423639962359717e-01 9.077969035258849351e-01 9.526225320303860489e-01 9.759796737979391512e-01 9.903105910382633548e-01
1.646666666666666723e+00 2.381900568241519800e-01 6.205149186926062210e-01 7.859147054418340606e-01 9.073925048724936770e-01 9.524143253033644507e-01 9.758740178263648479e-01 9.902679490720003308e-01
1.653333333333333544e+00 2.364440480071354211e-01 6.189002554825668856e-01 7.849804972821650129e-01 9.069852055584387562e-01 9.522046207734353729e-01 9.757676009011674312e-01 9.902249998026397826e-01
1.660000000000000142e+00 2.347053023824217655e-01 6.172751551036569362e-01 7.840397018492333281e-01 9.065749878312129306e-01 9.519934091901066653e-01 9.756604183072948855e-01 9.901817413229695442e-01
1.666666666666666741e+00 2.329739346453613968e-01 6.156395892506523193e-01 7.830922812668278388e-01 9.061618338147148233e-01 9.517806812370641634e-01 9.755524652959211007e-01 9.901381717120770753e-01
1.673333333333333339e+00 2.312500561503978702e-01 6.139935305951410571e-01 7.821381974509097335e-01 9.057457255085649139e-01 9.515664275317761156e-01 9.754437370842385935e-01 9.900942890352616432e-01
1.680000000000000160e+00 2.295337749134319649e-01 6.123369528335548262e-01 7.811774121100508728e-01 9.053266447874174228e-01 9.513506386250941693e-01 9.753342288552493411e-01 9.900500913439518325e-01
1.686666666666666758e+00 2.278251956167260117e-01 6.106698307365387990e-01 7.802098867459204001e-01 9.049045734002690855e-01 9.511333050008520251e-01 9.752239357575548384e-01 9.900055766756163944e-01
1.693333333333333357e+00 2.261244196162750797e-01 6.089921401996525319e-01 7.792355826538263086e-01 9.044794929697643759e-01 9.509144170754614267e-01 9.751128529051432681e-01 9.899607430536783159e-01
1.700000000000000178e+00 2.244315449515715266e-01 6.073038582953930176e-01 7.782544609233094102e-01 9.040513849914973976e-01 9.506939651975057082e-01 9.750009753771773369e-01 9.899155884874302203e-01
1.706666666666666776e+00 2.227466663576863071e-01 6.056049633265280230e-01 7.772664824387964799e-01 9.036202308333110000e-01 9.504719396473302329e-01 9.748882982177781154e-01 9.898701109719433289e-01
1.713333333333333375e+00 2.210698752795904054e-01 6.038954348807205053e-01 7.762716078803102437e-01 9.031860117345920091e-01 9.502483306366301674e-01 9.747748164358098766e-01 9.898243084879793097e-01
1.720000000000000195e+00 2.194012598886388443e-01 6.021752538864262316e-01 7.752697977242419825e-01 9.027487088055634601e-01 9.500231283080361466e-01 9.746605250046613822e-01 9.897781790019021253e-01
1.726666666666666794e+00 2.177409051011389152e-01 6.004444026700380688e-01 7.742610122441875298e-01 9.023083030265736104e-01 9.497963227346963855e-01 9.745454188620266134e-01 9.897317204655875500e-01
1.733333333333333393e+00 2.160888925989228326e-01 5.987028650142467434e-01 7.732452115118494396e-01 9.018647752473818446e-01 9.495679039198563487e-01 9.744294929096840585e-01 9.896849308163329084e-01
1.740000000000000213e+00 2.144453008518466541e-01 5.969506262175875433e-01 7.722223553980077648e-01 9.014181061864412481e-01 9.493378617964359778e-01 9.743127420132743355e-01 9.896378079767660374e-01
1.746666666666666812e+00 2.128102051421351115e-01 5.951876731551306587e-01 7.711924035735630012e-01 9.009682764301778501e-01 9.491061862266041427e-01 9.741951610020754826e-01 9.895903498547525823e-01
1.753333333333333410e+00 2.111836775904929187e-01 5.934139943402758632e-01 7.701553155106525272e-01 9.005152664322673139e-01 9.488728670013494293e-01 9.740767446687786935e-01 9.895425543433047366e-01
1.760000000000000009e+00 2.095657871839034792e-01 5.916295799876014616e-01 7.691110504838448714e-01 9.000590565129077403e-01 9.486378938400494842e-01 9.739574877692599442e-01 9.894944193204884275e-01
1.766666666666666829e+00 2.079565998050355580e-01 5.898344220767158808e-01 7.680595675714142478e-01 8.995996268580902511e-01 9.484012563900364734e-01 9.738373850223517314e-01 9.894459426493275034e-01
1.773333333333333428e+00 2.063561782631793129e-01 5.880285144170545042e-01 7.670008256566985816e-01 8.991369575188659091e-01 9.481629442261604312e-01 9.737164311096129232e-01 9.893971221777131397e-01
1.780000000000000027e+00 2.047645823266331655e-01 5.862118527135582458e-01 7.659347834295444635e-01 8.986710284106098623e-01 9.479229468503492795e-01 9.735946206750972776e-01 9.893479557383036971e-01
1.786666666666666847e+00 2.031818687564646009e-01 5.843844346331675821e-01 7.648613993878424777e-01 8.982018193122823790e-01 9.476812536911660700e-01 9.734719483251188521e-01 9.892984411484332385e-01
1.793333333333333446e+00 2.016080913415679854e-01 5.825462598720589913e-01 7.637806318391561211e-01 8.977293098656872194e-01 9.474378541033643408e-01 9.733484086280181913e-01 9.892485762100138302e-01
1.800000000000000044e+00 2.000433009349427971e-01 5.806973302235447498e-01 7.626924389024496431e-01 8.972534795747268976e-01 9.471927373674386974e-01 9.732239961139247386e-01 9.891983587094373975e-01
1.806666666666666865e+00 1.984875454911186610e-01 5.788376496465554855e-01 7.615967785099159171e-01 8.967743078046551686e-01 9.469458926891746176e-01 9.730987052745192489e-01 9.891477864174796908e-01
1.813333333333333464e+00 1.969408701046529431e-01 5.769672243346157803e-01 7.604936084089120030e-01 8.962917737813266283e-01 9.466973091991937039e-01 9.729725305627930920e-01 9.890968570892005873e-01
1.820000000000000062e+00 1.954033170496278227e-01 5.750860627852208973e-01 7.593828861640037342e-01 8.958058565904433168e-01 9.464469759524970494e-01 9.728454663928073343e-01 9.890455684638458367e-01
1.826666666666666883e+00 1.938749258200763437e-01 5.731941758695167088e-01 7.582645691591252124e-01 8.953165351767992108e-01 9.461948819280057155e-01 9.727175071394492667e-01 9.889939182647460303e-01
1.833333333333333481e+00 1.923557331712675844e-01 5.712915769021797985e-01 7.571386145998586503e-01 8.948237883435214979e-01 9.459410160280971036e-01 9.725886471381872678e-01 9.889419041992177917e-01
1.840000000000000080e+00 1.908457731617813069e-01 5.693782817113908212e-01 7.560049795158372277e-01 8.943275947513092961e-01 9.456853670781399934e-01 9.724588806848246669e-01 9.888895239584606367e-01
1.846666666666666679e+00 1.893450771963065271e-01 5.674543087087888793e-01 7.548636207632787309e-01 8.938279329176699317e-01 9.454279238260255847e-01 9.723282020352513877e-01 9.888367752174576086e-01
1.853333333333333499e+00 1.878536740690973650e-01 5.655196789592905615e-01 7.537144950276537525e-01 8.933247812161523305e-01 9.451686749416960964e-01 9.721966054051933703e-01 9.887836556348692518e-01
1.860000000000000098e+00 1.863715900080230858e-01 5.635744162506536314e-01 7.525575588264944438e-01 8.928181178755785208e-01 9.449076090166700359e-01 9.720640849699621056e-01 9.887301628529340247e-01
1.866666666666666696e+00 1.848988487191489116e-01 5.616185471626584658e-01 7.513927685123501510e-01 8.923079209792721400e-01 9.446447145635643583e-01 9.719306348642000604e-01 9.886762944973602751e-01
1.873333333333333517e+00 1.834354714317883994e-01 5.596521011357821207e-01 7.502200802758957066e-01 8.917941684642847200e-01 9.443799800156147395e-01 9.717962491816265480e-01 9.886220481772246549e-01
1.880000000000000115e+00 1.819814769439672686e-01 5.576751105392299124e-01 7.490394501491994816e-01 8.912768381206198631e-01 9.441133937261911857e-01 9.716609219747803783e-01 9.885674214848660935e-01
1.886666666666666714e+00 1.805368816682418054e-01 5.556876107381893970e-01 7.478508340091563067e-01 8.907559075904547541e-01 9.438449439683122000e-01 9.715246472547612866e-01 9.885124119957774402e-01
1.893333333333333535e+00 1.791016996778165560e-01 5.536896401601707485e-01 7.466541875810955853e-01 8.902313543673598950e-01 9.435746189341547296e-01 9.713874189909701418e-01 9.884570172685009926e-01
1.900000000000000133e+00 1.776759427529074620e-01 5.516812403602878723e-01 7.454494664425684869e-01 8.897031557955165093e-01 9.433024067345616714e-01 9.712492311108463783e-01 9.884012348445186946e-01
1.906666666666666732e+00 1.762596204272982303e-01 5.496624560853410335e-01 7.442366260273243217e-01 8.891712890689319471e-01 9.430282953985463790e-01 9.711100774996043183e-01 9.883450622481457781e-01
1.913333333333333552e+00 1.748527400350400329e-01 5.476333353365514522e-01 7.430156216294838689e-01 8.886357312306527589e-01 9.427522728727938395e-01 9.709699519999676065e-01 9.882884969864192959e-01
1.920000000000000151e+00 1.734553067572462692e-01 5.455939294308029819e-01 7.417864084079174303e-01 8.880964591719767709e-01 9.424743270211590751e-01 9.708288484119017570e-01 9.882315365489899861e-01
1.926666666666666750e+00 1.720673236689351793e-01 5.435442930602402134e-01 7.405489413908376006e-01 8.875534496316619393e-01 9.421944456241618804e-01 9.706867604923449244e-01 9.881741784080104729e-01
1.933333333333333348e+00 1.706887917858763704e-01 5.414844843500745686e-01 7.393031754806155265e-01 8.870066791951348728e-01 9.419126163784794503e-01 9.705436819549368987e-01 9.881164200180238000e-01
1.940000000000000169e+00 1.693197101113972647e-01 5.394145649144468369e-01 7.380490654588302002e-01 8.864561242936964680e-01 9.416288268964347896e-01 9.703996064697465451e-01 9.880582588158520752e-01
1.946666666666666767e+00 1.679600756831090558e-01 5.373345999101970527e-01 7.367865659915624477e-01 8.859017612037269895e-01 9.413430647054831235e-01 9.702545276629965798e-01 9.879996922204820065e-01
1.953333333333333366e+00 1.666098836195118171e-01 5.352446580883892802e-01 7.355156316349421575e-01 8.853435660458889300e-01 9.410553172476940897e-01 9.701084391167872356e-01 9.879407176329518814e-01
1.960000000000000187e+00 1.652691271664417094e-01 5.331448118434454209e-01 7.342362168409620748e-01 8.847815147843284267e-01 9.407655718792318211e-01 9.699613343688184841e-01 9.878813324362368808e-01
1.966666666666666785e+00 1.639377977433237599e-01 5.310351372597363895e-01 7.329482759635687072e-01 8.842155832258762338e-01 9.404738158698309203e-01 9.698132069121089271e-01 9.878215339951339491e-01
1.973333333333333384e+00 1.626158849891956859e-01 5.289157141554864383e-01 7.316517632650426650e-01 8.836457470192463637e-01 9.401800364022703249e-01 9.696640501947142443e-01 9.877613196561445541e-01
1.980000000000000204e+00 1.613033768084705388e-01 5.267866261238457470e-01 7.303466329226818710e-01 8.830719816542340617e-01 9.398842205718429543e-01 9.695138576194429758e-01 9.877006867473588914e-01
1.986666666666666803e+00 1.600002594164069980e-01 5.246479605709892802e-01 7.290328390358004063e-01 8.824942624609132258e-01 9.395863553858229134e-01 9.693626225435707511e-01 9.876396325783370900e-01
1.993333333333333401e+00 1.587065173842570620e-01 5.224998087511034672e-01 7.277103356330565376e-01 8.819125646088320503e-01 9.392864277629292546e-01 9.692103382785522969e-01 9.875781544399911960e-01
2.000000000000000000e+00 1.574221336840644636e-01 5.203422657981257027e-01 7.263790766801259124e-01 8.813268631062086689e-01 9.389844245327867434e-01 9.690569980897321134e-01 9.875162496044656013e-01


==> anc/SUN_N3_mu0.25_quark_condensate.dat <==
# m	NF=3	NF=10	NF=20	NF=50	NF=100	NF=200	NF=500
6.666666666666667095e-03 4.596980864620239630e-03 3.696226635019482249e-03 3.491310876006166984e-03 3.366157381930381682e-03 3.324062445258290331e-03 3.302943334387126520e-03 3.290248821358757007e-03
1.333333333333333419e-02 9.193857253139196828e-03 7.392375334487876273e-03 6.982548114214340122e-03 6.732243598175207885e-03 6.648054536566513038e-03 6.605816718939876847e-03 6.580427935098886148e-03
2.000000000000000042e-02 1.379052469630247593e-02 1.108836817191845812e-02 1.047363808555797256e-02 1.009818749198628136e-02 9.971905929122008155e-03 9.908550213162507087e-03 9.870467640707614523e-03
2.666666666666666838e-02 1.838687873818377685e-02 1.478412723869982140e-02 1.396450717814746306e-02 1.346391792329948607e-02 1.329554629402187466e-02 1.321107389150897975e-02 1.316029825813068606e-02
3.333333333333333287e-02 2.298281492616204014e-02 1.847957463631851385e-02 1.745508179024448520e-02 1.682936376146260474e-02 1.661890531262495002e-02 1.651331783959051128e-02 1.644985011303819883e-02
4.000000000000000083e-02 2.757822882735310940e-02 2.217463249461876576e-02 2.094528834733447309e-02 2.019445390272255406e-02 1.994191269241400721e-02 1.981521216864991219e-02 1.973905355701125602e-02
4.666666666666666879e-02 3.217301602726652110e-02 2.586922297330223816e-02 2.443505330374651230e-02 2.355911727177741055e-02 2.326449816819124022e-02 2.311668701764984374e-02 2.302783897284162162e-02
5.333333333333333676e-02 3.676707213446152311e-02 2.956326826830851101e-02 2.792430314873287772e-02 2.692328282702908041e-02 2.658659151058214917e-02 2.641767255980433798e-02 2.631613677390323008e-02
6.000000000000000472e-02 4.136029278886527855e-02 3.325669062265699388e-02 3.141296441760002556e-02 3.028687957123342087e-02 2.990812253130975540e-02 2.971809901171309359e-02 2.960387741848854309e-02
6.666666666666666574e-02 4.595257365759265050e-02 3.694941232387370655e-02 3.490096368830769569e-02 3.364983655003588731e-02 3.322902108650449549e-02 3.301789663160158844e-02 3.289099140832540957e-02
7.333333333333333370e-02 5.054381044797467276e-02 4.064135571991444457e-02 3.838822759740823098e-02 3.701208286541985554e-02 3.654921708786677825e-02 3.631699573344378956e-02 3.617740929612333484e-02
8.000000000000000167e-02 5.513389890363125379e-02 4.433244321662588305e-02 4.187468283752658615e-02 4.037354767426598601e-02 3.986864050091304401e-02 3.961532668611601748e-02 3.946306169197363184e-02
8.666666666666666963e-02 5.972273481298817632e-02 4.802259728893435581e-02 4.536025616815148737e-02 4.373416019843914121e-02 4.318722135544660057e-02 4.291281992281959640e-02 4.274787926952996336e-02
9.333333333333333759e-02 6.431021401404754534e-02 5.171174048712693511e-02 4.884487442163805426e-02 4.709384973113935058e-02 4.650488975343892994e-02 4.620940594567547050e-02 4.603179277472900510e-02
1.000000000000000056e-01 6.889623239542976008e-02 5.539979544028632297e-02 5.232846450671401611e-02 5.045254564022324389e-02 4.982157586867298760e-02 4.950501533151396155e-02 4.931473302102429984e-02
1.066666666666666735e-01 7.348068590169207215e-02 5.908668486344468423e-02 5.581095341528193032e-02 5.381017737434899695e-02 5.313720995691468413e-02 5.279957873631620918e-02 5.259663090826710574e-02
1.133333333333333415e-01 7.806347053961691651e-02 6.277233156572398221e-02 5.929226823001996355e-02 5.716667447078396108e-02 5.645172236075152866e-02 5.609302690483612686e-02 5.587741741829814479e-02
1.200000000000000094e-01 8.264448237822992482e-02 6.645665845238317437e-02 6.277233612725385825e-02 6.052196655805954645e-02 5.976504351399029857e-02 5.938529066987906224e-02 5.915702362519787566e-02
1.266666666666666774e-01 8.722361755625070157e-02 7.013958853413668204e-02 6.625108438456676907e-02 6.387598336416799860e-02 6.307710394729906800e-02 6.267630096378050408e-02 6.243538070021142916e-02
1.333333333333333315e-01 9.180077228559235802e-02 7.382104493214880492e-02 6.972844038734288263e-02 6.722865472093594863e-02 6.638783429666295088e-02 6.596598882149845577e-02 6.571241991739590338e-02
1.400000000000000133e-01 9.637584285630057535e-02 7.750095088505365437e-02 7.320433163388727349e-02 7.057991057195327211e-02 6.969716530708518210e-02 6.925428538658739974e-02 6.898807265991141469e-02
1.466666666666666674e-01 1.009487256381075421e-01 8.117922975219310500e-02 7.667868573964388423e-02 7.392968097380139825e-02 7.300502783629535253e-02 7.254112191589957848e-02 7.226227042272040380e-02
1.533333333333333492e-01 1.055193170876297382e-01 8.485580502220888000e-02 8.015143044534557559e-02 7.727789610573081169e-02 7.631135286303401821e-02 7.582642978627623931e-02 7.553494482122292963e-02
1.600000000000000033e-01 1.100875137518192992e-01 8.853060031818320297e-02 8.362249362155921295e-02 8.062448627387690248e-02 7.961607149238164594e-02 7.911014049986285490e-02 7.880602759549390490e-02
1.666666666666666852e-01 1.146532122723368102e-01 9.220353940379136248e-02 8.709180327537380251e-02 8.396938191677413843e-02 8.291911496045724361e-02 8.239218568985900992e-02 8.207545061626475569e-02
1.733333333333333393e-01 1.192163093894724329e-01 9.587454618835025699e-02 9.055928755395621643e-02 8.731251361075502426e-02 8.622041463973662001e-02 8.567249712473902490e-02 8.534314588867125684e-02
1.800000000000000211e-01 1.237767019475969760e-01 9.954354473386899105e-02 9.402487475322061916e-02 9.065381207603048774e-02 8.951990204568890941e-02 8.895100671637795609e-02 8.860904556166625257e-02
1.866666666666666752e-01 1.283342868987275009e-01 1.032104592600955745e-01 9.748849332130016254e-02 9.399320818191270188e-02 9.281750884173928240e-02 9.222764652142936836e-02 9.187308192884803548e-02
1.933333333333333570e-01 1.328889613074484277e-01 1.068752141504671072e-01 1.009500718647299289e-01 9.733063295237177892e-02 9.611316684302399771e-02 9.550234875097202147e-02 9.513518743609018780e-02
2.000000000000000111e-01 1.374406223556035311e-01 1.105377339582965524e-01 1.044095391545549895e-01 1.006660175714156752e-01 9.940680802537410488e-02 9.877504577302695377e-02 9.839529468814757485e-02
2.066666666666666929e-01 1.419891673469036442e-01 1.141979434125675597e-01 1.078668241316198123e-01 1.039992933891014243e-01 1.026983645275910961e-01 1.020456701203673322e-01 1.016533364519274785e-01
2.133333333333333470e-01 1.465344937110225343e-01 1.178557674229395169e-01 1.113218559121313955e-01 1.073303919259178812e-01 1.059877686588374668e-01 1.053141544924229567e-01 1.049092456621719960e-01
2.200000000000000011e-01 1.510764990084876858e-01 1.215111310860355343e-01 1.147745637928140050e-01 1.106592448788445843e-01 1.092749529019131360e-01 1.085804317643242894e-01 1.081629554275290034e-01
2.266666666666666829e-01 1.556150809359926335e-01 1.251639596916798991e-01 1.182248772573496476e-01 1.139857841270729283e-01 1.125598499205882619e-01 1.118444349903902207e-01 1.114143990360054737e-01
2.333333333333333370e-01 1.601501373295412811e-01 1.288141787270953575e-01 1.216727259807502959e-01 1.173099417366202102e-01 1.158423925638154411e-01 1.151060974083285143e-01 1.146635099578506983e-01
2.400000000000000189e-01 1.646815661710973044e-01 1.324617138841379937e-01 1.251180398359907631e-01 1.206316499662316993e-01 1.191225138720199556e-01 1.183653524468990109e-01 1.179102218561147580e-01
2.466666666666666730e-01 1.692092655913307597e-01 1.361064910635288450e-01 1.285607488981261315e-01 1.239508412717712366e-01 1.224001470801178298e-01 1.216221337290809834e-01 1.211544685851802666e-01
2.533333333333333548e-01 1.737331338707804596e-01 1.397484363775116367e-01 1.320007834470115216e-01 1.272674483093084730e-01 1.256752256218399699e-01 1.248763750756455848e-01 1.243961841956624098e-01
2.600000000000000089e-01 1.782530694630074797e-01 1.433874761699768519e-01 1.354380739865213568e-01 1.305814039525900472e-01 1.289476831469814344e-01 1.281280105218199072e-01 1.276353029551838825e-01
2.666666666666666630e-01 1.827689709715558386e-01 1.470235370001623243e-01 1.388725512289798181e-01 1.338926412793403631e-01 1.322174535071983792e-01 1.313769743036334592e-01 1.308717593302591853e-01
2.733333333333333726e-01 1.872807371724433956e-01 1.506565456618267906e-01 1.423041461141504593e-01 1.372010935885584482e-01 1.354844707727654030e-01 1.346232008758662113e-01 1.341054880043039688e-01
2.800000000000000266e-01 1.917882670152640523e-01 1.542864291863594028e-01 1.457327898112133757e-01 1.405066944030956277e-01 1.387486692374154951e-01 1.378666249141966560e-01 1.373364238823334416e-01
2.866666666666666807e-01 1.962914596262714806e-01 1.579131148464112677e-01 1.491584137230097806e-01 1.438093774740929198e-01 1.420099834188999766e-01 1.411071813201431324e-01 1.405645020933488087e-01
2.933333333333333348e-01 2.007902143145950669e-01 1.615365301629007877e-01 1.525809494928700716e-01 1.471090767867371252e-01 1.452683480688019557e-01 1.443448052230747736e-01 1.437896579975538325e-01
3.000000000000000444e-01 2.052844305763055488e-01 1.651566029100096089e-01 1.560003290089405636e-01 1.504057265650454722e-01 1.485236981748183915e-01 1.475794319922069386e-01 1.470118271882992766e-01
3.066666666666666985e-01 2.097740080979805521e-01 1.687732611193273613e-01 1.594164844088212796e-01 1.536992612759673915e-01 1.517759689645181154e-01 1.508109972335061333e-01 1.502309454989091408e-01
3.133333333333333526e-01 2.142588467622099091e-01 1.723864330859913585e-01 1.628293480850963870e-01 1.569896156357987738e-01 1.550250959141936946e-01 1.540394367986825941e-01 1.534469490070412834e-01
3.200000000000000067e-01 2.187388466515526320e-01 1.759960473740475595e-01 1.662388526903178509e-01 1.602767246136836132e-01 1.582710147490955788e-01 1.572646867913601587e-01 1.566597740414588658e-01
3.266666666666666607e-01 2.232139080526447938e-01 1.796020328207651451e-01 1.696449311419195582e-01 1.635605234370836325e-01 1.615136614514765812e-01 1.604866835678772086e-01 1.598693571813351033e-01
3.333333333333333703e-01 2.276839314603132103e-01 1.832043185422485843e-01 1.730475166269508369e-01 1.668409475969577227e-01 1.647529722638517991e-01 1.637053637440601395e-01 1.630756352686152377e-01
3.400000000000000244e-01 2.321488175819482747e-01 1.868028339382726277e-01 1.764465426072842069e-01 1.701179328512687494e-01 1.679888836942518282e-01 1.669206642003750740e-01 1.662785454052870260e-01
3.466666666666666785e-01 2.366084673415754513e-01 1.903975086980985998e-01 1.798419428246314788e-01 1.733914152312992507e-01 1.712213325212889048e-01 1.701325220876171440e-01 1.694780249632090730e-01
3.533333333333333326e-01 2.410627818820897939e-01 1.939882728034770520e-01 1.832336513039256043e-01 1.766613310447955887e-01 1.744502557964831835e-01 1.733408748266613564e-01 1.726740115856397750e-01
3.600000000000000422e-01 2.455116625709417855e-01 1.975750565356602373e-01 1.866216023602079443e-01 1.799276168816931198e-01 1.776755908524909888e-01 1.765456601188314378e-01 1.758664431940407391e-01
3.666666666666666963e-01 2.499550110021669935e-01 2.011577904791690963e-01 1.900057306019648229e-01 1.831902096181918793e-01 1.808972753045895721e-01 1.797468159463422588e-01 1.790552579909186759e-01
3.733333333333333504e-01 2.543927289999035057e-01 2.047364055264548899e-01 1.933859709355609802e-01 1.864490464209831166e-01 1.841152470565651234e-01 1.829442805790861826e-01 1.822403944652061514e-01
3.800000000000000044e-01 2.588247186212046524e-01 2.083108328832527223e-01 1.967622585707913541e-01 1.897040647527089563e-01 1.873294443048692526e-01 1.861379925784308886e-01 1.854217913947948382e-01
3.866666666666667140e-01 2.632508821592611792e-01 2.118810040730840227e-01 2.001345290249396391e-01 1.929552023754039503e-01 1.905398055424908366e-01 1.893278908003138139e-01 1.885993878534779900e-01
3.933333333333333681e-01 2.676711221450938649e-01 2.154468509413054733e-01 2.035027181269647711e-01 1.962023973550537093e-01 1.937462695648422273e-01 1.925139144014239856e-01 1.917731232154117893e-01
4.000000000000000222e-01 2.720853413503175888e-01 2.190083056607282364e-01 2.068667620226907200e-01 1.994455880664208758e-01 1.969487754713473149e-01 1.956960028427585374e-01 1.949429371553994816e-01
4.066666666666666763e-01 2.764934427889124691e-01 2.225653007354265189e-01 2.102265971786334287e-01 2.026847131973200655e-01 2.001472626730043392e-01 1.988740958930862168e-01 1.981087696582949920e-01
4.133333333333333859e-01 2.808953297185485254e-01 2.261177690056284662e-01 2.135821603866490948e-01 2.059197117519081244e-01 2.033416708943641127e-01 2.020481336341469203e-01 2.012705610188892658e-01
4.200000000000000400e-01 2.852909056416033096e-01 2.296656436514905031e-01 2.169333887679114337e-01 2.091505230559504436e-01 2.065319401772755248e-01 2.052180564643372729e-01 2.044282518477232857e-01
4.266666666666666941e-01 2.896800743067401429e-01 2.332088581987218912e-01 2.202802197777982418e-01 2.123770867607279733e-01 2.097180108874882876e-01 2.083838051033841399e-01 2.075817830766271410e-01
4.333333333333333481e-01 2.940627397081426175e-01 2.367473465214066097e-01 2.236225912090238077e-01 2.155993428463313932e-01 2.128998237156190521e-01 2.115453205949251736e-01 2.107310959611110313e-01
4.400000000000000022e-01 2.984388060866409731e-01 2.402810428476262194e-01 2.269604411972277469e-01 2.188172316267834039e-01 2.160773196839354260e-01 2.147025443121430288e-01 2.138761320827940737e-01
4.466666666666667118e-01 3.028081779281577846e-01 2.438098817627695203e-01 2.302937082237538347e-01 2.220306937532496860e-01 2.192504401476835230e-01 2.178554179602069374e-01 2.170168333579954034e-01
4.533333333333333659e-01 3.071707599635932762e-01 2.473337982141435576e-01 2.336223311203219077e-01 2.252396702185219812e-01 2.224191268013048228e-01 2.210038835814640557e-01 2.201531420344187973e-01
4.600000000000000200e-01 3.115264571669398297e-01 2.508527275149844971e-01 2.369462490731791271e-01 2.284441023608136390e-01 2.255833216815039954e-01 2.241478835591090013e-01 2.232850007040484419e-01
4.666666666666666741e-01 3.158751747528785181e-01 2.543666053482840916e-01 2.402654016261661918e-01 2.316439318665719227e-01 2.287429671697895350e-01 2.272873606184242778e-01 2.264123522980940884e-01
4.733333333333333837e-01 3.202168181749779352e-01 2.578753677712759540e-01 2.435797286858815691e-01 2.348391007757433258e-01 2.318980059975688512e-01 2.304222578353775086e-01 2.295351400974979528e-01
4.800000000000000377e-01 3.245512931219834973e-01 2.613789512188014474e-01 2.468891705244413148e-01 2.380295514848196348e-01 2.350483812500323288e-01 2.335525186352362947e-01 2.326533077310798114e-01
4.866666666666666918e-01 3.288785055141913993e-01 2.648772925078622942e-01 2.501936677837154344e-01 2.412152267501769809e-01 2.381940363680399575e-01 2.366780867999399296e-01 2.357667991832078647e-01
4.933333333333333459e-01 3.331983614988462961e-01 2.683703288405224763e-01 2.534931614789612819e-01 2.443960696918855424e-01 2.413349151542247273e-01 2.397989064688337557e-01 2.388755587972678784e-01
5.000000000000000000e-01 3.375107674544240433e-01 2.718579978157935062e-01 2.567875930089867365e-01 2.475720238044830934e-01 2.444709617804995128e-01 2.429149221499340983e-01 2.419795312805967380e-01
5.066666666666667096e-01 3.418156299579426793e-01 2.753402374116130646e-01 2.600769041405903703e-01 2.507430329403889102e-01 2.476021207745131292e-01 2.460260787059351806e-01 2.450786616955411001e-01
5.133333333333334192e-01 3.461128557945454265e-01 2.788169860010872303e-01 2.633610370229597097e-01 2.539090413247653832e-01 2.507283370322916927e-01 2.491323213658667990e-01 2.481728954700848921e-01
5.200000000000000178e-01 3.504023519712456403e-01 2.822881823736441698e-01 2.666399342078981660e-01 2.570699935749322096e-01 2.538495558393247808e-01 2.522335957446487642e-01 2.512621784167391459e-01
5.266666666666667274e-01 3.546840256799195235e-01 2.857537657142603660e-01 2.699135386308672002e-01 2.602258346821284540e-01 2.569657228507097879e-01 2.553298478271245897e-01 2.543464567187703196e-01
5.333333333333333259e-01 3.589577842986789724e-01 2.892136756160060274e-01 2.731817936223852605e-01 2.633765100223751654e-01 2.600767841024760885e-01 2.584210239773245821e-01 2.574256769320640847e-01
5.400000000000000355e-01 3.632235353807285461e-01 2.926678520814700035e-01 2.764446429097837110e-01 2.665219653582919790e-01 2.631826860145964897e-01 2.615070709393702564e-01 2.604997859973163243e-01
5.466666666666667451e-01 3.674811866458662091e-01 2.961162355282234704e-01 2.797020306220086572e-01 2.696621468434302615e-01 2.662833753935951453e-01 2.645879358433581019e-01 2.635687312375105118e-01
5.533333333333333437e-01 3.717306459677559571e-01 2.995587667903498730e-01 2.829539012921632457e-01 2.727970010254292532e-01 2.693787994362880078e-01 2.676635662076906064e-01 2.666324603636320845e-01
5.600000000000000533e-01 3.759718213627241679e-01 3.029953871227665241e-01 2.862001998603087016e-01 2.759264748484882568e-01 2.724689057323612662e-01 2.707339099421908757e-01 2.696909214746254779e-01
5.666666666666666519e-01 3.802046209758457307e-01 3.064260382032006902e-01 2.894408716765796141e-01 2.790505156555257438e-01 2.755536422670465391e-01 2.737989153489434613e-01 2.727440630635598051e-01
5.733333333333333615e-01 3.844289530686201273e-01 3.098506621369865321e-01 2.926758625052769403e-01 2.821690711933328988e-01 2.786329574247500829e-01 2.768585311282577566e-01 2.757918340193626361e-01
5.800000000000000711e-01 3.886447260030697071e-01 3.132692014584397278e-01 2.959051185262612238e-01 2.852820896136193940e-01 2.817067999915556786e-01 2.799127063803250604e-01 2.788341836288897313e-01
5.866666666666666696e-01 3.928518482263077538e-01 3.166815991344468784e-01 2.991285863388244426e-01 2.883895194762609027e-01 2.847751191569834472e-01 2.829613906066805740e-01 2.818710615794457475e-01
5.933333333333333792e-01 3.970502282545165240e-01 3.200877985675732451e-01 3.023462129642174867e-01 2.914913097519415408e-01 2.878378645189204610e-01 2.860045337138992783e-01 2.849024179631939324e-01
6.000000000000000888e-01 4.012397746554430267e-01 3.234877435985012428e-01 3.055579458484274369e-01 2.945874098255200635e-01 2.908949860835332024e-01 2.890420860173313899e-01 2.879282032796190438e-01
6.066666666666666874e-01 4.054203960301244747e-01 3.268813785090565749e-01 3.087637328649859292e-01 2.976777694979254041e-01 2.939464342705150890e-01 2.920739982415971880e-01 2.909483684352366373e-01
6.133333333333333970e-01 4.095920009934930217e-01 3.302686480243324230e-01 3.119635223169521243e-01 3.007623389883231635e-01 2.969921599135924573e-01 2.951002215237995552e-01 2.939628647479770596e-01
6.199999999999999956e-01 4.137544981552755963e-01 3.336494973163536271e-01 3.151572629407203285e-01 3.038410689377785134e-01 3.000321142638898708e-01 2.981207074165017068e-01 2.969716439511601580e-01
6.266666666666667052e-01 4.179077960984124429e-01 3.370238720057633364e-01 3.183449039077203002e-01 3.069139104112265648e-01 3.030662489923291458e-01 3.011354078913736632e-01 2.999746581953258717e-01
6.333333333333334147e-01 4.220518033576259320e-01 3.403917181642909240e-01 3.215263948265714711e-01 3.099808148991532453e-01 3.060945161919236823e-01 3.041442753379260955e-01 3.029718600459976319e-01
6.400000000000000133e-01 4.261864283973089140e-01 3.437529823179062416e-01 3.247016857462639572e-01 3.130417343210702419e-01 3.091168683795900152e-01 3.071472625685467417e-01 3.059632024930094563e-01
6.466666666666667229e-01 4.303115795877388017e-01 3.471076114483132025e-01 3.278707271579704430e-01 3.160966210267040499e-01 3.121332584985289649e-01 3.101443228203656921e-01 3.089486389485502915e-01
6.533333333333333215e-01 4.344271651816404289e-01 3.504555529957482096e-01 3.310334699974291639e-01 3.191454277985167343e-01 3.151436399220242657e-01 3.131354097568734285e-01 3.119281232487310929e-01
6.600000000000000311e-01 4.385330932893883871e-01 3.537967548612543922e-01 3.341898656472314655e-01 3.221881078545295596e-01 3.181479664519765715e-01 3.161204774694443831e-01 3.149016096583234781e-01
6.666666666666667407e-01 4.426292718532991444e-01 3.571311654084048937e-01 3.373398659388133769e-01 3.252246148492855538e-01 3.211461923251407447e-01 3.190994804808772178e-01 3.178690528702485252e-01
6.733333333333333393e-01 4.467156086221286682e-01 3.604587334657739506e-01 3.404834231546262635e-01 3.282549028768889654e-01 3.241382722117114312e-01 3.220723737464905589e-01 3.208304080100278788e-01
6.800000000000000488e-01 4.507920111238526428e-01 3.637794083287161362e-01 3.436204900300223741e-01 3.312789264717741489e-01 3.271241612185863956e-01 3.250391126561664179e-01 3.237856306357507208e-01
6.866666666666667584e-01 4.548583866395257136e-01 3.670931397618016345e-01 3.467510197556121776e-01 3.342966406120492784e-01 3.301038148925067861e-01 3.279996530359572948e-01 3.267346767403422891e-01
6.933333333333333570e-01 4.589146421745138316e-01 3.703998779999681523e-01 3.498749659785453936e-01 3.373080007200305874e-01 3.330771892192500583e-01 3.309539511498062470e-01 3.296775027535911451e-01
7.000000000000000666e-01 4.629606844308292724e-01 3.736995737505785509e-01 3.529922828046763161e-01 3.403129626642411032e-01 3.360442406267442617e-01 3.339019637017529574e-01 3.326140655437687665e-01
7.066666666666666652e-01 4.669964197791585669e-01 3.769921781956661055e-01 3.561029248003864667e-01 3.433114827620480369e-01 3.390049259874711174e-01 3.368436478374962073e-01 3.355443224197877661e-01
7.133333333333333748e-01 4.710217542297153726e-01 3.802776429931482571e-01 3.592068469942530928e-01 3.463035177805072751e-01 3.419592026190505507e-01 3.397789611457268100e-01 3.384682311320881265e-01
7.200000000000000844e-01 4.750365934028351611e-01 3.835559202781033683e-01 3.623040048780408751e-01 3.492890249373392653e-01 3.449070282852726432e-01 3.427078616603268513e-01 3.413857498742123853e-01
7.266666666666666829e-01 4.790408425011410953e-01 3.868269626656394289e-01 3.653943544099675367e-01 3.522679619041254040e-01 3.478483611998618441e-01 3.456303078600377887e-01 3.442968372843572822e-01
7.333333333333333925e-01 4.830344062787532700e-01 3.900907232505212430e-01 3.684778520139140867e-01 3.552402868064949426e-01 3.507831600247304782e-01 3.485462586725132095e-01 3.472014524471655483e-01
7.400000000000001021e-01 4.870171890128765502e-01 3.933471556098748212e-01 3.715544545824083222e-01 3.582059582249185192e-01 3.537113838737447336e-01 3.514556734729701870e-01 3.500995548953992342e-01
7.466666666666667007e-01 4.909890944753769193e-01 3.965962138046068564e-01 3.746241194782013451e-01 3.611649351987235024e-01 3.566329923136853930e-01 3.543585120889217177e-01 3.529911046092344407e-01
7.533333333333334103e-01 4.949500259023154602e-01 3.998378523797528339e-01 3.776868045344866642e-01 3.641171772241828530e-01 3.595479453649401691e-01 3.572547347972575560e-01 3.558760620196362301e-01
7.600000000000000089e-01 4.988998859667351793e-01 4.030720263664731018e-01 3.807424680567537134e-01 3.670626442575825044e-01 3.624562035026565598e-01 3.601443023291614476e-01 3.587543880104956950e-01
7.666666666666667185e-01 5.028385767490143321e-01 4.062986912826610508e-01 3.837910688240551704e-01 3.700012967158181065e-01 3.653577276582575251e-01 3.630271758680004290e-01 3.616260439143837990e-01
7.733333333333334281e-01 5.067659997104484448e-01 4.095178031345416692e-01 3.868325660900682750e-01 3.729330954782066332e-01 3.682524792200855268e-01 3.659033170536923341e-01 3.644909915213272456e-01
7.800000000000000266e-01 5.106820556649105392e-01 4.127293184172436402e-01 3.898669195840267498e-01 3.758580018860240846e-01 3.711404200352325100e-01 3.687726879804109625e-01 3.673491930724677168e-01
7.866666666666667362e-01 5.145866447526681320e-01 4.159331941159046253e-01 3.928940895118842036e-01 3.787759777449886678e-01 3.740215124096631927e-01 3.716352512002841779e-01 3.702006112669348759e-01
7.933333333333333348e-01 5.184796664149767809e-01 4.191293877068991702e-01 3.959140365575444243e-01 3.816869853256105172e-01 3.768957191097372372e-01 3.744909697231704193e-01 3.730452092580627821e-01
8.000000000000000444e-01 5.223610193679032454e-01 4.223178571575472162e-01 3.989267218827831640e-01 3.845909873633083786e-01 3.797630033621026135e-01 3.773398070162259921e-01 3.758829506579291491e-01
8.066666666666667540e-01 5.262306015801654357e-01 4.254985609283432058e-01 4.019321071290495873e-01 3.874879470606912291e-01 3.826233288553185785e-01 3.801817270078253208e-01 3.787137995344954100e-01
8.133333333333333526e-01 5.300883102485518528e-01 4.286714579722525342e-01 4.049301544182707935e-01 3.903778280870288109e-01 3.854766597408396112e-01 3.830166940841140955e-01 3.815377204172135106e-01
8.200000000000000622e-01 5.339340417777554970e-01 4.318365077363876536e-01 4.079208263525885836e-01 3.932605945795687452e-01 3.883229606326137340e-01 3.858446730934780855e-01 3.843546782920727600e-01
8.266666666666667718e-01 5.377676917592317807e-01 4.349936701619496748e-01 4.109040860162123110e-01 3.961362111440445699e-01 3.911621966085221946e-01 3.886656293455338917e-01 3.871646386051134647e-01
8.333333333333333703e-01 5.415891549523464965e-01 4.381429056846939396e-01 4.138798969750020484e-01 3.990046428550905744e-01 3.939943332111031649e-01 3.914795286110487882e-01 3.899675672642064495e-01
8.400000000000000799e-01 5.453983252677570004e-01 4.412841752356592151e-01 4.168482232775351237e-01 4.018658552568519782e-01 3.968193364465830153e-01 3.942863371229779479e-01 3.927634306370090811e-01
8.466666666666666785e-01 5.491950957509267317e-01 4.444174402411456004e-01 4.198090294555858470e-01 4.047198143634350154e-01 3.996371727870207113e-01 3.970860215780790958e-01 3.955521955531096090e-01
8.533333333333333881e-01 5.529793585688078661e-01 4.475426626232069105e-01 4.227622805241584847e-01 4.075664866589873703e-01 4.024478091702043958e-01 3.998785491345134280e-01 3.983338293025411869e-01
8.600000000000000977e-01 5.567510049974031539e-01 4.506598047997296685e-01 4.257079419822088484e-01 4.104058390987517235e-01 4.052512129989082612e-01 4.026638874150608727e-01 4.011082996377454690e-01
8.666666666666666963e-01 5.605099254127491326e-01 4.537688296849998193e-01 4.286459798132394305e-01 4.132378391089080449e-01 4.080473521433587991e-01 4.054420045064425215e-01 4.038755747750117919e-01
8.733333333333334059e-01 5.642560092811765848e-01 4.568697006888096102e-01 4.315763604841147405e-01 4.160624545863401136e-01 4.108361949384425338e-01 4.082128689580629133e-01 4.066356233888429594e-01
8.800000000000000044e-01 5.679891451556065007e-01 4.599623817176672347e-01 4.344990509472520523e-01 4.188796538995728236e-01 4.136177101868857564e-01 4.109764497841386088e-01 4.093884146213840336e-01
8.866666666666667140e-01 5.717092206704780244e-01 4.630468371736617961e-01 4.374140186391164975e-01 4.216894058885438668e-01 4.163918671575156383e-01 4.137327164621113496e-01 4.121339180735213437e-01
8.933333333333334236e-01 5.754161225415862502e-01 4.661230319552484569e-01 4.403212314811400518e-01 4.244916798644408074e-01 4.191586355853593737e-01 4.164816389353345749e-01 4.148721038099597025e-01
9.000000000000000222e-01 5.791097365669735098e-01 4.691909314561222843e-01 4.432206578793136953e-01 4.272864456101339026e-01 4.219179856724270539e-01 4.192231876090186660e-01 4.176029423596522294e-01
9.066666666666667318e-01 5.827899476313206373e-01 4.722505015660413696e-01 4.461122667245195350e-01 4.300736733799548905e-01 4.246698880875826032e-01 4.219573333539426430e-01 4.203264047098970724e-01
9.133333333333334414e-01 5.864566397119879149e-01 4.753017086694946713e-01 4.489960273919651468e-01 4.328533338993406643e-01 4.274143139653751033e-01 4.246840475042018559e-01 4.230424623155299990e-01
9.200000000000000400e-01 5.901096958887009913e-01 4.783445196459740201e-01 4.518719097414154451e-01 4.356253983648639139e-01 4.301512349068731811e-01 4.274033018580074561e-01 4.257510870898554289e-01
9.266666666666667496e-01 5.937489983553081441e-01 4.813789018692040123e-01 4.547398841166162553e-01 4.383898384440130247e-01 4.328806229795310601e-01 4.301150686763236530e-01 4.284522514096596457e-01
9.333333333333333481e-01 5.973744284349588041e-01 4.844048232067942328e-01 4.575999213453000869e-01 4.411466262751586043e-01 4.356024507161564974e-01 4.328193206845578622e-01 4.311459281130746723e-01
9.400000000000000577e-01 6.009858665980410963e-01 4.874222520198647213e-01 4.604519927391003686e-01 4.438957344665464544e-01 4.383166911145516820e-01 4.355160310695556647e-01 4.338320905009817041e-01
9.466666666666667673e-01 6.045831924822271386e-01 4.904311571615094789e-01 4.632960700921147645e-01 4.466371360965681880e-01 4.410233176382395426e-01 4.382051734818501187e-01 4.365107123324669103e-01
9.533333333333333659e-01 6.081662849169939822e-01 4.934315079773342050e-01 4.661321256816600700e-01 4.493708047129506000e-01 4.437223042149737728e-01 4.408867220329710235e-01 4.391817678281292325e-01
9.600000000000000755e-01 6.117350219505894859e-01 4.964232743041565588e-01 4.689601322675530093e-01 4.520967143331032223e-01 4.464136252369981239e-01 4.435606512971744797e-01 4.418452316716958705e-01
9.666666666666666741e-01 6.152892808787213674e-01 4.994064264684408561e-01 4.717800630906798798e-01 4.548148394417138030e-01 4.490972555588366721e-01 4.462269363088539609e-01 4.445010790014067847e-01
9.733333333333333837e-01 6.188289382791125615e-01 5.023809352869766931e-01 4.745918918735123060e-01 4.575251549923361472e-01 4.517731704997606790e-01 4.488855525633543841e-01 4.471492854181113863e-01
9.800000000000000933e-01 6.223538700465748308e-01 5.053467720644698735e-01 4.773955928188078346e-01 4.602276364055391533e-01 4.544413458402273842e-01 4.515364760152807411e-01 4.497898269798817350e-01
9.866666666666666918e-01 6.258639514322379416e-01 5.083039085929651479e-01 4.801911406088029133e-01 4.629222595680562158e-01 4.571017578220617494e-01 4.541796830785166383e-01 4.524226802002088155e-01
9.933333333333334014e-01 6.293590570870801759e-01 5.112523171518696952e-01 4.829785104056746325e-01 4.656090008333304553e-01 4.597543831494621536e-01 4.568151506265552553e-01 4.550478220535601470e-01
1.000000000000000000e+00 6.328390610702581132e-01 5.141919704760337106e-01 4.857576778215350055e-01 4.682878369927702678e-01 4.623991989593405627e-01 4.594428559625513553e-01 4.576652299426067771e-01
1.006666666666666821e+00 6.363038370046634196e-01 5.171228418421427442e-01 4.885286190005509455e-01 4.709587453544702984e-01 4.650361828999173830e-01 4.620627768997749296e-01 4.602748817750270671e-01
1.013333333333333419e+00 6.397532580582631079e-01 5.200449050099058557e-01 4.912913105633257560e-01 4.736217036903074828e-01 4.676653130784887979e-01 4.646748917057057504e-01 4.628767559161808820e-01
1.020000000000000018e+00 6.431871969276854450e-01 5.229581341632245639e-01 4.940457295520002123e-01 4.762766901821506305e-01 4.702865680075827837e-01 4.672791790528403877e-01 4.654708311298190737e-01
1.026666666666666838e+00 6.466055260016191353e-01 5.258625039945298285e-01 4.967918535100405708e-01 4.789236834993856884e-01 4.728999266824250869e-01 4.698756180927654014e-01 4.680570866620885062e-01
1.033333333333333437e+00 6.500081173865990269e-01 5.287579896753117348e-01 4.995296604545684249e-01 4.815626627718252450e-01 4.755053685536358987e-01 4.724641884301720718e-01 4.706355022071826988e-01
1.040000000000000036e+00 6.533948429699970584e-01 5.316445668538842817e-01 5.022591288747290106e-01 4.841936075887055546e-01 4.781028735261952378e-01 4.750448701218885628e-01 4.732060579108253728e-01
1.046666666666666634e+00 6.567655744866572887e-01 5.345222116543218993e-01 5.049802377311246593e-01 4.868164979975408424e-01 4.806924219583075253e-01 4.776176436748649223e-01 4.757687343681650805e-01
1.053333333333333455e+00 6.601201835878985902e-01 5.373909006745273276e-01 5.076929664540920095e-01 4.894313145025547263e-01 4.832739946606060544e-01 4.801824900462556278e-01 4.783235126228646550e-01
1.060000000000000053e+00 6.634585419134979567e-01 5.402506109852338589e-01 5.103972949431088146e-01 4.920380380645347773e-01 4.858475728947094785e-01 4.827393906411592273e-01 4.808703741645747320e-01
1.066666666666666652e+00 6.667805211653130559e-01 5.431013201273195978e-01 5.130932035649398149e-01 4.946366500985079351e-01 4.884131383717550401e-01 4.852883273129254271e-01 4.834093009287988574e-01
1.073333333333333472e+00 6.700859931844697082e-01 5.459430061104696419e-01 5.157806731523161270e-01 4.972271324727621233e-01 4.909706732514781402e-01 4.878292823599033601e-01 4.859402752965055750e-01
1.080000000000000071e+00 6.733748300308087797e-01 5.487756474116470828e-01 5.184596850031556459e-01 4.998094675080452798e-01 4.935201601407526173e-01 4.903622385254657878e-01 4.884632800905940875e-01
1.086666666666666670e+00 6.766469040636875487e-01 5.515992229727162410e-01 5.211302208785657530e-01 5.023836379754836878e-01 4.960615820923630070e-01 4.928871789965109107e-01 4.909782985767081609e-01
1.093333333333333490e+00 6.799020880255103316e-01 5.544137121983300220e-01 5.237922630012568082e-01 5.049496270954730859e-01 4.985949226035479853e-01 4.954040874009740247e-01 4.934853144597564079e-01
1.100000000000000089e+00 6.831402551274751156e-01 5.572190949547708438e-01 5.264457940550413273e-01 5.075074185365514579e-01 5.011201656137194149e-01 4.979129478084550198e-01 4.959843118847319654e-01
1.106666666666666687e+00 6.863612791366873189e-01 5.600153515665751147e-01 5.290907971816791733e-01 5.100569964130056144e-01 5.036372955048364908e-01 5.004137447258741878e-01 4.984752754334650926e-01
1.113333333333333508e+00 6.895650344654608022e-01 5.628024628155928744e-01 5.317272559809186339e-01 5.125983452844334876e-01 5.061462970981241982e-01 5.029064630994198870e-01 5.009581901226565215e-01
1.120000000000000107e+00 6.927513962616479448e-01 5.655804099382553130e-01 5.343551545079556764e-01 5.151314501534703938e-01 5.086471556533478378e-01 5.053910883100185547e-01 5.034330414062895276e-01
1.126666666666666705e+00 6.959202405008252379e-01 5.683491746230501240e-01 5.369744772717170989e-01 5.176562964640402109e-01 5.111398568668126252e-01 5.078676061732337876e-01 5.058998151683448130e-01
1.133333333333333304e+00 6.990714440796109708e-01 5.711087390088075422e-01 5.395852092335765571e-01 5.201728701007014566e-01 5.136243868704707394e-01 5.103360029368674278e-01 5.083584977251447423e-01
1.140000000000000124e+00 7.022048849102486834e-01 5.738590856819829611e-01 5.421873358055263603e-01 5.226811573856037230e-01 5.161007322295193545e-01 5.127962652805696520e-01 5.108090758219258065e-01
1.146666666666666723e+00 7.053204420153694754e-01 5.766001976740665613e-01 5.447808428480157561e-01 5.251811450779124701e-01 5.185688799402496940e-01 5.152483803120064820e-01 5.132515366323763262e-01
1.153333333333333321e+00 7.084179956248584098e-01 5.793320584594924272e-01 5.473657166684559039e-01 5.276728203713266785e-01 5.210288174298040031e-01 5.176923355677254257e-01 5.156858677560690607e-01
1.160000000000000142e+00 7.114974272721236170e-01 5.820546519527254326e-01 5.499419440192864217e-01 5.301561708926061378e-01 5.234805325533937737e-01 5.201281190090939477e-01 5.181120572163752103e-01
1.166666666666666741e+00 7.145586198913707054e-01 5.847679625059475361e-01 5.525095120960568096e-01 5.326311846996263366e-01 5.259240135920609793e-01 5.225557190216176817e-01 5.205300934582389738e-01
1.173333333333333339e+00 7.176014579148481953e-01 5.874719749063038732e-01 5.550684085355395148e-01 5.350978502796522873e-01 5.283592492520164940e-01 5.249751244127497385e-01 5.229399653507108559e-01
1.180000000000000160e+00 7.206258273707910611e-01 5.901666743731394105e-01 5.576186214137479613e-01 5.375561565473744308e-01 5.307862286617878178e-01 5.273863244108120130e-01 5.253416621774860129e-01
1.186666666666666758e+00 7.236316159800567638e-01 5.928520465550947138e-01 5.601601392434846227e-01 5.400060928427666829e-01 5.332049413707770080e-01 5.297893086618853387e-01 5.277351736414177541e-01
1.193333333333333357e+00 7.266187132537801352e-01 5.955280775276537986e-01 5.626929509732206958e-01 5.424476489291478742e-01 5.356153773469510826e-01 5.321840672282578399e-01 5.301204898592429826e-01
1.200000000000000178e+00 7.295870105896601343e-01 5.981947537898129053e-01 5.652170459840538674e-01 5.448808149919234234e-01 5.380175269752037748e-01 5.345705905867625951e-01 5.324976013614937109e-01
1.206666666666666776e+00 7.325364013684160236e-01 6.008520622616142504e-01 5.677324140883689418e-01 5.473055816356265924e-01 5.404113810553397013e-01 5.369488696269887340e-01 5.348664990886412562e-01
1.213333333333333375e+00 7.354667810481824164e-01 6.034999902805240346e-01 5.702390455270626157e-01 5.497219398820677450e-01 5.427969307997712045e-01 5.393188956485129859e-01 5.372271743908391128e-01
1.219999999999999973e+00 7.383780472592486044e-01 6.061385255987763454e-01 5.727369309674067432e-01 5.521298811681339958e-01 5.451741678312350681e-01 5.416806603585038182e-01 5.395796190240959023e-01
1.226666666666666794e+00 7.412700998971958333e-01 6.087676563805298757e-01 5.752260615018190970e-01 5.545293973448565117e-01 5.475430841819214356e-01 5.440341558718773118e-01 5.419238251496502068e-01
1.233333333333333393e+00 7.441428412137683912e-01 6.113873711979198600e-01 5.777064286441222496e-01 5.569204806732097612e-01 5.499036722895739304e-01 5.463793747059517703e-01 5.442597853324367962e-01
1.239999999999999991e+00 7.469961759078129759e-01 6.139976590282438806e-01 5.801780243280653115e-01 5.593031238235488534e-01 5.522559249961509487e-01 5.487163097808175349e-01 5.465874925351832392e-01
1.246666666666666812e+00 7.498300112138008844e-01 6.165985092510037902e-01 5.826408409052916682e-01 5.616773198729572147e-01 5.545998355465370233e-01 5.510449544162623337e-01 5.489069401218620303e-01
1.253333333333333410e+00 7.526442569878755151e-01 6.191899116438451811e-01 5.850948711426462445e-01 5.640430623027271606e-01 5.569353975849323790e-01 5.533653023288700457e-01 5.512181218504923486e-01
1.260000000000000009e+00 7.554388257930448880e-01 6.217718563795934239e-01 5.875401082193961733e-01 5.664003449963445069e-01 5.592626051526033981e-01 5.556773476318563887e-01 5.535210318733326806e-01
1.266666666666666829e+00 7.582136329815060138e-01 6.243443340224175131e-01 5.899765457254704248e-01 5.687491622370829392e-01 5.615814526870158696e-01 5.579810848293107473e-01 5.558156647343153178e-01
1.273333333333333428e+00 7.609685967754340474e-01 6.269073355249307200e-01 5.924041776590532882e-01 5.710895087059394415e-01 5.638919350183599910e-01 5.602765088181764774e-01 5.581020153673486028e-01
1.280000000000000027e+00 7.637036383438506881e-01 6.294608522236395665e-01 5.948229984235381407e-01 5.734213794787187402e-01 5.661940473674111907e-01 5.625636148824011418e-01 5.603800790918893604e-01
1.286666666666666847e+00 7.664186818790573730e-01 6.320048758360317098e-01 5.972330028254706491e-01 5.757447700245490463e-01 5.684877853433416561e-01 5.648423986926937035e-01 5.626498516134399441e-01
1.293333333333333446e+00 7.691136546686796471e-01 6.345393984565860235e-01 5.996341860722056438e-01 5.780596762026525282e-01 5.707731449415180958e-01 5.671128563027495462e-01 5.649113290184356595e-01
1.300000000000000044e+00 7.717884871654869805e-01 6.370644125526474522e-01 6.020265437687917220e-01 5.803660942606408968e-01 5.730501225406507970e-01 5.693749841484538887e-01 5.671645077748581620e-01
1.306666666666666643e+00 7.744431130546896025e-01 6.395799109611158828e-01 6.044100719162126545e-01 5.826640208311202329e-01 5.753187149008680557e-01 5.716287790439654737e-01 5.694093847268290043e-01
1.313333333333333464e+00 7.770774693174113956e-01 6.420858868840533251e-01 6.067847669078877404e-01 5.849534529303328512e-01 5.775789191609931317e-01 5.738742381804117221e-01 5.716459570943520641e-01
1.320000000000000062e+00 7.796914962918604086e-01 6.445823338847628259e-01 6.091506255278008597e-01 5.872343879548526102e-01 5.798307328356770984e-01 5.761113591220564656e-01 5.738742224688140325e-01
1.326666666666666661e+00 7.822851377306031528e-01 6.470692458838107619e-01 6.115076449476190001e-01 5.895068236796492389e-01 5.820741538144046379e-01 5.783401398058579668e-01 5.760941788143228992e-01
1.333333333333333481e+00 7.848583408551043084e-01 6.495466171547007450e-01 6.138558227238196663e-01 5.917707582551444689e-01 5.843091803569119280e-01 5.805605785369942762e-01 5.783058244603250797e-01
1.340000000000000080e+00 7.874110564064777940e-01 6.520144423196923000e-01 6.161951567954951914e-01 5.940261902047920817e-01 5.865358110922981316e-01 5.827726739875781492e-01 5.805091581022405745e-01
1.346666666666666679e+00 7.899432386930935746e-01 6.544727163458794461e-01 6.185256454814379579e-01 5.962731184230694037e-01 5.887540450161047323e-01 5.849764251939265636e-01 5.827041787982334409e-01
1.353333333333333499e+00 7.924548456341186098e-01 6.569214345395165688e-01 6.208472874767572147e-01 5.985115421714306549e-01 5.909638814867839152e-01 5.871718315532461485e-01 5.848908859663449755e-01
1.360000000000000098e+00 7.949458388001608977e-01 6.593605925430926495e-01 6.231600818512434969e-01 6.007414610772500163e-01 5.931653202243885037e-01 5.893588928219979373e-01 5.870692793827677614e-01
1.366666666666666696e+00 7.974161834507396129e-01 6.617901863303407017e-01 6.254640280464029978e-01 6.029628751310657231e-01 5.953583613081679937e-01 5.915376091135360337e-01 5.892393591789123475e-01
1.373333333333333517e+00 7.998658485658756145e-01 6.642102122006153797e-01 6.277591258717085676e-01 6.051757846824473708e-01 5.975430051720714841e-01 5.937079808941649883e-01 5.914011258369492596e-01
1.380000000000000115e+00 8.022948068770923147e-01 6.666206667755633086e-01 6.300453755031990566e-01 6.073801904393139051e-01 5.997192526041821292e-01 5.958700089816484358e-01 5.935545801918202802e-01
1.386666666666666714e+00 8.047030348918634557e-01 6.690215469927764946e-01 6.323227774790295408e-01 6.095760934636601514e-01 6.018871047426961329e-01 5.980236945423825778e-01 5.956997234218114334e-01
1.393333333333333313e+00 8.070905129166628944e-01 6.714128501025177220e-01 6.345913326982675073e-01 6.117634951697742407e-01 6.040465630741945757e-01 6.001690390876323056e-01 5.978365570530239648e-01
1.400000000000000133e+00 8.094572250749852982e-01 6.737945736616495207e-01 6.368510424173197126e-01 6.139423973218659514e-01 6.061976294308901725e-01 6.023060444738728147e-01 5.999650829524929563e-01
1.406666666666666732e+00 8.118031593215304653e-01 6.761667155287659492e-01 6.391019082467559453e-01 6.161128020300470354e-01 6.083403059866467899e-01 6.044347128964583371e-01 6.020853033254531805e-01
1.413333333333333330e+00 8.141283074536339592e-01 6.785292738589283612e-01 6.413439321487309774e-01 6.182747117485194455e-01 6.104745952560092226e-01 6.065550468890873459e-01 6.041972207148844642e-01
1.420000000000000151e+00 8.164326651180248140e-01 6.808822470984670083e-01 6.435771164342365402e-01 6.204281292729357800e-01 6.126005000906642461e-01 6.086670493202372967e-01 6.063008379972576467e-01
1.426666666666666750e+00 8.187162318150407181e-01 6.832256339799703815e-01 6.458014637602152996e-01 6.225730577374926078e-01 6.147180236769391737e-01 6.107707233919854595e-01 6.083961583805551632e-01
1.433333333333333348e+00 8.209790108975314471e-01 6.855594335158281538e-01 6.480169771260865241e-01 6.247095006116020199e-01 6.168271695324468729e-01 6.128660726346026877e-01 6.104831854004338920e-01
1.440000000000000169e+00 8.232210095676892880e-01 6.878836449930894048e-01 6.502236598710595672e-01 6.268374616976474245e-01 6.189279415040305210e-01 6.149531009061173226e-01 6.125619229187913017e-01
1.446666666666666767e+00 8.254422388700433100e-01 6.901982679684002253e-01 6.524215156718169428e-01 6.289569451286395330e-01 6.210203437651448111e-01 6.170318123888550721e-01 6.146323751209561426e-01
1.453333333333333366e+00 8.276427136800752482e-01 6.925033022609575761e-01 6.546105485385538270e-01 6.310679553644277240e-01 6.231043808122262995e-01 6.191022115866678943e-01 6.166945465119381131e-01
1.460000000000000187e+00 8.298224526902622245e-01 6.947987479473202166e-01 6.567907628125624342e-01 6.331704971892956335e-01 6.251800574628667562e-01 6.211643033214170329e-01 6.187484419134956504e-01
1.466666666666666785e+00 8.319814783921511969e-01 6.970846053549498711e-01 6.589621631627268217e-01 6.352645757094763646e-01 6.272473788518965199e-01 6.232180927315352781e-01 6.207940664631550476e-01
1.473333333333333384e+00 8.341198170561080483e-01 6.993608750566864263e-01 6.611247545838331297e-01 6.373501963501688738e-01 6.293063504306243283e-01 6.252635852688565032e-01 6.228314256111538993e-01
1.480000000000000204e+00 8.362374987058205367e-01 7.016275578632135135e-01 6.632785423912789247e-01 6.394273648519797071e-01 6.313569779608566579e-01 6.273007866945949917e-01 6.248605251146953643e-01
1.486666666666666803e+00 8.383345570922953183e-01 7.038846548179028551e-01 6.654235322205288572e-01 6.414960872696591210e-01 6.333992675154946905e-01 6.293297030787862179e-01 6.268813710388067006e-01
1.493333333333333401e+00 8.404110296620062037e-01 7.061321671891724883e-01 6.675597300219809904e-01 6.435563699670380222e-01 6.354332254730984397e-01 6.313503407949034862e-01 6.288939697521229721e-01
1.500000000000000000e+00 8.424669575242297315e-01 7.083700964643904197e-01 6.696871420593267787e-01 6.456082196164135700e-01 6.374588585164266963e-01 6.333627065190422512e-01 6.308983279230573338e-01
1.506666666666666821e+00 8.445023854145196074e-01 7.105984443432193931e-01 6.718057749060118988e-01 6.476516431944825403e-01 6.394761736297459587e-01 6.353668072266077660e-01 6.328944525196232851e-01
1.513333333333333419e+00 8.465173616544223734e-01 7.128172127295161475e-01 6.739156354415781758e-01 6.496866479790273097e-01 6.414851780946275728e-01 6.373626501888531859e-01 6.348823508024932227e-01
1.520000000000000018e+00 8.485119381106458469e-01 7.150264037254862037e-01 6.760167308495842464e-01 6.517132415473909646e-01 6.434858794884450450e-01 6.393502429706142687e-01 6.368620303275076555e-01
1.526666666666666838e+00 8.504861701498114268e-01 7.172260196239517160e-01 6.781090686141262314e-01 6.537314317727542790e-01 6.454782856810933334e-01 6.413295934274513277e-01 6.388334989380214379e-01
1.533333333333333437e+00 8.524401165913159106e-01 7.194160629008328200e-01 6.801926565163475269e-01 6.557412268211508799e-01 6.474624048323276426e-01 6.433007097030397636e-01 6.407967647643759701e-01
1.540000000000000036e+00 8.543738396569227067e-01 7.215965362071027345e-01 6.822675026314301006e-01 6.577426351484799705e-01 6.494382453875527927e-01 6.452636002247924552e-01 6.427518362209692082e-01
1.546666666666666856e+00 8.562874049202742199e-01 7.237674423628022158e-01 6.843336153263698263e-01 6.597356654987797109e-01 6.514058160777306261e-01 6.472182737038399969e-01 6.446987220034088306e-01
1.553333333333333455e+00 8.581808812510560713e-01 7.259287843471471380e-01 6.863910032556254093e-01 6.617203268996921794e-01 6.533651259135213607e-01 6.491647391292919567e-01 6.466374310853565399e-01
1.560000000000000053e+00 8.600543407597456280e-01 7.280805652919757343e-01 6.884396753585390050e-01 6.636966286608073640e-01 6.553161841842387592e-01 6.511030057670232907e-01 6.485679727148973006e-01
1.566666666666666874e+00 8.619078587385897716e-01 7.302227884730295715e-01 6.904796408563508292e-01 6.656645803697304187e-01 6.572590004546157161e-01 6.530330831567439098e-01 6.504903564136447214e-01
1.573333333333333472e+00 8.637415136020887285e-01 7.323554573022074132e-01 6.925109092489518670e-01 6.676241918904169959e-01 6.591935845617848955e-01 6.549549811083220652e-01 6.524045919728467258e-01
1.580000000000000071e+00 8.655553868240110083e-01 7.344785753184651655e-01 6.945334903114688263e-01 6.695754733590328911e-01 6.611199466122522628e-01 6.568687096998101493e-01 6.543106894489179037e-01
1.586666666666666670e+00 8.673495628743895791e-01 7.365921461799325165e-01 6.965473940913335937e-01 6.715184351817119479e-01 6.630380969790918844e-01 6.587742792740468589e-01 6.562086591640708955e-01
1.593333333333333490e+00 8.691241291541759173e-01 7.386961736551350688e-01 6.985526309053026184e-01 6.734530880317268764e-01 6.649480462995039920e-01 6.606717004360400658e-01 6.580985117004970464e-01
1.600000000000000089e+00 8.708791759284293388e-01 7.407906616140202960e-01 7.005492113360480833e-01 6.753794428462303046e-01 6.668498054716883727e-01 6.625609840500622516e-01 6.599802578992778335e-01
1.606666666666666687e+00 8.726147962580921291e-01 7.428756140189471946e-01 7.025371462286409407e-01 6.772975108231301666e-01 6.687433856511608710e-01 6.644421412364435175e-01 6.618539088555492889e-01
1.613333333333333508e+00 8.743310859312094507e-01 7.449510349165726630e-01 7.045164466885046606e-01 6.792073034193271130e-01 6.706287982496009770e-01 6.663151833696330240e-01 6.637194759184645854e-01
1.620000000000000107e+00 8.760281433921383032e-01 7.470169284271929167e-01 7.064871240767101046e-01 6.811088323460948724e-01 6.725060549303156776e-01 6.681801220738267100e-01 6.655769706856741186e-01
1.626666666666666705e+00 8.777060696702982945e-01 7.490732987368863283e-01 7.084491900081907323e-01 6.830021095673891596e-01 6.743751676060981692e-01 6.700369692217652551e-01 6.674264050025220385e-01
1.633333333333333526e+00 8.793649683081031787e-01 7.511201500875073211e-01 7.104026563478023082e-01 6.848871472972501984e-01 6.762361484364448616e-01 6.718857369309514382e-01 6.692677909572154471e-01
1.640000000000000124e+00 8.810049452878330190e-01 7.531574867675500107e-01 7.123475352075855360e-01 6.867639579956742457e-01 6.780890098249787723e-01 6.737264375612309619e-01 6.711011408803380096e-01
1.646666666666666723e+00 8.826261089572708940e-01 7.551853131016069698e-01 7.142838389424993606e-01 6.886325543659816972e-01 6.799337644148549797e-01 6.755590837108285118e-01 6.729264673396433416e-01
1.653333333333333544e+00 8.842285699566287960e-01 7.572036334424385728e-01 7.162115801489331579e-01 6.904929493531619666e-01 6.817704250886731376e-01 6.773836882153497774e-01 6.747437831387167462e-01
1.660000000000000142e+00 8.858124411426426814e-01 7.592124521598133668e-01 7.181307716601590396e-01 6.923451561391844589e-01 6.835990049631349708e-01 6.792002641432731691e-01 6.765531013140155814e-01
1.666666666666666741e+00 8.873778375138784424e-01 7.612117736315242578e-01 7.200414265439553096e-01 6.941891881417814325e-01 6.854195173877148939e-01 6.810088247942150952e-01 6.783544351312483789e-01
1.673333333333333339e+00 8.889248761349473060e-01 7.632016022330654348e-01 7.219435580984980838e-01 6.960250590099732459e-01 6.872319759408399564e-01 6.828093836952590090e-01 6.801477980837052906e-01
1.680000000000000160e+00 8.904536760613416257e-01 7.651819423284063060e-01 7.238371798502304388e-01 6.978527826225268127e-01 6.890363944277737573e-01 6.846019545988696331e-01 6.819332038877490287e-01
1.686666666666666758e+00 8.919643582635123913e-01 7.671527982598093098e-01 7.257223055505100939e-01 6.996723730847561606e-01 6.908327868777860425e-01 6.863865514799721845e-01 6.837106664824880164e-01
1.693333333333333357e+00 8.934570455502712782e-01 7.691141743373033357e-01 7.275989491709976553e-01 7.014838447244844399e-01 6.926211675402482726e-01 6.881631885319819952e-01 6.854802000240562965e-01
1.700000000000000178e+00 8.949318624944340161e-01 7.710660748299886791e-01 7.294671249026833948e-01 7.032872120910911296e-01 6.944015508833647488e-01 6.899318801659034550e-01 6.872418188854755305e-01
1.706666666666666776e+00 8.963889353561266260e-01 7.730085039549745574e-01 7.313268471506418900e-01 7.050824899506648036e-01 6.961739515895999375e-01 6.916926410056746244e-01 6.889955376514145247e-01
1.713333333333333375e+00 8.978283920083197645e-01 7.749414658688912327e-01 7.331781305327743636e-01 7.068696932854524606e-01 6.979383845549528287e-01 6.934454858872195482e-01 6.907413711185533822e-01
1.720000000000000195e+00 8.992503618611292771e-01 7.768649646565418676e-01 7.350209898746510317e-01 7.086488372886031728e-01 6.996948648842874485e-01 6.951904298536537574e-01 6.924793342886911285e-01
1.726666666666666794e+00 9.006549757876517459e-01 7.787790043223670189e-01 7.368554402077321930e-01 7.104199373628045100e-01 7.014434078893609925e-01 6.969274881538493061e-01 6.942094423693957461e-01
1.733333333333333393e+00 9.020423660494935048e-01 7.806835887801686358e-01 7.386814967656890607e-01 7.121830091171382771e-01 7.031840290858560882e-01 6.986566762396245744e-01 6.959317107696505467e-01
1.740000000000000213e+00 9.034126662235222316e-01 7.825787218438823301e-01 7.404991749811096202e-01 7.139380683640240699e-01 7.049167441908811282e-01 7.003780097621346012e-01 6.976461550977159920e-01
1.746666666666666812e+00 9.047660111285579232e-01 7.844644072181289340e-01 7.423084904826185992e-01 7.156851311168447305e-01 7.066415691198875138e-01 7.020915045699003265e-01 6.993527911580151857e-01
1.753333333333333410e+00 9.061025367528896535e-01 7.863406484884989389e-01 7.441094590912677997e-01 7.174242135865506187e-01 7.083585199838122737e-01 7.037971767056299122e-01 7.010516349484969822e-01
1.760000000000000009e+00 9.074223801830447744e-01 7.882074491132370353e-01 7.459020968177417776e-01 7.191553321792780729e-01 7.100676130866344637e-01 7.054950424037682577e-01 7.027427026570998159e-01
1.766666666666666829e+00 9.087256795324080150e-01 7.900648124135642991e-01 7.476864198585883026e-01 7.208785034931891600e-01 7.117688649219846564e-01 7.071851180873593989e-01 7.044260106608534189e-01
1.773333333333333428e+00 9.100125738715325596e-01 7.919127415654135804e-01 7.494624445940797353e-01 7.225937443161832840e-01 7.134622921715296773e-01 7.088674203654630190e-01 7.061015755216439871e-01
1.780000000000000027e+00 9.112832031588185000e-01 7.937512395911485719e-01 7.512301875840105003e-01 7.243010716229608681e-01 7.151479117012639053e-01 7.105419660311425023e-01 7.077694139838269782e-01
1.786666666666666847e+00 9.125377081724691530e-01 7.955803093508415635e-01 7.529896655648867787e-01 7.260005025719442617e-01 7.168257405590826581e-01 7.122087720574116210e-01 7.094295429718459056e-01
1.793333333333333446e+00 9.137762304424765780e-01 7.973999535342981559e-01 7.547408954466418018e-01 7.276920545025191700e-01 7.184957959719772136e-01 7.138678555956633476e-01 7.110819795875864546e-01
1.800000000000000044e+00 9.149989121853839835e-01 7.992101746541079299e-01 7.564838943095586465e-01 7.293757449327351594e-01 7.201580953431468979e-01 7.155192339722559192e-01 7.127267411062792046e-01
1.806666666666666865e+00 9.162058962382896299e-01 8.010109750378708870e-01 7.582186794012535369e-01 7.310515915565620748e-01 7.218126562504997290e-01 7.171629246863374663e-01 7.143638449766507303e-01
1.813333333333333464e+00 9.173973259949704806e-01 8.028023568213011885e-01 7.599452681329559312e-01 7.327196122401796741e-01 7.234594964418492591e-01 7.187989454068014483e-01 7.159933088150008951e-01
1.820000000000000062e+00 9.185733453430899864e-01 8.045843219419618331e-01 7.616636780771502968e-01 7.343798250209968570e-01 7.250986338342795268e-01 7.204273139702213058e-01 7.176151504057459718e-01
1.826666666666666883e+00 9.197340986017200626e-01 8.063568721324950728e-01 7.633739269630906987e-01 7.360322481029122343e-01 7.267300865101843366e-01 7.220480483772777625e-01 7.192293876960086374e-01
1.833333333333333481e+00 9.208797304612345025e-01 8.081200089158246946e-01 7.650760326750321028e-01 7.376768998553120404e-01 7.283538727151572800e-01 7.236611667906562850e-01 7.208360387941965541e-01
1.840000000000000080e+00 9.220103859233484966e-01 8.098737335989424357e-01 7.667700132481168884e-01 7.393137988093267943e-01 7.299700108548236033e-01 7.252666875323896534e-01 7.224351219679627789e-01
1.846666666666666679e+00 9.231262102435067174e-01 8.116180472696209458e-01 7.684558868659430164e-01 7.409429636561803978e-01 7.315785194937214353e-01 7.268646290818904232e-01 7.240266556410306364e-01
1.853333333333333499e+00 9.242273488729878528e-01 8.133529507901136046e-01 7.701336718561959671e-01 7.425644132431531430e-01 7.331794173502489409e-01 7.284550100716937759e-01 7.256106583895384210e-01
1.860000000000000098e+00 9.253139474037385126e-01 8.150784447952680312e-01 7.718033866886838679e-01 7.441781665720863526e-01 7.347727232962502075e-01 7.300378492865574609e-01 7.271871489417596202e-01
1.866666666666666696e+00 9.263861515136037061e-01 8.167945296882384021e-01 7.734650499710931104e-01 7.457842427959029408e-01 7.363584563528022819e-01 7.316131656592873567e-01 7.287561461728776502e-01
1.873333333333333517e+00 9.274441069136004634e-01 8.185012056391447466e-01 7.751186804472341985e-01 7.473826612172712602e-01 7.379366356893874990e-01 7.331809782704963308e-01 7.303176691054176217e-01
1.880000000000000115e+00 9.284879592954007332e-01 8.201984725818027844e-01 7.767642969922916585e-01 7.489734412845491240e-01 7.395072806196321125e-01 7.347413063437030489e-01 7.318717369040560472e-01
1.886666666666666714e+00 9.295178542807791544e-01 8.218863302129053583e-01 7.784019186102481003e-01 7.505566025895651361e-01 7.410704105993192181e-01 7.362941692436566488e-01 7.334183688740073537e-01
1.893333333333333535e+00 9.305339373725901586e-01 8.235647779915095112e-01 7.800315644306394791e-01 7.521321648654363257e-01 7.426260452240480703e-01 7.378395864738367393e-01 7.349575844588319695e-01
1.900000000000000133e+00 9.315363539073534538e-01 8.252338151397700106e-01 7.816532537061927632e-01 7.537001479842408980e-01 7.441742042272829760e-01 7.393775776744032635e-01 7.364894032382865996e-01
1.906666666666666732e+00 9.325252490073089318e-01 8.268934406417396410e-01 7.832670058077574327e-01 7.552605719534601914e-01 7.457149074761260099e-01 7.409081626190783254e-01 7.380138449242673593e-01
1.913333333333333552e+00 9.335007675361468582e-01 8.285436532465210169e-01 7.848728402228849488e-01 7.568134569140986256e-01 7.472481749704313891e-01 7.424313612125487127e-01 7.395309293603542500e-01
1.920000000000000151e+00 9.344630540547911313e-01 8.301844514700064126e-01 7.864707765515845939e-01 7.583588231381283018e-01 7.487740268395866039e-01 7.439471934886492388e-01 7.410406765168563448e-01
1.926666666666666750e+00 9.354122527786346009e-01 8.318158335973874218e-01 7.880608345038936369e-01 7.598966910262738850e-01 7.502924833405678617e-01 7.454556796074667258e-01 7.425431064919907342e-01
1.933333333333333348e+00 9.363485075359433418e-01 8.334377976868400095e-01 7.896430338952669103e-01 7.614270811042026521e-01 7.518035648543467397e-01 7.469568398528056985e-01 7.440382395051713393e-01
1.940000000000000169e+00 9.372719617283381544e-01 8.350503415744894298e-01 7.912173946448479711e-01 7.629500140215164095e-01 7.533072918845087340e-01 7.484506946296517471e-01 7.455260958978136010e-01
1.946666666666666767e+00 9.381827582919031183e-01 8.366534628794355388e-01 7.927839367718023666e-01 7.644655105490070213e-01 7.548036850550197130e-01 7.499372644627992912e-01 7.470066961298889030e-01
1.953333333333333366e+00 9.390810396593654019e-01 8.382471590091412628e-01 7.943426803909403588e-01 7.659735915749658064e-01 7.562927651061078782e-01 7.514165699927305431e-01 7.484800607761372682e-01
1.960000000000000187e+00 9.399669477248003835e-01 8.398314271678598564e-01 7.958936457118767072e-01 7.674742781050302165e-01 7.577745528947650300e-01 7.528886319754937162e-01 7.499462105272720613e-01
1.966666666666666785e+00 9.408406238074012995e-01 8.414062643617452597e-01 7.974368530323420190e-01 7.689675912567131011e-01 7.592490693885298736e-01 7.543534712770191275e-01 7.514051661832739093e-01
1.973333333333333384e+00 9.417022086196052966e-01 8.429716674106165764e-01 7.989723227388690896e-01 7.704535522604736286e-01 7.607163356673299903e-01 7.558111088750051332e-01 7.528569486542153744e-01
1.980000000000000204e+00 9.425518422330017021e-01 8.445276329535527093e-01 8.005000752995405922e-01 7.719321824537843657e-01 7.621763729172778001e-01 7.572615658522614535e-01 7.543015789563819462e-01
1.986666666666666803e+00 9.433896640487886565e-01 8.460741574627111961e-01 8.020201312640743430e-01 7.734035032818781241e-01 7.636292024312583138e-01 7.587048633980183476e-01 7.557390782107401561e-01
1.993333333333333401e+00 9.442158127664344036e-01 8.476112372509760906e-01 8.035325112575369966e-01 7.748675362927713861e-01 7.650748456042871792e-01 7.601410228027634108e-01 7.571694676396576451e-01
2.000000000000000000e+00 9.450304264611307792e-01 8.491388685805412173e-01 8.050372360691746554e-01 7.763243032232148844e-01 7.665133240184753838e-01 7.615700655426759225e-01 7.585927686503088907e-01


==> anc/SUN_NF3_m1_Baryon_density.dat <==
# mu	N=3	N=10	N=20	N=50	N=100	N=200	N=500
0.000000000000000000e+00 4.426926809941739813e-21 4.072688692877107211e-21 5.684817074089045063e-24 5.003391396504168608e-35 3.056677710623846258e-55 3.612359165897119728e-97 1.807837626515828204e-225
6.688963210702341018e-03 2.570804651995109262e-03 7.888900099566874019e-05 2.631074220103576614e-08 3.686545035294943427e-20 5.890052458792709693e-41 2.138053882680465815e-83 5.455404202663746625e-212
1.337792642140468204e-02 5.141834853047299973e-03 1.581274674448649733e-04 5.309306675822033725e-08 7.789308770573656107e-20 1.451518206133022209e-40 8.708394168402890205e-83 1.548306777442031100e-210
2.006688963210702392e-02 7.713315912614039128e-03 2.380663644221527671e-04 8.082700842047984958e-08 1.277150187378927891e-19 2.988051355018110035e-40 3.333164573835923418e-82 4.388818215160696470e-209
2.675585284280936407e-02 1.028547266132446951e-02 3.190596618222370511e-04 1.100096582152528902e-07 1.919562444100333057e-19 5.912102021382310503e-40 1.270529688741861394e-81 1.244049037627651454e-207
3.344481605351170422e-02 1.285852921249206610e-02 4.014658507207546304e-04 1.411640730351276800e-07 2.778697344210576507e-19 1.158146866299417114e-39 4.841610807943881453e-81 3.526366163218888394e-206
4.013377926421404784e-02 1.543270872473826577e-02 4.856494764911833679e-04 1.748486506119380069e-07 3.951553027651265460e-19 2.262875179223695551e-39 1.844957917620217602e-80 9.995794330405911740e-205
4.682274247491638453e-02 1.800823316609527838e-02 5.719826942877980023e-04 2.116671379052636626e-07 5.570547371637129797e-19 4.418381600686383466e-39 7.030439416836693607e-80 2.833395616652869408e-203
5.351170568561872815e-02 2.058532307995462884e-02 6.608468525238966190e-04 2.522794522838608085e-07 7.818468247924355709e-19 8.625586986279699275e-39 2.679035296712456583e-79 8.031508507580251736e-202
6.020066889632107177e-02 2.316419735322564066e-02 7.526341099964102728e-04 2.974135094446748119e-07 1.094911065856417817e-18 1.683812950301159067e-38 1.020879300677881341e-78 2.276601563446143370e-200
6.688963210702340845e-02 2.574507298706543712e-02 8.477490923309430933e-04 3.478782700556882738e-07 1.531593072623930993e-18 3.286954688873608700e-38 3.890185946315624162e-78 6.453226904751079247e-199
7.357859531772574513e-02 2.832816487053887305e-02 9.466105934433559441e-04 4.045782389491098948e-07 2.141195163505020011e-18 6.416411295600188532e-38 1.482403128989443524e-77 1.829223793607769519e-197
8.026755852842809569e-02 3.091368555756315861e-02 1.049653327732863201e-03 4.685296767214934695e-07 2.992542698652547166e-18 1.252536256765261771e-37 5.648879172252382210e-77 5.185095358474601524e-196
8.695652173913043237e-02 3.350184504748771747e-02 1.157329738734509022e-03 5.408788142835131464e-07 4.181754608100182337e-18 2.445053247537498083e-37 2.152574780684327767e-76 1.469760778884746713e-194
9.364548494983276905e-02 3.609285056965547134e-02 1.270111869962539056e-03 6.229223967938425917e-07 5.843095421432308086e-18 4.772943700492719077e-37 8.202650552694661893e-76 4.166165900145350551e-193
1.003344481605351196e-01 3.868690637228611867e-02 1.388493303666769874e-03 7.161309251516080595e-07 8.164134015994754121e-18 9.317175911849588956e-37 3.125720727260033383e-75 1.180936282753755159e-191
1.070234113712374563e-01 4.128421351601669481e-02 1.512991173197165149e-03 8.221750115575520546e-07 1.140692053825036206e-17 1.818788824524818429e-36 1.191094269109557415e-74 3.347467521338004478e-190
1.137123745819397930e-01 4.388496967242844909e-02 1.644148254622325835e-03 9.429553214506776855e-07 1.593757241730851475e-17 3.550424308872382736e-36 4.538810986959957980e-74 9.488690431530541086e-189
1.204013377926421435e-01 4.648936892788187863e-02 1.782535143169618978e-03 1.080636638383464945e-06 2.226760979387728433e-17 6.930718178816628838e-36 1.729569666282528832e-73 2.689652566649297721e-187
1.270903010033444802e-01 4.909760159297502091e-02 1.928752519941502987e-03 1.237686662264717624e-06 3.111170722163758831e-17 1.352932784700480996e-35 6.590737616347094956e-73 7.624056218805592311e-186
1.337792642140468169e-01 5.170985401793165570e-02 2.083433514206597427e-03 1.416920236196355440e-06 4.346838192977547132e-17 2.641035276080491080e-35 2.511481507472097938e-72 2.161105636774493499e-184
1.404682274247491536e-01 5.432630841421788592e-02 2.247246166356465548e-03 1.621549794375854200e-06 6.073272852147731705e-17 5.155516525539025858e-35 9.570308711318815855e-72 6.125843565762989895e-183
1.471571906354514903e-01 5.694714268267619950e-02 2.420895996350157925e-03 1.855242934968662998e-06 8.485392809331762881e-17 1.006398925671193267e-34 3.646883664380808036e-71 1.736424113362999155e-181
1.538461538461538547e-01 5.957253024845655248e-02 2.605128682127115167e-03 2.122188149466888672e-06 1.185553148869022724e-16 1.964572885324795636e-34 1.389689806536543168e-70 4.922046521592845198e-180
1.605351170568561914e-01 6.220263990301342499e-02 2.800732852042640223e-03 2.427169886122409871e-06 1.656418464612952875e-16 3.835006698938006025e-34 5.295583671214985960e-70 1.395197277801162486e-178
1.672240802675585281e-01 6.483763565342720581e-02 3.008542994854783090e-03 2.775654292183765235e-06 2.314296914163661817e-16 7.486246242509634132e-34 2.017947191303763954e-69 3.954809113331651869e-177
1.739130434782608647e-01 6.747767657929586160e-02 3.229442490151521270e-03 3.173887170860886653e-06 3.233464360259227968e-16 1.461376399134030210e-33 7.689635590171765463e-69 1.121025346862834601e-175
1.806020066889632014e-01 7.012291669743153655e-02 3.464366761335220101e-03 3.629005907602090757e-06 4.517696743738179926e-16 2.852726066929396891e-33 2.930230075616270839e-68 3.177644716334337020e-174
1.872909698996655381e-01 7.277350483458286390e-02 3.714306552358205733e-03 4.149167370293163210e-06 6.311986605858283485e-16 5.568754235911299888e-33 1.116600155541867648e-67 9.007312788693814786e-173
1.939799331103679025e-01 7.542958450839083728e-02 3.980311328307692062e-03 4.743694073834840748e-06 8.818913051623206349e-16 1.087066301229533819e-32 4.254942018823939232e-67 2.553201849669375011e-171
2.006688963210702392e-01 7.809129381677143433e-02 4.263492798646912295e-03 5.423241226312350449e-06 1.232151335745881466e-15 2.122042189702555665e-32 1.621397909869330999e-66 7.237274687893073982e-170
2.073578595317725759e-01 8.075876533590371775e-02 4.565028560406683353e-03 6.199987647452175529e-06 1.721523847592370202e-15 4.142399640007587532e-32 6.178535854303485056e-66 2.051469017806061927e-168
2.140468227424749126e-01 8.343212602698614477e-02 4.886165856860074687e-03 7.087853976903717511e-06 2.405260028124825518e-15 8.086302365147734248e-32 2.354406963925989385e-65 5.815068948617315641e-167
2.207357859531772493e-01 8.611149715190827281e-02 5.228225445172629202e-03 8.102752077663409190e-06 3.360555132377011468e-15 1.578512254324013904e-31 8.971756873308704179e-65 1.648332321067011799e-165
2.274247491638795859e-01 8.879699419796779902e-02 5.592605564169681083e-03 9.262870097321294124e-06 4.695263989894206424e-15 3.081384821559991924e-31 3.418798135881355869e-64 4.672342606221786096e-164
2.341137123745819226e-01 9.148872681174594068e-02 5.980785990666926712e-03 1.058899828661810672e-05 6.560078042178925577e-15 6.015114797196429990e-31 1.302775014855619119e-63 1.324416511822288679e-162
2.408026755852842871e-01 9.418679874223631621e-02 6.394332169734995124e-03 1.210490140230206861e-05 9.165538723859644434e-15 1.174199527767333038e-30 4.964384183784351476e-63 3.754174821109599413e-161
2.474916387959866237e-01 9.689130779330371035e-02 6.834899400776339382e-03 1.383774435229143316e-05 1.280580803415383553e-14 2.292133363193058016e-30 1.891739559262209529e-62 1.064153796154454347e-159
2.541806020066889604e-01 9.960234578553076035e-02 7.304237057345859714e-03 1.581857869029273716e-05 1.789188004621545631e-14 4.474431500285691035e-30 7.208705909117566224e-62 3.016437315338490594e-158
2.608695652173912971e-01 1.023199985274908103e-01 7.804192814207120722e-03 1.808289865093652631e-05 2.499798300372957446e-14 8.734455670092059055e-30 2.746965914505324627e-61 8.550356264524352764e-157
2.675585284280936338e-01 1.050443457964658073e-01 8.336716850147415231e-03 2.067127665411692527e-05 3.492641089920396531e-14 1.705037072261190268e-29 1.046765096341380298e-60 2.423673513072319936e-155
2.742474916387959705e-01 1.077754613286073526e-01 8.903865989541752748e-03 2.363008962010805278e-05 4.879810415570975622e-14 3.328371598174657957e-29 3.988826949517824798e-60 6.870115251619007966e-154
2.809364548494983072e-01 1.105134128185192716e-01 9.507807739527121896e-03 2.701234904967757391e-05 6.817920616184402594e-14 6.497253154058545247e-29 1.519991494635281177e-59 1.947394453747935389e-152
2.876254180602006438e-01 1.132582619282185982e-01 1.015082417289769889e-02 3.087864966365142563e-05 9.525788415929386702e-14 1.268316872162792365e-28 5.792114255653183739e-59 5.520060464188588005e-151
2.943143812709029805e-01 1.160100643054112340e-01 1.083531559944070355e-02 3.529825349577788969e-05 1.330913779336733406e-13 2.475858105063947307e-28 2.207156268238921073e-58 1.564709577438432800e-149
3.010033444816053727e-01 1.187688696109970854e-01 1.156380396039295190e-02 4.035032872708269611e-05 1.859511686262195688e-13 4.833077199357855171e-28 8.410640014001288009e-58 4.435306601460414646e-148
3.076923076923077094e-01 1.215347215556982358e-01 1.233893587201494516e-02 4.612536527971081954e-05 2.598052379522669654e-13 9.434561361645271214e-28 3.204977665743656921e-57 1.257226576267429602e-146
3.143812709030100461e-01 1.243076579456825620e-01 1.316348523497507667e-02 5.272679229930591174e-05 3.629918659081198997e-13 1.841703420306975768e-27 1.221296098848127273e-56 3.563719052821799213e-145
3.210702341137123828e-01 1.270877107370330661e-01 1.404035531635445914e-02 6.027282619894556358e-05 5.071610401467312044e-13 3.595155469717459946e-27 4.653898768169898222e-56 1.010167437372400369e-143
3.277591973244147194e-01 1.298749060988926562e-01 1.497258020069347148e-02 6.889858197270443314e-05 7.085897641237355264e-13 7.018037056848736214e-27 1.773425278669198747e-55 2.863408244035191791e-142
3.344481605351170561e-01 1.326692644850926972e-01 1.596332549570550485e-02 7.875848507839294723e-05 9.900197650741126786e-13 1.369978142702485107e-26 6.757854813115501406e-55 8.116581933521432815e-141
3.411371237458193928e-01 1.354708007140522086e-01 1.701588816722098690e-02 9.002902641010008763e-05 1.383225082921059673e-12 2.674309206804448923e-26 2.575163567614080921e-54 2.300716372553641421e-139
3.478260869565217295e-01 1.382795240567148420e-01 1.813369536677857108e-02 1.029119088135401481e-04 1.932599426313325055e-12 5.220469955448230140e-26 9.812977022082161540e-54 6.521582447255423187e-138
3.545150501672240662e-01 1.410954383322693129e-01 1.932030210428442585e-02 1.176376403316765158e-04 2.700168315844010942e-12 1.019078365597926523e-25 3.739355404329927055e-53 1.848599771954603108e-136
3.612040133779264028e-01 1.439185420113804348e-01 2.057938760760532476e-02 1.344696370051355323e-04 3.772591895977918756e-12 1.989324187463068205e-25 1.424927298660330812e-52 5.240018269352510618e-135
3.678929765886287395e-01 1.467488283266374094e-01 2.191475020120274911e-02 1.537089067020181940e-04 5.270949047904561807e-12 3.883323261900105590e-25 5.429860462357520247e-52 1.485329159924962695e-133
3.745819397993310762e-01 1.495862853899077582e-01 2.333030052737703960e-02 1.756993952354977311e-04 7.364407450266971596e-12 7.580564118936270204e-25 2.069115011579407326e-51 4.210295842338627744e-132
3.812709030100334129e-01 1.524308963162676611e-01 2.483005292687362128e-02 2.008340870755769957e-04 1.028932296641593170e-11 1.479788018811148102e-24 7.884616853090247211e-51 1.193445302111349361e-130
3.879598662207358051e-01 1.552826393541615058e-01 2.641811479108342048e-02 2.295619654131769250e-04 1.437592471923970031e-11 2.888667052029762038e-24 3.004530080354546860e-50 3.382925434381233506e-129
3.946488294314381418e-01 1.581414880214269125e-01 2.809867369650341506e-02 2.623959503374573396e-04 2.008559865472183046e-11 5.638913973763722683e-24 1.144913084802242020e-49 9.589198997504667957e-128
4.013377926421404784e-01 1.610074112468074803e-01 2.987598213424146401e-02 2.999219495929446181e-04 2.806297898707689456e-11 1.100762054981896371e-23 4.362831912791842410e-49 2.718142601643423261e-126
4.080267558528428151e-01 1.638803735165583475e-01 3.175433965395139252e-02 3.428091739444049041e-04 3.920872875932469473e-11 2.148777419420759890e-23 1.662510678927446765e-48 7.704813723014284080e-125
4.147157190635451518e-01 1.667603350257386430e-01 3.373807225352599970e-02 3.918218887419383750e-04 5.478122659785509571e-11 4.194588991613128314e-23 6.335201109728457060e-48 2.183997059994457867e-123
4.214046822742474885e-01 1.696472518337711899e-01 3.583150886404811580e-02 4.478327949798330525e-04 7.653864030968514283e-11 8.188180241257881315e-23 2.414106183462100803e-47 6.190731313616026089e-122
4.280936454849498252e-01 1.725410760238386965e-01 3.803895480480493779e-02 5.118382570873643376e-04 1.069374277306360227e-10 1.598399647674222779e-22 9.199248080823353887e-47 1.754817114885875590e-120
4.347826086956521618e-01 1.754417558656763410e-01 4.036466211648379043e-02 5.849756209417208410e-04 1.494096759879909124e-10 3.120206637381731893e-22 3.505486454252343812e-46 4.974183098406367795e-119
4.414715719063544985e-01 1.783492359813112771e-01 4.281279672279231230e-02 6.685428941500733699e-04 2.087505913639355733e-10 6.090898151865223174e-22 1.335808663162680120e-45 1.409975848000547488e-117
4.481605351170568352e-01 1.812634575132928971e-01 4.538740242236003614e-02 7.640210914097996875e-04 2.916598881803288802e-10 1.188993057444633662e-21 5.090262957416186728e-45 3.996700267390331604e-116
4.548494983277591719e-01 1.841843582949512781e-01 4.809236177436913839e-02 8.730995804851261234e-04 4.074982006478171302e-10 2.321011541160998644e-21 1.939707211832018767e-44 1.132899762078175935e-114
4.615384615384615086e-01 1.871118730222172677e-01 5.093135401315136007e-02 9.977047986047707200e-04 5.693439181655842090e-10 4.530804061867626385e-21 7.391492539990443658e-44 3.211303788249287650e-113
4.682274247491638453e-01 1.900459334265343636e-01 5.390781020885607872e-02 1.140032744195643719e-03 7.954697629938138711e-10 8.844499513676517130e-21 2.816619004944185457e-43 9.102722381640772604e-112
4.749163879598662374e-01 1.929864684483911241e-01 5.702486598269185941e-02 1.302585683775515360e-03 1.111405819010051318e-09 1.726518529145582885e-20 1.073307261840685736e-42 2.580246536015171082e-110
4.816053511705685741e-01 1.959334044110029316e-01 6.028531218511398726e-02 1.488213547015501638e-03 1.552821931805762093e-09 3.370305156186171648e-20 4.089969130712308841e-42 7.313935224527699046e-109
4.882943143812709108e-01 1.988866651936740948e-01 6.369154405203242275e-02 1.700160512315629412e-03 2.169554909095640927e-09 6.579110883586241830e-20 1.558532964874538374e-41 2.073199119615988552e-107
4.949832775919732475e-01 2.018461724043730254e-01 6.724550946535774731e-02 1.942117307773728744e-03 3.031235200712138906e-09 1.284296169415831083e-19 5.938981261155910800e-41 5.876664829027201661e-106
5.016722408026755842e-01 2.048118455510598013e-01 7.094865705702094183e-02 2.218279764196256273e-03 4.235148321941874485e-09 2.507050998169357724e-19 2.263121744312954475e-40 1.665792213876743166e-104
5.083612040133779209e-01 2.077836022113105363e-01 7.480188500632775628e-02 2.533414152511142495e-03 5.917218590937241635e-09 4.893968273907472059e-19 8.623903333524347932e-40 4.721834204507116398e-103
5.150501672240802575e-01 2.107613581997909713e-01 7.880549148482370037e-02 2.892929810658825037e-03 8.267355266276226545e-09 9.553425711523864105e-19 3.286244272667235102e-39 1.338445339648050205e-101
5.217391304347825942e-01 2.137450277331417181e-01 8.295912779585647157e-02 3.302959505774152871e-03 1.155089369394109676e-08 1.864906712048118487e-18 1.252263737425839936e-38 3.793940764619840405e-100
5.284280936454849309e-01 2.167345235918478608e-01 8.726175533239925730e-02 3.770447874751014367e-03 1.613855221049759627e-08 3.640450189974177062e-18 4.771904758008002579e-38 1.075425801790989569e-98
5.351170568561872676e-01 2.197297572786785225e-01 9.171160753087864714e-02 4.303248125642114737e-03 2.254828699237947285e-08 7.106456049551217505e-18 1.818392910291226922e-37 3.048388804440426425e-97
5.418060200668896043e-01 2.227306391732954971e-01 9.630615802519303104e-02 4.910226945842970959e-03 3.150377033715536490e-08 1.387238252106423044e-17 6.929209495743681851e-37 8.640925564146268569e-96
5.484949832775919409e-01 2.257370786826458642e-01 1.010420961986069621e-01 5.601377228753466088e-03 4.401609466907952940e-08 2.708002349819398389e-17 2.640460373782218374e-36 2.449346175801298838e-94
5.551839464882942776e-01 2.287489843867694661e-01 1.059153112872485147e-01 6.387937772443036399e-03 6.149792676696745777e-08 5.286241721991389398e-17 1.006179852087998542e-35 6.942886666915967206e-93
5.618729096989966143e-01 2.317662641796706668e-01 1.109208861040697075e-01 7.282518491279594240e-03 8.592300035730390270e-08 1.031917551518599999e-16 3.834171892144925793e-35 1.968022149987425634e-91
5.685618729096989510e-01 2.347888254049227963e-01 1.160531013243450704e-01 8.299228880123930840e-03 1.200489539078093943e-07 2.014387326826575447e-16 1.461058285753497662e-34 5.578531479272391410e-90
5.752508361204012877e-01 2.378165749856940292e-01 1.213054511028510002e-01 9.453806443437132861e-03 1.677286720590433123e-07 3.932248556590621967e-16 5.567542025808299075e-34 1.581283699750538012e-88
5.819397993311036243e-01 2.408494195489049861e-01 1.266706705806171507e-01 1.076374051106351870e-02 2.343452809801265278e-07 7.676070289405788410e-16 2.121580262156038488e-33 4.482287405543200256e-87
5.886287625418059610e-01 2.438872655432509362e-01 1.321407755896308878e-01 1.224838527485790432e-02 3.274199079449906498e-07 1.498431603189026102e-15 8.084542133503899329e-33 1.270543697444090323e-85
5.953177257525082977e-01 2.469300193508445762e-01 1.377071145834474486e-01 1.392905397224954850e-02 4.574608193508729969e-07 2.925060851168189494e-15 3.080714063675228252e-32 3.601467601382576533e-84
6.020066889632107454e-01 2.499775873922603364e-01 1.433604325188215511e-01 1.582908391054223610e-02 6.391498005700077165e-07 5.709957641595195699e-15 1.173943927238011823e-31 1.020867594707805771e-82
6.086956521739130821e-01 2.530298762247851219e-01 1.490909460986384605e-01 1.797385949859113194e-02 8.929997105501451160e-07 1.114630359084312965e-14 4.473457503079235824e-31 2.893738778947671273e-81
6.153846153846154188e-01 2.560867926337080380e-01 1.548884294714575061e-01 2.039077771057188140e-02 1.247670329401595662e-06 2.175849481512625620e-14 1.704665918664300948e-30 8.202556496253855502e-80
6.220735785953177555e-01 2.591482437165052444e-01 1.607423091806248205e-01 2.310913760268109782e-02 1.743203917815531594e-06 4.247435867517528138e-14 6.495838827697422820e-30 2.325086616791998483e-78
6.287625418060200921e-01 2.622141369598054994e-01 1.666417668791010109e-01 2.615993288854969248e-02 2.435545701503943407e-06 8.291341658491750373e-14 2.475319158635156077e-29 6.590662043052706036e-77
6.354515050167224288e-01 2.652843803090472741e-01 1.725758480872128242e-01 2.957552452736465082e-02 3.402859480543901916e-06 1.618537598732763155e-13 9.432507640091923181e-29 1.868180989561023321e-75
6.421404682274247655e-01 2.683588822307667043e-01 1.785335750804642463e-01 3.338916930928280402e-02 4.754351072826902498e-06 3.159517562309187404e-13 3.594372873898464986e-28 5.295522948921587654e-74
6.488294314381271022e-01 2.714375517674829652e-01 1.845040618622457995e-01 3.763438120696364214e-02 6.642595120316377628e-06 6.167636287443463981e-13 1.369679924954845185e-27 1.501062448405735228e-72
6.555183946488294389e-01 2.745202985851743493e-01 1.904766291079970364e-01 4.234410560512897465e-02 9.280755698749453225e-06 1.203972968150071979e-12 5.219333560097707943e-27 4.254893229143069420e-71
6.622073578595317755e-01 2.776070330133675879e-01 1.964409169662540700e-01 4.754969330131116750e-02 1.296664247200338939e-05 2.350253550107629240e-12 1.988891150059040082e-26 1.206086822745764203e-69
6.688963210702341122e-01 2.806976660778888744e-01 2.023869936678690529e-01 5.327967222608159803e-02 1.811631349829237304e-05 4.587886851199572994e-12 7.578913976728320738e-26 3.418758933920461996e-68
6.755852842809364489e-01 2.837921095263524762e-01 2.083054580240400744e-01 5.955833076377609059e-02 2.531100898464431253e-05 8.955929779708762047e-12 2.888038245076466683e-25 9.690772196360124531e-67
6.822742474916387856e-01 2.868902758464896841e-01 2.141875340800795113e-01 6.640414747756888392e-02 3.536269630795219938e-05 1.748270626968563578e-11 1.100522440370163950e-24 2.746934416169960912e-65
6.889632107023411223e-01 2.899920782774471628e-01 2.200251564259044224e-01 7.382812726957713179e-02 4.940559017327230491e-05 3.412767027239954719e-11 4.193675910708839231e-24 7.786426647788880698e-64
6.956521739130434590e-01 2.930974308142087481e-01 2.258110449348655069e-01 8.183213175348309776e-02 6.902390989769532231e-05 6.661999922665383820e-11 1.598051706982385965e-23 2.207130959680164142e-62
7.023411371237457956e-01 2.962062482053204882e-01 2.315387679972766288e-01 9.040731880603351811e-02 9.643015970351391910e-05 1.300476786467607303e-10 6.089572281129526002e-23 6.256306382288658528e-61
7.090301003344481323e-01 2.993184459441219358e-01 2.372027936208879750e-01 9.953282855598229173e-02 1.347137907258996433e-04 2.538636883019051546e-10 2.320506301834562923e-22 1.773404943526324292e-59
7.157190635451504690e-01 3.024339402537107313e-01 2.427985280748453933e-01 1.091748652541699588e-01 1.881877937062841066e-04 4.955626496841704583e-10 8.842574237176352973e-22 5.026871929780915895e-58
7.224080267558528057e-01 3.055526480658887767e-01 2.483223420446252772e-01 1.192863212855137522e-01 2.628713293076021537e-04 9.673787584007191612e-10 3.369571505932048429e-21 1.424910959601382929e-56
7.290969899665551424e-01 3.086744869943611747e-01 2.537715845327882525e-01 1.298070669334286942e-01 3.671608915063315410e-04 1.888402327214712945e-09 1.284016602976780057e-20 4.039035151787968226e-55
7.357859531772574790e-01 3.117993753024765891e-01 2.591445849758676756e-01 1.406649858452748147e-01 5.127618989196621553e-04 3.686315529553173046e-09 4.892902951658658986e-20 1.144899956551855166e-53
7.424749163879598157e-01 3.149272318658188907e-01 2.644406442452335582e-01 1.517777736780360764e-01 7.159783510310456294e-04 7.195988862030477740e-09 1.864500757922335935e-19 3.245319392509340002e-52
7.491638795986621524e-01 3.180579761299762165e-01 2.696600153556066304e-01 1.630554426039655114e-01 9.994915250827324238e-04 1.404715759365728388e-08 7.104909111500981578e-19 9.199142596805199646e-51
7.558528428093644891e-01 3.211915280638296677e-01 2.748038748175588020e-01 1.744033974404370357e-01 1.394800226513184154e-03 2.742119761224143724e-08 2.707412870077919338e-18 2.607577692096670028e-49
7.625418060200668258e-01 3.243278081087190290e-01 2.798742856404436985e-01 1.857258823736238629e-01 1.945543527227391401e-03 5.352841275998056572e-08 1.031692923023895357e-17 7.391407784766378596e-48
7.692307692307691624e-01 3.274667371238557112e-01 2.848741530221763352e-01 1.969295522363189721e-01 2.711976432808018214e-03 1.044918168616660117e-07 3.931392582125666172e-17 2.095159396642040258e-46
7.759197324414716102e-01 3.306082363283650016e-01 2.898071737560323213e-01 2.079269073777619548e-01 3.776904313989928874e-03 2.039764984492951599e-07 1.498105423607207781e-16 5.938913161285463501e-45
7.826086956521739468e-01 3.337522272403492529e-01 2.946777803471680168e-01 2.186393491448703486e-01 5.253369797143646151e-03 3.981785497785599817e-07 5.708714694241618875e-16 1.683437049888272565e-43
7.892976588628762835e-01 3.368986316133734116e-01 2.994910807686178567e-01 2.289996604697592808e-01 7.294259884077261037e-03 7.772761607337192910e-07 2.175375841159411966e-15 4.771850040526548417e-42
7.959866220735786202e-01 3.400473713707790058e-01 3.042527947042354963e-01 2.389537842833461545e-01 1.010364112470444296e-02 1.517303170798379506e-06 8.289536793760924326e-15 1.352622767259741881e-40
8.026755852842809569e-01 3.431983685382393179e-01 3.089691870306154886e-01 2.484618495900075552e-01 1.394883954299044014e-02 2.961886861028472222e-06 3.158829796440543290e-14 3.834127927263021820e-39
8.093645484949832936e-01 3.463515451749722418e-01 3.136469991874971108e-01 2.574984688776135178e-01 1.917078252299640739e-02 5.781796125952478051e-06 1.203710886522475661e-13 1.086817205686980421e-37
8.160535117056856302e-01 3.495068233040264927e-01 3.182933789821560389e-01 2.660523911631641480e-01 2.618763132164848850e-02 1.128635186631984868e-05 4.586888157014103651e-13 3.080678738386361714e-36
8.227424749163879669e-01 3.526641248420602781e-01 3.229158092729622065e-01 2.741256362846793415e-01 3.548325074367255499e-02 2.203117055384542643e-05 1.747890062345413325e-12 8.732454215377239887e-35
8.294314381270903036e-01 3.558233715290267662e-01 3.275220358851096414e-01 2.817322562032418820e-01 4.756850692808488323e-02 4.300393896065231439e-05 6.660549735316262346e-12 2.475290775162163612e-33
8.361204013377926403e-01 3.589844848581786874e-01 3.321199950313311611e-01 2.888968698862266482e-01 6.290261151923033645e-02 8.393689463873693006e-05 2.538084272603322117e-11 7.016428910458214149e-32
8.428093645484949770e-01 3.621473860067992434e-01 3.367177404452791345e-01 2.956531040359590135e-01 8.176911681325646497e-02 1.638124149121414244e-04 9.671681812783170499e-11 1.988868344257107224e-30
8.494983277591973136e-01 3.653119957680587837e-01 3.413233703875922509e-01 3.020420477726563635e-01 1.041224350688618183e-01 3.196257203064621849e-04 3.685513126619541975e-10 5.637621846195948693e-29
8.561872909698996503e-01 3.684782344843891555e-01 3.459449546561231270e-01 3.081108004970641856e-01 1.294542727540088922e-01 6.233666403013768962e-04 1.404410033154935142e-09 1.598033382776651126e-27
8.628762541806019870e-01 3.716460219827564249e-01 3.505904617233823184e-01 3.139111627487702338e-01 1.567558721261135823e-01 1.214700676178728442e-03 5.351676839121619654e-09 4.529765851875525967e-26
8.695652173913043237e-01 3.748152775122026159e-01 3.552676861362126792e-01 3.194984928819596948e-01 1.846376235278895384e-01 2.362999756144372552e-03 2.039322089782475187e-08 1.284001879683223967e-24
8.762541806020066604e-01 3.779859196840114066e-01 3.599841763446822718e-01 3.249307294884513087e-01 2.115964242545746721e-01 4.581856383182370852e-03 7.771085929679665704e-08 3.639615999902819041e-23
8.829431438127089971e-01 3.811578664148410622e-01 3.647471631780414558e-01 3.302675613683001554e-01 2.363321904429421805e-01 8.828664148299839379e-03 2.961265787580861959e-07 1.031681093022812941e-21
8.896321070234113337e-01 3.843310348731486803e-01 3.695634892535842320e-01 3.355697134385683955e-01 2.579823371128116549e-01 1.681053775155473204e-02 1.128423877442657060e-06 2.924390588812571773e-20
8.963210702341136704e-01 3.875053414292148335e-01 3.744395396868381298e-01 3.408983078649752696e-01 2.761973273355564085e-01 3.131269824341224167e-02 4.299956854317837144e-06 8.289441741030754743e-19
9.030100334448160071e-01 3.906807016090576568e-01 3.793811745655048528e-01 3.463142543885576186e-01 2.910716630937776328e-01 5.610900523900804598e-02 1.638491965364410552e-05 2.349715001847416232e-17
9.096989966555183438e-01 3.938570300525056633e-01 3.843936637510192433e-01 3.518776218996015892e-01 3.030017275487353889e-01 9.440725313363479421e-02 6.242812458621441153e-05 6.660473361647948694e-16
9.163879598662206805e-01 3.970342404756778132e-01 3.894816246759195688e-01 3.576469446175045697e-01 3.125420015490893988e-01 1.451698593711530372e-01 2.377648916833707859e-04 1.887969620415173884e-14
9.230769230769230171e-01 4.002122456380972082e-01 3.946489639071693034e-01 3.636784208812711139e-01 3.202997283841177434e-01 2.003710209682631194e-01 9.042197169027273379e-04 5.351615559533705316e-13
9.297658862876253538e-01 4.033909573146415850e-01 3.998988233394529246e-01 3.700249709035408618e-01 3.268768250807700948e-01 2.488825569027164619e-01 3.419571167728652737e-03 1.516962391033189335e-11
9.364548494983276905e-01 4.065702862725099620e-01 4.052335319621659937e-01 3.767351323942454977e-01 3.328504531244653175e-01 2.842183940548655419e-01 1.266554260113206092e-02 4.299963006399030168e-10
9.431438127090301382e-01 4.097501422533603721e-01 4.106545642031498855e-01 3.838517901726604120e-01 3.387785613307131571e-01 3.067322270436821374e-01 4.360712292447431471e-02 1.218862203603373393e-08
9.498327759197324749e-01 4.129304339607481888e-01 4.161625058850515479e-01 3.914107578990415615e-01 3.452175242707163916e-01 3.201712621917999768e-01 1.215014934696822535e-01 3.454968417352097146e-07
9.565217391304348116e-01 4.161110690529693512e-01 4.217570288308961635e-01 3.994392563728681456e-01 3.527406910745528035e-01 3.284643197519522828e-01 2.287256410809632434e-01 9.793133584913292261e-06
9.632107023411371483e-01 4.192919541413843154e-01 4.274368751191486848e-01 4.079543619995255055e-01 3.619468244640055565e-01 3.347337291093123168e-01 2.977351136089679273e-01 2.773721262604533864e-04
9.698996655518394849e-01 4.224729947942768571e-01 4.331998519115286550e-01 4.169615283335757483e-01 3.734458749870454009e-01 3.415920875808411417e-01 3.236729937674610036e-01 7.687431985800970147e-03
9.765886287625418216e-01 4.256540955462677633e-01 4.390428376569598945e-01 4.264533090939104376e-01 3.878083017521848919e-01 3.518119850123100911e-01 3.325826946432926534e-01 1.336323847052540981e-01
9.832775919732441583e-01 4.288351599132861902e-01 4.449618003119590881e-01 4.364084277256424227e-01 4.054678157492893065e-01 3.688992476991536651e-01 3.400446637481089329e-01 3.166899695925967095e-01
9.899665551839464950e-01 4.320160904130629365e-01 4.509518280133397727e-01 4.467913411370840193e-01 4.265823947860473142e-01 3.969487926408090672e-01 3.597980881089435923e-01 3.341362973441141526e-01
9.966555183946488317e-01 4.351967885910961176e-01 4.570071723973993527e-01 4.575524291273343480e-01 4.508877886595623052e-01 4.386734868118698505e-01 4.162168856853776244e-01 3.694036660685156570e-01
1.003344481605351168e+00 4.383771550520008664e-01 4.631213044872191098e-01 4.686289038500259241e-01 4.776110043586511700e-01 4.915201576480753287e-01 5.193109667413358110e-01 5.916309748850141492e-01
1.010033444816053505e+00 4.415570894961388659e-01 4.692869827749024392e-01 4.799464764872176104e-01 5.055189089171301386e-01 5.461178484639113151e-01 6.093596742282235690e-01 6.635435629622052911e-01
1.016722408026755842e+00 4.447364907613898244e-01 4.754963328190449090e-01 4.914217464021566895e-01 5.331297206840852621e-01 5.918342490114381071e-01 6.497190076714615126e-01 6.737321642838886016e-01
1.023411371237458178e+00 4.479152568699091286e-01 4.817409373713700260e-01 5.029652006794126384e-01 5.590254219641631606e-01 6.239141781077444104e-01 6.631082925823945651e-01 7.948098836843424664e-01
1.030100334448160515e+00 4.510932850796832150e-01 4.880119357530952051e-01 5.144846410523149505e-01 5.821375032859898990e-01 6.439038494855175987e-01 6.697511893536253202e-01 9.821776160636956909e-01
1.036789297658862852e+00 4.542704719406809866e-01 4.943001309340996352e-01 5.258888028996882014e-01 6.018963854699560523e-01 6.557993634923926507e-01 6.822661917668315645e-01 9.993370584868342954e-01
1.043478260869565188e+00 4.574467133553652975e-01 5.005961025386588270e-01 5.370909068180420576e-01 6.182195007233858286e-01 6.633604274991626859e-01 7.200894450563872784e-01 9.999765674603523502e-01
1.050167224080267525e+00 4.606219046433174813e-01 5.068903238212385531e-01 5.480118918039296183e-01 6.313916055569511743e-01 6.695379629067215177e-01 8.071521466904082454e-01 9.999991732791174703e-01
1.056856187290969862e+00 4.637959406096988091e-01 5.131732805333899528e-01 5.585831186950491745e-01 6.419148492601176592e-01 6.769186971475770198e-01 9.117342712748616185e-01 9.999999708344586846e-01
1.063545150501672198e+00 4.669687156172596110e-01 5.194355895441786775e-01 5.687483958433859899e-01 6.503840483917807669e-01 6.884088628052588144e-01 9.712158343075616429e-01 9.999999989710833814e-01
1.070234113712374535e+00 4.701401236615829204e-01 5.256681150847715145e-01 5.784652547972050085e-01 6.574083400235403163e-01 7.077127072356478310e-01 9.919325622856473013e-01 9.999999999637013692e-01
1.076923076923076872e+00 4.733100584492389018e-01 5.318620805623652803e-01 5.877054796886409527e-01 6.635764430246463563e-01 7.388653339271687992e-01 9.978444331141855805e-01 9.999999999987194688e-01
1.083612040133779209e+00 4.764784134785030600e-01 5.380091740259069777e-01 5.964549592637905517e-01 6.694529771715389543e-01 7.837042094414272686e-01 9.994316161412564181e-01 9.999999999999548139e-01
1.090301003344481545e+00 4.796450821222857930e-01 5.441016455592549983e-01 6.047129777444247845e-01 6.755922728884512507e-01 8.379645642034868613e-01 9.998506544570661125e-01 9.999999999999984457e-01
1.096989966555183882e+00 4.828099577128997510e-01 5.501323951172715221e-01 6.124910869228253896e-01 6.825578569695778253e-01 8.912206921595805520e-01 9.999607951469353662e-01 9.999999999999998890e-01
1.103678929765886219e+00 4.859729336282884171e-01 5.560950495955100381e-01 6.198117079254034101e-01 6.909367796719819710e-01 9.337336859966799407e-01 9.999897108016150282e-01 1.000000000000000000e+00
1.110367892976588555e+00 4.891339033793226099e-01 5.619840282221939542e-01 6.267066006120476374e-01 7.013370498401031439e-01 9.624105560828953854e-01 9.999972998029076354e-01 1.000000000000000000e+00
1.117056856187290892e+00 4.922927606977712256e-01 5.677945956690814144e-01 6.332153167084627610e-01 7.143546670031012402e-01 9.796237014034062662e-01 9.999992913984508958e-01 1.000000000000000000e+00
1.123745819397993229e+00 4.954493996245388221e-01 5.735229025829579053e-01 6.393837247597931039e-01 7.304974942458000164e-01 9.892411239894476349e-01 9.999998140454471329e-01 1.000000000000000000e+00
1.130434782608695565e+00 4.986037145977665896e-01 5.791660135302214574e-01 6.452626653666725387e-01 7.500624077901091313e-01 9.944003968501882174e-01 9.999999512009877245e-01 1.000000000000000000e+00
1.137123745819397902e+00 5.017556005403824848e-01 5.847219226132424064e-01 6.509067672373913815e-01 7.729853729052532652e-01 9.971077836818258433e-01 9.999999871939522222e-01 1.000000000000000000e+00
1.143812709030100239e+00 5.049049529466935748e-01 5.901895572507719345e-01 6.563734303945770732e-01 7.987182165074377949e-01 9.985120997276717425e-01 9.999999966393818829e-01 1.000000000000000000e+00
1.150501672240802575e+00 5.080516679676069236e-01 5.955687708097614497e-01 6.617219633352584562e-01 8.262093240598712418e-01 9.992361255442356871e-01 9.999999991180921199e-01 1.000000000000000000e+00
1.157190635451504912e+00 5.111956424940746757e-01 6.008603249289675707e-01 6.670128461813772391e-01 8.540443673035391647e-01 9.996082495614662111e-01 9.999999997685659059e-01 1.000000000000000000e+00
1.163879598662207249e+00 5.143367742383589958e-01 6.060658624843408004e-01 6.723070815287118807e-01 8.807265732945761538e-01 9.997992015196044413e-01 9.999999999392661376e-01 1.000000000000000000e+00
1.170568561872909585e+00 5.174749618127210127e-01 6.111878722131982578e-01 6.776655882911478690e-01 9.049898704968942775e-01 9.998971060103968300e-01 9.999999999840619713e-01 1.000000000000000000e+00
1.177257525083611922e+00 5.206101048051439140e-01 6.162296460410771060e-01 6.831485908871267609e-01 9.260159139383387084e-01 9.999472821865460492e-01 9.999999999958174568e-01 1.000000000000000000e+00
1.183946488294314259e+00 5.237421038517139360e-01 6.211952301459723325e-01 6.888149563748484638e-01 9.434884354494589287e-01 9.999729919707368575e-01 9.999999999989024335e-01 1.000000000000000000e+00
1.190635451505016595e+00 5.268708607052859927e-01 6.260893707544048503e-01 6.947214356362465537e-01 9.575087157486905642e-01 9.999861639516757217e-01 9.999999999997120081e-01 1.000000000000000000e+00
1.197324414715718932e+00 5.299962783000848887e-01 6.309174555982307586e-01 7.009217717300698647e-01 9.684461580221137567e-01 9.999929120135647720e-01 9.999999999999243938e-01 1.000000000000000000e+00
1.204013377926421491e+00 5.331182608118951727e-01 6.356854518763928041e-01 7.074656495605635698e-01 9.767924239150087562e-01 9.999963689736641737e-01 9.999999999999801270e-01 1.000000000000000000e+00
1.210702341137123828e+00 5.362367137135177764e-01 6.403998414681133511e-01 7.143974765442463459e-01 9.830547499543547119e-01 9.999981399110016156e-01 9.999999999999947820e-01 1.000000000000000000e+00
1.217391304347826164e+00 5.393515438251839100e-01 6.450675540393280283e-01 7.217550042909761654e-01 9.876941812464278270e-01 9.999990471228242805e-01 9.999999999999986677e-01 1.000000000000000000e+00
1.224080267558528501e+00 5.424626593596353352e-01 6.496958985780197926e-01 7.295678262125411262e-01 9.910990579907257292e-01 9.999995118654494419e-01 9.999999999999996669e-01 1.000000000000000000e+00
1.230769230769230838e+00 5.455699699616011200e-01 6.542924937916443362e-01 7.378558143397920821e-01 9.935806515422400675e-01 9.999997499413527668e-01 9.999999999999998890e-01 1.000000000000000000e+00
1.237458193979933174e+00 5.486733867414214094e-01 6.588651977054303943e-01 7.466275882240488437e-01 9.953802095797292804e-01 9.999998719014968618e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.244147157190635511e+00 5.517728223025888390e-01 6.634220367177799949e-01 7.558791360828427397e-01 9.966804056936282574e-01 9.999999343784997663e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.250836120401337848e+00 5.548681907630039767e-01 6.679711343013530200e-01 7.655927286327697256e-01 9.976173221775292976e-01 9.999999663838312625e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.257525083612040184e+00 5.579594077697621612e-01 6.725206394880562932e-01 7.757362740234234888e-01 9.982911720901163077e-01 9.999999827793216722e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.264214046822742521e+00 5.610463905073145296e-01 6.770786552447620732e-01 7.862632529899672429e-01 9.987751533591120445e-01 9.999999911782999629e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.270903010033444858e+00 5.641290576988725602e-01 6.816531668351899498e-01 7.971133434850045107e-01 9.991224216407037506e-01 9.999999954808754810e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.277591973244147194e+00 5.672073296009478849e-01 6.862519702723297588e-01 8.082137933741149194e-01 9.993714185481943346e-01 9.999999976849716088e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.284280936454849531e+00 5.702811279909494324e-01 6.908826009948110247e-01 8.194815320626386290e-01 9.995498626176747559e-01 9.999999988140718665e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.290969899665551868e+00 5.733503761477842797e-01 6.955522629487485009e-01 8.308259351533857640e-01 9.996776983104967984e-01 9.999999993924802988e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.297658862876254204e+00 5.764149988254337886e-01 7.002677583222425284e-01 8.421520816443198720e-01 9.997692547369004812e-01 9.999999996887836140e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.304347826086956541e+00 5.794749222195090255e-01 7.050354182605532705e-01 8.533642831368601911e-01 9.998348155577830854e-01 9.999999998405720847e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.311036789297658878e+00 5.825300739268108874e-01 7.098610349830383193e-01 8.643696298004865941e-01 9.998817554208907499e-01 9.999999999183292188e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.317725752508361214e+00 5.855803828979516679e-01 7.147497958245422334e-01 8.750812949294386467e-01 9.999153599369962064e-01 9.999999999581622445e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.324414715719063551e+00 5.886257793831191076e-01 7.197062198297020652e-01 8.854213693933183915e-01 9.999394159519544578e-01 9.999999999785675886e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.331103678929765888e+00 5.916661948710926211e-01 7.247340976335798768e-01 8.953230535997227513e-01 9.999566357637235114e-01 9.999999999890207825e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.337792642140468224e+00 5.947015620216468124e-01 7.298364354606210469e-01 9.047321075826313397e-01 9.999689616413026672e-01 9.999999999943756102e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.344481605351170561e+00 5.977318145915050396e-01 7.350154041602388055e-01 9.136075372233365410e-01 9.999777842369186320e-01 9.999999999971187492e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.351170568561872898e+00 6.007568873540273247e-01 7.402722942651353000e-01 9.219215648127403462e-01 9.999840991456290240e-01 9.999999999985240695e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.357859531772575234e+00 6.037767160128492128e-01 7.456074781017202335e-01 9.296589865347127946e-01 9.999886190805485908e-01 9.999999999992439381e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.364548494983277571e+00 6.067912371097025082e-01 7.510203799948037551e-01 9.368160534805574091e-01 9.999918542220418427e-01 9.999999999996126432e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.371237458193979908e+00 6.098003879266822302e-01 7.565094555860408798e-01 9.433990261296468782e-01 9.999941697578967892e-01 9.999999999998016031e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.377926421404682245e+00 6.128041063832396773e-01 7.620721812232380543e-01 9.494225477402858937e-01 9.999958270829212292e-01 9.999999999998983036e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.384615384615384581e+00 6.158023309282066871e-01 7.677050542729366711e-01 9.549079645902140978e-01 9.999970132951488955e-01 9.999999999999479305e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.391304347826086918e+00 6.187950004271740578e-01 7.734036050606709622e-01 9.598816958552238710e-01 9.999978623114984533e-01 9.999999999999733546e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.397993311036789255e+00 6.217820540455709644e-01 7.791624209531032852e-01 9.643737280021772440e-01 9.999984699831238055e-01 9.999999999999863443e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.404682274247491591e+00 6.247634311278043029e-01 7.849751828671863718e-01 9.684162816826414888e-01 9.999989049150854736e-01 9.999999999999930056e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.411371237458193928e+00 6.277390710728414369e-01 7.908347142292135867e-01 9.720426757157715203e-01 9.999992162109160310e-01 9.999999999999964473e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.418060200668896265e+00 6.307089132066282522e-01 7.967330421190433887e-01 9.752863940902143369e-01 9.999994390159545610e-01 9.999999999999981126e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.424749163879598601e+00 6.336728966517533035e-01 8.026614700318440709e-01 9.781803482743071099e-01 9.999995984850441610e-01 9.999999999999991118e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.431438127090300938e+00 6.366309601947831576e-01 8.086106613828984990e-01 9.807563181272697106e-01 9.999997126224190458e-01 9.999999999999995559e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.438127090301003275e+00 6.395830421517003650e-01 8.145707325829546486e-01 9.830445496130059135e-01 9.999997943143467127e-01 9.999999999999997780e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.444816053511705611e+00 6.425290802318907035e-01 8.205313542352915546e-01 9.850734854578506727e-01 9.999998527839754070e-01 9.999999999999998890e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.451505016722407948e+00 6.454690114011319979e-01 8.264818587637554614e-01 9.868696050081260385e-01 9.999998946326277283e-01 9.999999999999998890e-01 1.000000000000000000e+00 1.000000000000000000e+00
1.458193979933110285e+00 6.484027717440462579e-01 8.324113525849111683e-01 9.884573510845062749e-01 9.999999245850933471e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.464882943143812621e+00 6.513302963264813172e-01 8.383088307967913044e-01 9.898591239962490906e-01 9.999999460230630799e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.471571906354514958e+00 6.542515190582900431e-01 8.441632922786223014e-01 9.910953256186929572e-01 9.999999613669261489e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.478260869565217295e+00 6.571663725569818482e-01 8.499638530843591777e-01 9.921844392374760124e-01 9.999999723490352599e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.484949832775919631e+00 6.600747880127192380e-01 8.556998560687313349e-01 9.931431335202167698e-01 9.999999802092930379e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.491638795986621968e+00 6.629766950551319038e-01 8.613609748052248882e-01 9.939863813744936882e-01 9.999999858351387161e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.498327759197324305e+00 6.658720216224173205e-01 8.669373100352832928e-01 9.947275865355562630e-01 9.999999898617419891e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.505016722408026641e+00 6.687606938331960293e-01 8.724194771185834751e-01 9.953787124861018798e-01 9.999999927437146496e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.511705685618728978e+00 6.716426358615804615e-01 8.777986832248668714e-01 9.959504097578483206e-01 9.999999948064374200e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.518394648829431315e+00 6.745177698159118274e-01 8.830667933062782415e-01 9.964521388296864179e-01 9.999999962827961220e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.525083612040133652e+00 6.773860156216087169e-01 8.882163842026866707e-01 9.968922867559490975e-01 9.999999973394747554e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.531772575250835988e+00 6.802472909085619523e-01 8.932407865481704068e-01 9.972782763684575613e-01 9.999999980957744450e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.538461538461538325e+00 6.831015109035004640e-01 8.981341144526433506e-01 9.976166674335735784e-01 9.999999986370829985e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.545150501672240884e+00 6.859485883277349760e-01 9.028912832177793391e-01 9.979132495431893846e-01 9.999999990245154180e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.551839464882943220e+00 6.887884333006757398e-01 9.075080156020701727e-01 9.981731268049424122e-01 9.999999993018134914e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.558528428093645557e+00 6.916209532495050105e-01 9.119808373693127912e-01 9.984007945961190789e-01 9.999999995002849529e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.565217391304347894e+00 6.944460528253640907e-01 9.163070630334969602e-01 9.986002087777352543e-01 9.999999996423374338e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.571906354515050230e+00 6.972636338263995537e-01 9.204847728487867142e-01 9.987748478464281154e-01 9.999999997440091049e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.578595317725752567e+00 7.000735951279942748e-01 9.245127821859635553e-01 9.989277685451106725e-01 9.999999998167788950e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.585284280936454904e+00 7.028758326204819218e-01 9.283906044878891262e-01 9.990616554690714413e-01 9.999999998688626768e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.591973244147157240e+00 7.056702391546331166e-01 9.321184090096481523e-01 9.991788652003661397e-01 9.999999999061406353e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.598662207357859577e+00 7.084567044951662895e-01 9.356969745282293083e-01 9.992814654860651125e-01 9.999999999328217370e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.605351170568561914e+00 7.112351152825207024e-01 9.391276401571285737e-01 9.993712699498370489e-01 9.999999999519183502e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.612040133779264250e+00 7.140053550031035812e-01 9.424122543284952913e-01 9.994498687949373572e-01 9.999999999655864169e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.618729096989966587e+00 7.167673039681947689e-01 9.455531229151171724e-01 9.995186559224713552e-01 9.999999999753690361e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.625418060200668924e+00 7.195208393016681026e-01 9.485529573618667332e-01 9.995788528536448947e-01 9.999999999823707686e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.632107023411371260e+00 7.222658349366679609e-01 9.514148235863637559e-01 9.996315298098893409e-01 9.999999999873822043e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.638795986622073597e+00 7.250021616213382369e-01 9.541420922958612216e-01 9.996776242711237215e-01 9.999999999909690018e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.645484949832775934e+00 7.277296869336935536e-01 9.567383912555783576e-01 9.997179573005479103e-01 9.999999999935362816e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.652173913043478271e+00 7.304482753056754651e-01 9.592075599359601856e-01 9.997532478945995171e-01 9.999999999953737007e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.658862876254180607e+00 7.331577880564230654e-01 9.615536068650869517e-01 9.997841255892004897e-01 9.999999999966887598e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.665551839464882944e+00 7.358580834347522304e-01 9.637806699193722793e-01 9.998111415282361358e-01 9.999999999976300069e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.672240802675585281e+00 7.385490166708130744e-01 9.658929797020319175e-01 9.998347781773064824e-01 9.999999999983038013e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.678929765886287617e+00 7.412304400368635582e-01 9.678948260851089058e-01 9.998554578450867814e-01 9.999999999987859711e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.685618729096989954e+00 7.439022029170787587e-01 9.697905279274023904e-01 9.998735501560089833e-01 9.999999999991310284e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.692307692307692291e+00 7.465641518862735637e-01 9.715844059272014110e-01 9.998893786012867935e-01 9.999999999993780531e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.698996655518394627e+00 7.492161307974071205e-01 9.732807585249041438e-01 9.999032262804034010e-01 9.999999999995549116e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.705685618729096964e+00 7.518579808776960638e-01 9.748838407357226510e-01 9.999153409319105901e-01 9.999999999996813660e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.712374581939799301e+00 7.544895408331472320e-01 9.763978457659531207e-01 9.999259393405979246e-01 9.999999999997719602e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.719063545150501637e+00 7.571106469612924883e-01 9.778268892468644502e-01 9.999352111976438362e-01 9.999999999998367972e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.725752508361203974e+00 7.597211332718836196e-01 9.791749959072439946e-01 9.999433224811116183e-01 9.999999999998832045e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.732441471571906311e+00 7.623208316152818576e-01 9.804460884981051061e-01 9.999504184159829778e-01 9.999999999999164002e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.739130434782608647e+00 7.649095718182594705e-01 9.816439787801819472e-01 9.999566260657150041e-01 9.999999999999401590e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.745819397993310984e+00 7.674871818268965695e-01 9.827723603857757562e-01 9.999620566009510547e-01 9.999999999999571454e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.752508361204013321e+00 7.700534878562554919e-01 9.838348033705408557e-01 9.999668072854215328e-01 9.999999999999693578e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.759197324414715657e+00 7.726083145464751611e-01 9.848347502772287765e-01 9.999709632141501325e-01 9.999999999999780176e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.765886287625417994e+00 7.751514851249258209e-01 9.857755135416732539e-01 9.999745988347511494e-01 9.999999999999843459e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.772575250836120331e+00 7.776828215740411165e-01 9.866602740808508853e-01 9.999777792788058228e-01 9.999999999999887867e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.779264214046822667e+00 7.802021448044281771e-01 9.874920809132937682e-01 9.999805615269633519e-01 9.999999999999920064e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.785953177257525004e+00 7.827092748328455807e-01 9.882738516730489309e-01 9.999829954284858990e-01 9.999999999999942268e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.792642140468227341e+00 7.852040309646298732e-01 9.890083738895245613e-01 9.999851245933855104e-01 9.999999999999958922e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.799331103678929678e+00 7.876862319801252177e-01 9.896983069166346292e-01 9.999869871730447946e-01 9.999999999999970024e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.806020066889632014e+00 7.901556963246879617e-01 9.903461844055094776e-01 9.999886165432420038e-01 9.999999999999978906e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.812709030100334351e+00 7.926122423017990526e-01 9.909544172254977079e-01 9.999900419017629938e-01 9.999999999999984457e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.819397993311036688e+00 7.950556882688356586e-01 9.915252967481615887e-01 9.999912887912706383e-01 9.999999999999988898e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.826086956521739024e+00 7.974858528350364795e-01 9.920609984183649255e-01 9.999923795567691176e-01 9.999999999999992228e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.832775919732441361e+00 7.999025550611942315e-01 9.925635855453444067e-01 9.999933337458372096e-01 9.999999999999994449e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.839464882943143698e+00 8.023056146606041272e-01 9.930350132548007025e-01 9.999941684587848600e-01 9.999999999999995559e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.846153846153846034e+00 8.046948522008096072e-01 9.934771325505378226e-01 9.999948986549949126e-01 9.999999999999996669e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.852842809364548371e+00 8.070700893056657055e-01 9.938916944410365328e-01 9.999955374209275050e-01 9.999999999999997780e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.859531772575250708e+00 8.094311488572661917e-01 9.942803540925693184e-01 9.999960962045846280e-01 9.999999999999998890e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.866220735785953044e+00 8.117778551972705259e-01 9.946446749760849970e-01 9.999965850206288254e-01 9.999999999999998890e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.872909698996655381e+00 8.141100343271761020e-01 9.949861329801491516e-01 9.999970126298274309e-01 9.999999999999998890e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.879598662207357718e+00 8.164275141070918007e-01 9.953061204667307260e-01 9.999973866960362168e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.886287625418060276e+00 8.187301244525708732e-01 9.956059502506462433e-01 9.999977139235307622e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.892976588628762613e+00 8.210176975290788270e-01 9.958868594870173840e-01 9.999980001771477944e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.899665551839464950e+00 8.232900679436734315e-01 9.961500134542241591e-01 9.999982505873851180e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.906354515050167286e+00 8.255470729334972724e-01 9.963965092225706144e-01 9.999984696423442898e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.913043478260869623e+00 8.277885525506869513e-01 9.966273792012627641e-01 9.999986612681630582e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.919732441471571960e+00 8.300143498433227851e-01 9.968435945583639102e-01 9.999988288993775232e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.926421404682274297e+00 8.322243110320549642e-01 9.970460685101681930e-01 9.999989755404744551e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.933110367892976633e+00 8.344182856820649974e-01 9.972356594779550054e-01 9.999991038197384441e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.939799331103678970e+00 8.365961268700263798e-01 9.974131741113806404e-01 9.999992160363558868e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.946488294314381307e+00 8.387576913457580607e-01 9.975793701788527867e-01 9.999993142016222469e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.953177257525083643e+00 8.409028396882797241e-01 9.977349593261429783e-01 9.999994000749891088e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.959866220735785980e+00 8.430314364559892137e-01 9.978806097052476121e-01 9.999994751955983974e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.966555183946488317e+00 8.451433503307113071e-01 9.980169484761211018e-01 9.999995409098684229e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.973244147157190653e+00 8.472384542553874631e-01 9.981445641844001182e-01 9.999995983956249113e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.979933110367892990e+00 8.493166255651860563e-01 9.982640090186261084e-01 9.999996486832114506e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.986622073578595327e+00 8.513777461118428036e-01 9.983758009507730513e-01 9.999996926739567193e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
1.993311036789297663e+00 8.534217023810611868e-01 9.984804257641078928e-01 9.999997311563282310e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00
2.000000000000000000e+00 8.554483856028171074e-01 9.985783389725623183e-01 9.999997648200653622e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00


==> anc/SUN_NF3_m1_Polyakov_loop.dat <==
# mu	N=3	N=10	N=20	N=50	N=100	N=200	N=500
0.000000000000000000e+00 4.127886143093430493e-01 1.106830149752166259e-01 5.518194649628101883e-02 2.207276647028653949e-02 1.103638323514326974e-02 5.518191617571634872e-03 2.207276647028653949e-03
6.688963210702341018e-03 4.127361570585516004e-01 1.099773728063099115e-01 5.481407411407071550e-02 2.192561524064486761e-02 1.096280762032243380e-02 5.481403810161216902e-03 2.192561524064486674e-03
1.337792642140468204e-02 4.126891506058225079e-01 1.092777674819919442e-01 5.444865480717074602e-02 2.177944501555530502e-02 1.088972250777765251e-02 5.444861253888826254e-03 2.177944501555530415e-03
2.006688963210702392e-02 4.126476636440587487e-01 1.085842871818843980e-01 5.408567232917311368e-02 2.163424925501181151e-02 1.081712462750590575e-02 5.408562313752952877e-03 2.163424925501181498e-03
2.675585284280936407e-02 4.126117593676487116e-01 1.078970240504945610e-01 5.372511055314789508e-02 2.149002146260822060e-02 1.074501073130411030e-02 5.372505365652055151e-03 2.149002146260822147e-03
3.344481605351170422e-02 4.125814953984641709e-01 1.072160746658906427e-01 5.336695347280338841e-02 2.134675518524757967e-02 1.067337759262378984e-02 5.336688796311894918e-03 2.134675518524758227e-03
4.013377926421404784e-02 4.125569237190143124e-01 1.065415405177756458e-01 5.301118520384570654e-02 2.120444401285342256e-02 1.060222200642671128e-02 5.301111003213355641e-03 2.120444401285342170e-03
4.682274247491638453e-02 4.125380906128799374e-01 1.058735284964379825e-01 5.265778998557203716e-02 2.106308157808296777e-02 1.053154078904148389e-02 5.265770394520741943e-03 2.106308157808296690e-03
5.351170568561872815e-02 4.125250366125426393e-01 1.052121513940337122e-01 5.230675218273557470e-02 2.092266155604222480e-02 1.046133077802111240e-02 5.230665389010556200e-03 2.092266155604222393e-03
6.020066889632107177e-02 4.125177964547113163e-01 1.045575284196301469e-01 5.195805628772431906e-02 2.078317766400301567e-02 1.039158883200150783e-02 5.195794416000753917e-03 2.078317766400301393e-03
6.688963210702340845e-02 4.125163990432370587e-01 1.039097857294125071e-01 5.161168692310083572e-02 2.064462366112184907e-02 1.032231183056092454e-02 5.161155915280462268e-03 2.064462366112184821e-03
7.357859531772574513e-02 4.125208674196975123e-01 1.032690569734232150e-01 5.126762884455578900e-02 2.050699334816070973e-02 1.025349667408035487e-02 5.126748337040177433e-03 2.050699334816071147e-03
8.026755852842809569e-02 4.125312187417168319e-01 1.026354838601664238e-01 5.092586694433466621e-02 2.037028056720968303e-02 1.018514028360484151e-02 5.092570141802420756e-03 2.037028056720968389e-03
8.695652173913043237e-02 4.125474642690787341e-01 1.020092167403670452e-01 5.058638625520456289e-02 2.023447920141143233e-02 1.011723960070571617e-02 5.058619800352858083e-03 2.023447920141143233e-03
9.364548494983276905e-02 4.125696093576750600e-01 1.013904152111220619e-01 5.024917195503652428e-02 2.009958317468751518e-02 1.004979158734375759e-02 5.024895793671878795e-03 2.009958317468751431e-03
1.003344481605351196e-01 4.125976534613214342e-01 1.007792487416210025e-01 4.991420937208890241e-02 1.996558645146653474e-02 9.982793225733265635e-03 4.991396612866632818e-03 1.996558645146653387e-03
1.070234113712374563e-01 4.126315901414580045e-01 1.001758973215396281e-01 4.958148399108826959e-02 1.983248303641408153e-02 9.916241518207039030e-03 4.958120759103519515e-03 1.983248303641407979e-03
1.137123745819397930e-01 4.126714070847406490e-01 9.958055213312468068e-02 4.925098146021722467e-02 1.970026697416449660e-02 9.850133487082248299e-03 4.925066743541124149e-03 1.970026697416449400e-03
1.204013377926421435e-01 4.127170861285150427e-01 9.899341624788515759e-02 4.892268759913319387e-02 1.956893234905441106e-02 9.784466174527205531e-03 4.892233087263602766e-03 1.956893234905440933e-03
1.270903010033444802e-01 4.127686032941513816e-01 9.841470534868380915e-02 4.859658840815859332e-02 1.943847328485806894e-02 9.719236642429031001e-03 4.859618321214515500e-03 1.943847328485806330e-03
1.337792642140468169e-01 4.128259288282064565e-01 9.784464847787967268e-02 4.827267007880190614e-02 1.930888394452439510e-02 9.654441972262194083e-03 4.827220986131097041e-03 1.930888394452438990e-03
1.404682274247491536e-01 4.128890272513627835e-01 9.728348881200386822e-02 4.795091900579026567e-02 1.918015852991585696e-02 9.590079264957925009e-03 4.795039632478962505e-03 1.918015852991585045e-03
1.471571906354514903e-01 4.129578574150837844e-01 9.673148446325338656e-02 4.763132180081890155e-02 1.905229128154902266e-02 9.526145640774506124e-03 4.763072820387253062e-03 1.905229128154901225e-03
1.538461538461538547e-01 4.130323725659080236e-01 9.618890930785760351e-02 4.731386530825012343e-02 1.892527647833687487e-02 9.462638239168428764e-03 4.731319119584214382e-03 1.892527647833685753e-03
1.605351170568561914e-01 4.131125204172911292e-01 9.565605384110406617e-02 4.699853662302607565e-02 1.879910843733283154e-02 9.399554218666405364e-03 4.699777109333202682e-03 1.879910843733280986e-03
1.672240802675585281e-01 4.131982432288919815e-01 9.513322605850008107e-02 4.668532311109523103e-02 1.867378151347648743e-02 9.336890756738228103e-03 4.668445378369114052e-03 1.867378151347645621e-03
1.739130434782608647e-01 4.132894778931823221e-01 9.462075236218853158e-02 4.637421243269303217e-02 1.854929009934102799e-02 9.274645049670493177e-03 4.637322524835246589e-03 1.854929009934098635e-03
1.806020066889632014e-01 4.133861560292474979e-01 9.411897849132477845e-02 4.606519256886307950e-02 1.842562862488234671e-02 9.212814312441143863e-03 4.606407156220571932e-03 1.842562862488228903e-03
1.872909698996655381e-01 4.134882040836292405e-01 9.362827047464944430e-02 4.575825185165766085e-02 1.830279155718982781e-02 9.151395778594874006e-03 4.575697889297437003e-03 1.830279155718974801e-03
1.939799331103679025e-01 4.135955434380484408e-01 9.314901560295388294e-02 4.545337899851554370e-02 1.818077340023879426e-02 9.090386700119339886e-03 4.545193350059669943e-03 1.818077340023867977e-03
2.006688963210702392e-01 4.137080905238312289e-01 9.268162341852199948e-02 4.515056315138243903e-02 1.805956869464458645e-02 9.029784347322213425e-03 4.514892173661106713e-03 1.805956869464442772e-03
2.073578595317725759e-01 4.138257569428467342e-01 9.222652671793754586e-02 4.484979392121584557e-02 1.793917201741832002e-02 8.969586008709050720e-03 4.484793004354525360e-03 1.793917201741810014e-03
2.140468227424749126e-01 4.139484495947517440e-01 9.178418256386178253e-02 4.455106143860292772e-02 1.781957798172423280e-02 8.909788990861963742e-03 4.454894495430981871e-03 1.781957798172393009e-03
2.207357859531772493e-01 4.140760708103223275e-01 9.135507330050265939e-02 4.425435641131827275e-02 1.770078123663867270e-02 8.850390618319124714e-03 4.425195309159562357e-03 1.770078123663825073e-03
2.274247491638795859e-01 4.142085184906398321e-01 9.093970756650641973e-02 4.395967018976037338e-02 1.758277646691067814e-02 8.791388233455045900e-03 4.395694116727522950e-03 1.758277646691009267e-03
2.341137123745819226e-01 4.143456862518838935e-01 9.053862129789598534e-02 4.366699484133228226e-02 1.746555839272417171e-02 8.732779196361679930e-03 4.366389598180839965e-03 1.746555839272335986e-03
2.408026755852842871e-01 4.144874635754728920e-01 9.015237871244859147e-02 4.337632323497581793e-02 1.734912176946172557e-02 8.674560884730299001e-03 4.337280442365149501e-03 1.734912176946059714e-03
2.474916387959866237e-01 4.146337359632784048e-01 8.978157326554005169e-02 4.308764913723187040e-02 1.723346138746990538e-02 8.616730693734168597e-03 4.308365346867084299e-03 1.723346138746833850e-03
2.541806020066889604e-01 4.147843850976283830e-01 8.942682856597687635e-02 4.280096732138444909e-02 1.711857207182618940e-02 8.559286035912007026e-03 4.279643017956003513e-03 1.711857207182401232e-03
2.608695652173912971e-01 4.149392890058010708e-01 8.908879923868202877e-02 4.251627369145602464e-02 1.700444868210742103e-02 8.502224341052199569e-03 4.251112170526099784e-03 1.700444868210440131e-03
2.675585284280936338e-01 4.150983222286997454e-01 8.876817171929146655e-02 4.223356542305974765e-02 1.689108611215983657e-02 8.445543056077822741e-03 4.222771528038911371e-03 1.689108611215564635e-03
2.742474916387959705e-01 4.152613559933889253e-01 8.846566496375132815e-02 4.195284112338395349e-02 1.677847928987060561e-02 8.389239644932395407e-03 4.194619822466197703e-03 1.677847928986479211e-03
2.809364548494983072e-01 4.154282583891591996e-01 8.818203105388013052e-02 4.167410101289013152e-02 1.666662317694091178e-02 8.333311588466420922e-03 4.166655794233210461e-03 1.666662317693284184e-03
2.876254180602006438e-01 4.155988945467808393e-01 8.791805567757647599e-02 4.139734713165212771e-02 1.655551276866053245e-02 8.277756384324666539e-03 4.138878192162333269e-03 1.655551276864933221e-03
2.943143812709029805e-01 4.157731268205954178e-01 8.767455845991917185e-02 4.112258357365668887e-02 1.644514309368396224e-02 8.222571546834209558e-03 4.111285773417104779e-03 1.644514309366841738e-03
3.010033444816053727e-01 4.159508149730861692e-01 8.745239311883237776e-02 4.084981675282994829e-02 1.633550921380800408e-02 8.167754606893213795e-03 4.083877303446606898e-03 1.633550921378642976e-03
3.076923076923077094e-01 4.161318163615608801e-01 8.725244741629246958e-02 4.057905570505733472e-02 1.622660622375087652e-02 8.113303111860467598e-03 4.056651555930233799e-03 1.622660622372093693e-03
3.143812709030100461e-01 4.163159861265740003e-01 8.707564287326013952e-02 4.031031243103334882e-02 1.611842925093282322e-02 8.059214625445634828e-03 4.029607312722817414e-03 1.611842925089127096e-03
3.210702341137123828e-01 4.165031773817075011e-01 8.692293421366507900e-02 4.004360228542097611e-02 1.601097345525818311e-02 8.005486727600255245e-03 4.002743363800127623e-03 1.601097345520051049e-03
3.277591973244147194e-01 4.166932414043267863e-01 8.679530849989681995e-02 3.977894441852728585e-02 1.590423402889896975e-02 7.952117014409466542e-03 3.976058507204733271e-03 1.590423402881893091e-03
3.344481605351170561e-01 4.168860278269221897e-01 8.669378391941949535e-02 3.951636227752239328e-02 1.579820619607996690e-02 7.899103097984442809e-03 3.949551548992221404e-03 1.579820619596888562e-03
3.411371237458193928e-01 4.170813848286445968e-01 8.661940817940318171e-02 3.925588417515485373e-02 1.569288521286529153e-02 7.846442606355563329e-03 3.923221303177781664e-03 1.569288521271112492e-03
3.478260869565217295e-01 4.172791593266401144e-01 8.657325646373473238e-02 3.899754393495980659e-02 1.558826636694650609e-02 7.794133183366272651e-03 3.897066591683136325e-03 1.558826636673254617e-03
3.545150501672240662e-01 4.174791971667901613e-01 8.655642890454287586e-02 3.874138162313076061e-02 1.548434497743229367e-02 7.742172488567673587e-03 3.871086244283836793e-03 1.548434497713534674e-03
3.612040133779264028e-01 4.176813433134600184e-01 8.657004751856609004e-02 3.848744437854642597e-02 1.538111639463971697e-02 7.690558197113800225e-03 3.845279098556900112e-03 1.538111639422759958e-03
3.678929765886287395e-01 4.178854420378639301e-01 8.661525255745289309e-02 3.823578735392620803e-02 1.527857599988716349e-02 7.639287999657601302e-03 3.819643999828800651e-03 1.527857599931520347e-03
3.745819397993310762e-01 4.180913371046531823e-01 8.669319822057469649e-02 3.798647478274890660e-02 1.517671920528903574e-02 7.588359602247619212e-03 3.794179801123809606e-03 1.517671920449523842e-03
3.812709030100334129e-01 4.182988719563404678e-01 8.680504767933698573e-02 3.773958118842635906e-02 1.507554145355236540e-02 7.537770726225345545e-03 3.768885363112672773e-03 1.507554145245068936e-03
3.879598662207358051e-01 4.185078898951765103e-01 8.695196736349959654e-02 3.749519275429546994e-02 1.497503821777550898e-02 7.487519108123272260e-03 3.743759554061636130e-03 1.497503821624654452e-03
3.946488294314381418e-01 4.187182342621010855e-01 8.713512046288510171e-02 3.725340887529612205e-02 1.487520500124922540e-02 7.437602499563622863e-03 3.718801249781811431e-03 1.487520499912724486e-03
4.013377926421404784e-01 4.189297486123983449e-01 8.735565960230307070e-02 3.701434391475655339e-02 1.477603733726049091e-02 7.388018667157744516e-03 3.694009333578872258e-03 1.477603733431549077e-03
4.080267558528428151e-01 4.191422768876934546e-01 8.761471865379551194e-02 3.677812919252734791e-02 1.467753078889961690e-02 7.338765392406191440e-03 3.669382696203095720e-03 1.467753078481238245e-03
4.147157190635451518e-01 4.193556635839382207e-01 8.791340365866502637e-02 3.654491523380257179e-02 1.457968094887139923e-02 7.289840471599457090e-03 3.644920235799728545e-03 1.457968094319891331e-03
4.214046822742474885e-01 4.195697539150421984e-01 8.825278284242599192e-02 3.631487431134918648e-02 1.448248343931133816e-02 7.241241715719375950e-03 3.620620857859687975e-03 1.448248343143875147e-03
4.280936454849498252e-01 4.197843939718194917e-01 8.863387571904439433e-02 3.608820331753342242e-02 1.438593391160837565e-02 7.192966950341184509e-03 3.596483475170592255e-03 1.438593390068236989e-03
4.347826086956521618e-01 4.199994308759326112e-01 8.905764129679424879e-02 3.586512700647356833e-02 1.429002804623617090e-02 7.145014015536231035e-03 3.572507007768115517e-03 1.429002803107246250e-03
4.414715719063544985e-01 4.202147129285293548e-01 8.952496541689737575e-02 3.564590165083501155e-02 1.419476155259569161e-02 7.097380765775333257e-03 3.548690382887666629e-03 1.419476153155066565e-03
4.481605351170568352e-01 4.204300897532834425e-01 9.003664727789513489e-02 3.543081916216708066e-02 1.410013016887300304e-02 7.050065069832782243e-03 3.525032534916391121e-03 1.410013013966556535e-03
4.548494983277591719e-01 4.206454124335661793e-01 9.059338522339992206e-02 3.522021172818224494e-02 1.400612966191766562e-02 7.003064810690991585e-03 3.501532405345495792e-03 1.400612962138198404e-03
4.615384615384615086e-01 4.208605336434917965e-01 9.119576189834481539e-02 3.501445702487903516e-02 1.391275582714917788e-02 6.956377885445770223e-03 3.478188942722885112e-03 1.391275577089154001e-03
4.682274247491638453e-01 4.210753077725992166e-01 9.184422890880750145e-02 3.481398406573933679e-02 1.382000448850190071e-02 6.910002205212235384e-03 3.455001102606117692e-03 1.382000441042447120e-03
4.749163879598662374e-01 4.212895910439495295e-01 9.253909115247334338e-02 3.461927975414735154e-02 1.372787149842283859e-02 6.863935695031355214e-03 3.431967847515677607e-03 1.372787139006270999e-03
4.816053511705685741e-01 4.215032416254393399e-01 9.328049102019078664e-02 3.443089620835353831e-02 1.363635273794232446e-02 6.818176293777102916e-03 3.409088146888551458e-03 1.363635258755420713e-03
4.882943143812709108e-01 4.217161197341504075e-01 9.406839270301593781e-02 3.424945893029483768e-02 1.354544411684534787e-02 6.772721954064244917e-03 3.386360977032122459e-03 1.354544390812848940e-03
4.949832775919732475e-01 4.219280877335753188e-01 9.490256687260099910e-02 3.407567588979240614e-02 1.345514157398213471e-02 6.727570642156726656e-03 3.363785321078363328e-03 1.345514128431345331e-03
5.016722408026755842e-01 4.221390102235829112e-01 9.578257603450235358e-02 3.391034759330101289e-02 1.336544107777142519e-02 6.682720337876688933e-03 3.341360168938344033e-03 1.336544067575337743e-03
5.083612040133779209e-01 4.223487541230075415e-01 9.670776088252648617e-02 3.375437820047307719e-02 1.327633862697078816e-02 6.638169034514069741e-03 3.319084517257034871e-03 1.327633806902814035e-03
5.150501672240802575e-01 4.225571887447687192e-01 9.767722800600987798e-02 3.360878774103112643e-02 1.318783025181699715e-02 6.593914738736829720e-03 3.296957369368414860e-03 1.318782947747365944e-03
5.217391304347825942e-01 4.227641858634516581e-01 9.868983931923222541e-02 3.347472546717841085e-02 1.309991201567956877e-02 6.549955470501755278e-03 3.274977735250877639e-03 1.309991094100351142e-03
5.284280936454849309e-01 4.229696197753015086e-01 9.974420359126558167e-02 3.335348435096868736e-02 1.301258001742598355e-02 6.506289262965875807e-03 3.253144631482937903e-03 1.301257852593175205e-03
5.351170568561872676e-01 4.231733673506074545e-01 1.008386704537663631e-01 3.324651669917488839e-02 1.292583039477420218e-02 6.462914162398456820e-03 3.231457081199228410e-03 1.292582832479691321e-03
5.418060200668896043e-01 4.233753080784766198e-01 1.019713272519977565e-01 3.315545080717250542e-02 1.283965932901487417e-02 6.419828228093586373e-03 3.209914114046793186e-03 1.283965645618717318e-03
5.484949832775919409e-01 4.235753241040211559e-01 1.031399990794461680e-01 3.308210850452746044e-02 1.275406305163406286e-02 6.377029532283346076e-03 3.188514766141672171e-03 1.275405906456668912e-03
5.551839464882942776e-01 4.237733002580044150e-01 1.043422522978952882e-01 3.302852335409046242e-02 1.266903785357313510e-02 6.334516160051552845e-03 3.167258080025775122e-03 1.266903232010310049e-03
5.618729096989966143e-01 4.239691240790173787e-01 1.055754017923532795e-01 3.299695914863582519e-02 1.258458009814818028e-02 6.292286209248087840e-03 3.146143104624041318e-03 1.258457241849616657e-03
5.685618729096989510e-01 4.241626858282762647e-01 1.068365221440344681e-01 3.298992819922137026e-02 1.250068623904785486e-02 6.250337790403783129e-03 3.125168895201886794e-03 1.250067558080754891e-03
5.752508361204012877e-01 4.243538784971587208e-01 1.081224628255859493e-01 3.301020872215604252e-02 1.241735284537888451e-02 6.208669026645888614e-03 3.104334513322935633e-03 1.241733805329174297e-03
5.819397993311036243e-01 4.245425978076144968e-01 1.094298674325929616e-01 3.306086040181747954e-02 1.233457663649217134e-02 6.167278053614094063e-03 3.083639026807029684e-03 1.233455610722811787e-03
5.886287625418059610e-01 4.247287422056107986e-01 1.107551968664895470e-01 3.314523693087165906e-02 1.225235453038243071e-02 6.126163019377113203e-03 3.063081509688523642e-03 1.225232603875409457e-03
5.953177257525082977e-01 4.249122128477924032e-01 1.120947562794559482e-01 3.326699400647844390e-02 1.217068371092524214e-02 6.085322084349833321e-03 3.042661042174852476e-03 1.217064416869940817e-03
6.020066889632107454e-01 4.250929135815568749e-01 1.134447254853881842e-01 3.343009089380499094e-02 1.208956172125692091e-02 6.044753421211007845e-03 3.022376710605378589e-03 1.208950684242151522e-03
6.086956521739130821e-01 4.252707509187660384e-01 1.148011924367296765e-01 3.363878326615702546e-02 1.200898659343560201e-02 6.004455214821514432e-03 3.002227607410514788e-03 1.200891042964205915e-03
6.153846153846154188e-01 4.254456340033312967e-01 1.161601892692238902e-01 3.389760461338836572e-02 1.192895702845350216e-02 5.964425662143165580e-03 2.982212831071113113e-03 1.192885132428445245e-03
6.220735785953177555e-01 4.256174745729315312e-01 1.175177303298550330e-01 3.421133310920136672e-02 1.184947264612608471e-02 5.924662972158084746e-03 2.962331486078131210e-03 1.184932594431252571e-03
6.287625418060200921e-01 4.257861869151352563e-01 1.188698515314949439e-01 3.458494049275335352e-02 1.177053433195431563e-02 5.885165365788665344e-03 2.942582682892565422e-03 1.177033073157026299e-03
6.354515050167224288e-01 4.259516878182186828e-01 1.202126503246348371e-01 3.502351932046733618e-02 1.169214471856051644e-02 5.845931075818154229e-03 2.922965537905650169e-03 1.169186215162260198e-03
6.421404682274247655e-01 4.261138965169818382e-01 1.215423255448529610e-01 3.553218497281968036e-02 1.161430885387190748e-02 5.806958346811935158e-03 2.903479173399322721e-03 1.161391669359729002e-03
6.488294314381271022e-01 4.262727346338821555e-01 1.228552163861769686e-01 3.611594917313725589e-02 1.153703512844269155e-02 5.768245435039674393e-03 2.884122717506952104e-03 1.153649087002780928e-03
6.555183946488294389e-01 4.264281261158144876e-01 1.241478397659551008e-01 3.677956262279844651e-02 1.146033656234538185e-02 5.729790608398630317e-03 2.864895304174330370e-03 1.145958121669732105e-03
6.622073578595317755e-01 4.265799971668786106e-01 1.254169253857836674e-01 3.752732581505088816e-02 1.138423259094233433e-02 5.691592146338740263e-03 2.845796073120923208e-03 1.138318429248369196e-03
6.688963210702341122e-01 4.267282761774856548e-01 1.266594478538157209e-01 3.836286927392193458e-02 1.130875154274065333e-02 5.653648339790639035e-03 2.826824169801377303e-03 1.130729667920550921e-03
6.755852842809364489e-01 4.268728936501612892e-01 1.278726553136982635e-01 3.928890743772149585e-02 1.123393407719683497e-02 5.615957491098897206e-03 2.807978745367288760e-03 1.123191498146915374e-03
6.822742474916387856e-01 4.270137821224129215e-01 1.290540941208545012e-01 4.030697413254161199e-02 1.115983795370396534e-02 5.578517913964881059e-03 2.789258956629220472e-03 1.115703582651688189e-03
6.889632107023411223e-01 4.271508760870308952e-01 1.302016292135755315e-01 4.141715187643155854e-02 1.108654464595812406e-02 5.541327933407793303e-03 2.770663966018978817e-03 1.108265586407591527e-03
6.956521739130434590e-01 4.272841119102010476e-01 1.313134599397443869e-01 4.261781174511974218e-02 1.101416851335612276e-02 5.504385885760477645e-03 2.752192941552135830e-03 1.100877176620854332e-03
7.023411371237457956e-01 4.274134277478054966e-01 1.323881312152025147e-01 4.390538462973564426e-02 1.094286951326246989e-02 5.467690118732177612e-03 2.733845056790807672e-03 1.093538022716322982e-03
7.090301003344481323e-01 4.275387634602916265e-01 1.334245400021664418e-01 4.527418765331193973e-02 1.087287081214837088e-02 5.431238991600638097e-03 2.715619490806674228e-03 1.086247796322669735e-03
7.157190635451504690e-01 4.276600605264889721e-01 1.344219372014986424e-01 4.671633041315115253e-02 1.080448316594848600e-02 5.395030875654535304e-03 2.697515428144251111e-03 1.079006171257700488e-03
7.224080267558528057e-01 4.277772619567511980e-01 1.353799251474517296e-01 4.822172376520612175e-02 1.073813863761727272e-02 5.359064155120859055e-03 2.679532058784404088e-03 1.071812823513761635e-03
7.290969899665551424e-01 4.278903122057977071e-01 1.362984509749169126e-01 4.977820852096601772e-02 1.067443716217572440e-02 5.323337229032184745e-03 2.661668578108105938e-03 1.064667431243242332e-03
7.357859531772574790e-01 4.279991570856250815e-01 1.371777961952678759e-01 5.137181264274599812e-02 1.061421072740280705e-02 5.287848514915982623e-03 2.643924186860436166e-03 1.057569674744174553e-03
7.424749163879598157e-01 4.281037436788524553e-01 1.380185628665134001e-01 5.298713392662972310e-02 1.055861158809787842e-02 5.252596456016534431e-03 2.626298091114821417e-03 1.050519236445928567e-03
7.491638795986621524e-01 4.282040202528573092e-01 1.388216567764413156e-01 5.460783208994514359e-02 1.050923303769144002e-02 5.217579535366365789e-03 2.608789502237510941e-03 1.043515800895004463e-03
7.558528428093644891e-01 4.282999361750502443e-01 1.395882680742948911e-01 5.621720152633453288e-02 1.046827383333075005e-02 5.182796303138875044e-03 2.591397636852294916e-03 1.036559054740918010e-03
7.625418060200668258e-01 4.283914418296267956e-01 1.403198497884747820e-01 5.779878586453424116e-02 1.043876027779483059e-02 5.148245429753651146e-03 2.574121716805450460e-03 1.029648686722180184e-03
7.692307692307691624e-01 4.284784885361233031e-01 1.410180946565260662e-01 5.933698972217804624e-02 1.042484275471752819e-02 5.113925808917455657e-03 2.556960969130928334e-03 1.022784387652371030e-03
7.759197324414716102e-01 4.285610284700914208e-01 1.416849106713340689e-01 6.081764282473543087e-02 1.043218509743541224e-02 5.079836757493046487e-03 2.539914626015766456e-03 1.015965850406305455e-03
7.826086956521739468e-01 4.286390145861930789e-01 1.423223957163295972e-01 6.222847708271205674e-02 1.046846322542294670e-02 5.045978403121972010e-03 2.522981924765742377e-03 1.009192769906292701e-03
7.892976588628762835e-01 4.287124005440008934e-01 1.429328116249953262e-01 6.355948734057935423e-02 1.054397952073965299e-02 5.012352435909515382e-03 2.506162107771251705e-03 1.002464843108484722e-03
7.959866220735786202e-01 4.287811406367766365e-01 1.435185579584176696e-01 6.480315954770518583e-02 1.067237347451082362e-02 4.978963566031149347e-03 2.489454422473448472e-03 9.957817689893191070e-04
8.026755852842809569e-01 4.288451897234803467e-01 1.440821457513073722e-01 6.595456387686822464e-02 1.087135444513145921e-02 4.945822350095290323e-03 2.472858121330694277e-03 9.891432485320491609e-04
8.093645484949832936e-01 4.289045031642476080e-01 1.446261714338230031e-01 6.701132275334518995e-02 1.116328156100048971e-02 4.912950671340792115e-03 2.456372461785578595e-03 9.825489847133661581e-04
8.160535117056856302e-01 4.289590367595523257e-01 1.451532910954850819e-01 6.797347329468009236e-02 1.157525260089881276e-02 4.880392364754452227e-03 2.439996706233460867e-03 9.759986824901092971e-04
8.227424749163879669e-01 4.290087466932558935e-01 1.456661952199390930e-01 6.884324947557625418e-02 1.213814214558948772e-02 4.848233814581329008e-03 2.423730121996153872e-03 9.694920487860646729e-04
8.294314381270903036e-01 4.290535894797180561e-01 1.461675839865569926e-01 6.962481135521603193e-02 1.288381656917309860e-02 4.816643874011551293e-03 2.407571981314445345e-03 9.630287924788528270e-04
8.361204013377926403e-01 4.290935219151338909e-01 1.466601432077193623e-01 7.032394746580383771e-02 1.383974345279331657e-02 4.785951195243605231e-03 2.391521561411313022e-03 9.566086243869027089e-04
8.428093645484949770e-01 4.291285010332287486e-01 1.471465209497909987e-01 7.094777284671613393e-02 1.502075549396039711e-02 4.756793886637468785e-03 2.375578144822133170e-03 9.502312572565135666e-04
8.494983277591973136e-01 4.291584840654330546e-01 1.476293048715757172e-01 7.150444020995333494e-02 1.641917083247414894e-02 4.730408607840219312e-03 2.359741020734886299e-03 9.438964057490018380e-04
8.561872909698996503e-01 4.291834284056267323e-01 1.481110003066058722e-01 7.200287624176533730e-02 1.799664314789104283e-02 4.709186992877281881e-03 2.344009490152843857e-03 9.376037864279351038e-04
8.628762541806019870e-01 4.292032915795315762e-01 1.485940091147761599e-01 7.245254977865085710e-02 1.968269011951996605e-02 4.697738970693161181e-03 2.328382885525569906e-03 9.313531177464497417e-04
8.695652173913043237e-01 4.292180312187965918e-01 1.490806093343332861e-01 7.286327399508797653e-02 2.138364149266538256e-02 4.704896178071120427e-03 2.312860645145063589e-03 9.251441200346546649e-04
8.762541806020066604e-01 4.292276050398101117e-01 1.495729356764370355e-01 7.324504103088251561e-02 2.300089423257632715e-02 4.747380549729248063e-03 2.297442594839195495e-03 9.189765154871176777e-04
8.829431438127089971e-01 4.292319708272406831e-01 1.500729609207883952e-01 7.360788471939495869e-02 2.445164076534845840e-02 4.856135717728209469e-03 2.282130014328067648e-03 9.128500281504356396e-04
8.896321070234113337e-01 4.292310864222953493e-01 1.505824782911700244e-01 7.396176519401426175e-02 2.568349030623920393e-02 5.085892125511081406e-03 2.266929673670222464e-03 9.067643839108883302e-04
8.963210702341136704e-01 4.292249097156534132e-01 1.511030849131591303e-01 7.431646803634685272e-02 2.667833020680228720e-02 5.525072869873042317e-03 2.251869111710179828e-03 9.007193104821734119e-04
9.030100334448160071e-01 4.292133986450212269e-01 1.516361664814398491e-01 7.468151016669527520e-02 2.744682941971803708e-02 6.291747200986276545e-03 2.237054461643629612e-03 8.947145373932236835e-04
9.096989966555183438e-01 4.291965111972233515e-01 1.521828832897279271e-01 7.506604477190705060e-02 2.801852479938618870e-02 7.482560084230096067e-03 2.222889235649915408e-03 8.887497959761097698e-04
9.163879598662206805e-01 4.291742054147337226e-01 1.527441578007603107e-01 7.547875816606630650e-02 2.843218623218776026e-02 9.055753430758735692e-03 2.210901062269811194e-03 8.828248193541213783e-04
9.230769230769230171e-01 4.291464394065203636e-01 1.533206639555501904e-01 7.592775257997624871e-02 2.872895311864903656e-02 1.074862348267925649e-02 2.206850791789323994e-03 8.769393424327087900e-04
9.297658862876253538e-01 4.291131713630694233e-01 1.539128184384524201e-01 7.642041050688724857e-02 2.894866657942512037e-02 1.220749940358807455e-02 2.232212321378134520e-03 8.710931019687877730e-04
9.364548494983276905e-01 4.290743595754221151e-01 1.545207741259551071e-01 7.696323844239268130e-02 2.912872687500686619e-02 1.323359688446946320e-02 2.363652942843933510e-03 8.652858388443173928e-04
9.431438127090301382e-01 4.290299624580532489e-01 1.551444159509073606e-01 7.756169067936093120e-02 2.930452471422931998e-02 1.384643627499639908e-02 2.834296438780761328e-03 8.595173624032749959e-04
9.498327759197324749e-01 4.289799385753920724e-01 1.557833594087430218e-01 7.821997723322557383e-02 2.951058917352366792e-02 1.417011349459934566e-02 4.031736475645436406e-03 8.537893622975452432e-04
9.565217391304348116e-01 4.289242466717749780e-01 1.564369519170227818e-01 7.894086385751072910e-02 2.978173576941699555e-02 1.433119493052154893e-02 5.668024105873108696e-03 8.481564230548483980e-04
9.632107023411371483e-01 4.288628457046095854e-01 1.571042772134783883e-01 7.972547619939519825e-02 3.015353810107457636e-02 1.442851297619742595e-02 6.693527955542538654e-03 8.441610638060302943e-04
9.698996655518394849e-01 4.287956948804963475e-01 1.577841629403849977e-01 8.057312400512595119e-02 3.066138252965151800e-02 1.454316448019620997e-02 7.045941387703108343e-03 8.841696029733144783e-04
9.765886287625418216e-01 4.287227536940726447e-01 1.584751915145864443e-01 8.148116431460103448e-02 3.133732697893249625e-02 1.475941660830957548e-02 7.134643545141592866e-03 1.648760029676006426e-03
9.832775919732441583e-01 4.286439819692919317e-01 1.591757143236730843e-01 8.244492407270659351e-02 3.220425016261187212e-02 1.518188086376993234e-02 7.200587796635797740e-03 2.750182557597448136e-03
9.899665551839464950e-01 4.285593399028845840e-01 1.598838692209039458e-01 8.345770182523785941e-02 3.326771380272128265e-02 1.593032553526433845e-02 7.451779123166675164e-03 2.837193040498447484e-03
9.966555183946488317e-01 4.284687881096913564e-01 1.605976012164815614e-01 8.451086462488739681e-02 3.450770785443114247e-02 1.707974449446438697e-02 8.251155868362501297e-03 3.030575610947206650e-03
1.003344481605351168e+00 4.283722876695971737e-01 1.613146861831742385e-01 8.559404977773188428e-02 3.587432410015076178e-02 1.854565726632129846e-02 9.737317281134234490e-03 4.339272883594669575e-03
1.010033444816053505e+00 4.282698001757437312e-01 1.620327573130664056e-01 8.669547197182550513e-02 3.729164207204525155e-02 2.004329737755207452e-02 1.100958942880578446e-02 4.737515019842424013e-03
1.016722408026755842e+00 4.281612877837346343e-01 1.627493339826421581e-01 8.780232560547863996e-02 3.867108540862865956e-02 2.125821689598357198e-02 1.153154628909534331e-02 4.766212711255304359e-03
1.023411371237458178e+00 4.280467132615008441e-01 1.634618526090838853e-01 8.890126125386671463e-02 3.993017394307580431e-02 2.205656264564083771e-02 1.165097605199130054e-02 5.446927268033319343e-03
1.030100334448160515e+00 4.279260400395358821e-01 1.641676990149431026e-01 8.997890593560294026e-02 4.100898470829145159e-02 2.249155556513442872e-02 1.167045182103769972e-02 6.505844963061927291e-03
1.036789297658862852e+00 4.277992322611623988e-01 1.648642417646052905e-01 9.102239082844423845e-02 4.187807472338730963e-02 2.268598981669790043e-02 1.177526480248831768e-02 6.562107132258713713e-03
1.043478260869565188e+00 4.276662548325387281e-01 1.655488658969367644e-01 9.201984850248080827e-02 4.253681268183072406e-02 2.275279408138716070e-02 1.224535641219091746e-02 6.522048393665187162e-03
1.050167224080267525e+00 4.275270734720688082e-01 1.662190064564349756e-01 9.296084495555974325e-02 4.300561470536878872e-02 2.277906440737898636e-02 1.341814125513327363e-02 6.478697746408306965e-03
1.056856187290969862e+00 4.273816547589282533e-01 1.668721812214623568e-01 9.383671920518700527e-02 4.331676146845460373e-02 2.283961614383974575e-02 1.482549449261823943e-02 6.435511127512691908e-03
1.063545150501672198e+00 4.272299661803765081e-01 1.675060220432923741e-01 9.464081359146296613e-02 4.350699032556552825e-02 2.301679195155111393e-02 1.557229948196017788e-02 6.392608038485180465e-03
1.070234113712374535e+00 4.270719761775783607e-01 1.681183042432286834e-01 9.536858950361146170e-02 4.361297187748514742e-02 2.341368095589655557e-02 1.576104797550567649e-02 6.349990815506320260e-03
1.076923076923076872e+00 4.269076541896167920e-01 1.687069735657454883e-01 9.601763415161071458e-02 4.366938962641299382e-02 2.414006796167415467e-02 1.573890608713692310e-02 6.307657700910031771e-03
1.083612040133779209e+00 4.267369706954353692e-01 1.692701702510935602e-01 9.658757280168035753e-02 4.370881272734112449e-02 2.524095737891551144e-02 1.565609691417693683e-02 6.265606805844766737e-03
1.090301003344481545e+00 4.265598972534100919e-01 1.698062498683764743e-01 9.707990670163449409e-02 4.376253427304549470e-02 2.658950427812189002e-02 1.555752345235106651e-02 6.223836249027309142e-03
1.096989966555183882e+00 4.263764065383091051e-01 1.703138006361951673e-01 9.749779950679947349e-02 4.386168132630278299e-02 2.789107841227886353e-02 1.545532136658397601e-02 6.182344161556409083e-03
1.103678929765886219e+00 4.261864723753617246e-01 1.707916570489398933e-01 9.784583469774722764e-02 4.403798597633257206e-02 2.887779049142378054e-02 1.535268119179723952e-02 6.141128686972653281e-03
1.110367892976588555e+00 4.259900697712214468e-01 1.712389097188433962e-01 9.812976393619182724e-02 4.432358292970224600e-02 2.947100550983253880e-02 1.525043332067140163e-02 6.100187981199779383e-03
1.117056856187290892e+00 4.257871749415705898e-01 1.716549114333904835e-01 9.835626236067504524e-02 4.474913120277688311e-02 2.974302121785844452e-02 1.514879098194107238e-02 6.059520212448371058e-03
1.123745819397993229e+00 4.255777653351793810e-01 1.720392795112281048e-01 9.853270227047125629e-02 4.533963584896699706e-02 2.980474657983435416e-02 1.504780641364315483e-02 6.019123561151926496e-03
1.130434782608695565e+00 4.253618196541996133e-01 1.723918946146557607e-01 9.866695212461239206e-02 4.610788339779180178e-02 2.974460245841753503e-02 1.494748990076702651e-02 5.978996219859251775e-03
1.137123745819397902e+00 4.251393178705378806e-01 1.727128962407533941e-01 9.876720373113850870e-02 4.704667429320211203e-02 2.961852862931349528e-02 1.484784081381252362e-02 5.939136393183798261e-03
1.143812709030100239e+00 4.249102412381218219e-01 1.730026751648878480e-01 9.884182716006263691e-02 4.812281872886468165e-02 2.945828457399369410e-02 1.474885570014935164e-02 5.899542297696011746e-03
1.150501672240802575e+00 4.246745723009421325e-01 1.732618631488037353e-01 9.889925036171913486e-02 4.927696447473178809e-02 2.928095433245122767e-02 1.465053039317270808e-02 5.860212161866589636e-03
1.157190635451504912e+00 4.244322948967192421e-01 1.734913202506963847e-01 9.894785868113077643e-02 5.043198051799774317e-02 2.909547833426640376e-02 1.455286056192138695e-02 5.821144225967009311e-03
1.163879598662207249e+00 4.241833941561167221e-01 1.736921200870356341e-01 9.899590834171453912e-02 5.150841243633377114e-02 2.890646858822276330e-02 1.445584185423454127e-02 5.782336742006880317e-03
1.170568561872909585e+00 4.239278564973901764e-01 1.738655333964712335e-01 9.905144742589848394e-02 5.244106168752526304e-02 2.871628532951060742e-02 1.435946993390581697e-02 5.743787973642457655e-03
1.177257525083611922e+00 4.236656696164320390e-01 1.740130102462467965e-01 9.912223781852808058e-02 5.318988254523036863e-02 2.852612999265642657e-02 1.426374049023376896e-02 5.705496196116033140e-03
1.183946488294314259e+00 4.233968224721441631e-01 1.741361612029701800e-01 9.921567194649441590e-02 5.374199239059054140e-02 2.833661096606607255e-02 1.416864924037261782e-02 5.667459696153937139e-03
1.190635451505016595e+00 4.231213052671393693e-01 1.742367377640204607e-01 9.933867892863561255e-02 5.410642636250872356e-02 2.814803399806453318e-02 1.407419192979268360e-02 5.629676771918515343e-03
1.197324414715718932e+00 4.228391094237441417e-01 1.743166123153795100e-01 9.949761596216334658e-02 5.430576095960640975e-02 2.796055063091853338e-02 1.398036433226745694e-02 5.592145732907358689e-03
1.204013377926421491e+00 4.225502275553477682e-01 1.743777578480285861e-01 9.969814245480000670e-02 5.436823951499742541e-02 2.777423390460629846e-02 1.388716224973264926e-02 5.554864899893157890e-03
1.210702341137123828e+00 4.222546534331121926e-01 1.744222276300611552e-01 9.994507660257272164e-02 5.432218329691369807e-02 2.758911692400249638e-02 1.379458151210683284e-02 5.517832604843385738e-03
1.217391304347826164e+00 4.219523819481237337e-01 1.744521349969236079e-01 1.002422368148489645e-01 5.419287667752217819e-02 2.740521249565883166e-02 1.370261797710324581e-02 5.481047190841928374e-03
1.224080267558528501e+00 4.216434090690538428e-01 1.744696333891349593e-01 1.005922735327677703e-01 5.400133423478304523e-02 2.722252312301277205e-02 1.361126753005469960e-02 5.444507012022500522e-03
1.230769230769230838e+00 4.213277317954376988e-01 1.744768967365689927e-01 1.009965003973462977e-01 5.376421595545195775e-02 2.704104609315307120e-02 1.352052608372644737e-02 5.408210433491194430e-03
1.237458193979933174e+00 4.210053481066889924e-01 1.744761002619594492e-01 1.014547370838329993e-01 5.349430979021770061e-02 2.686077606528577966e-02 1.343038957812263227e-02 5.372155831248442460e-03
1.244147157190635511e+00 4.206762569069913416e-01 1.744694017543314268e-01 1.019651789691287114e-01 5.320121292339996533e-02 2.668170638778650725e-02 1.334085398032467187e-02 5.336341592128655657e-03
1.250836120401337848e+00 4.203404579662258778e-01 1.744589233461058819e-01 1.025243105647329622e-01 5.289201417067932592e-02 2.650382976822081987e-02 1.325191528429238083e-02 5.300766113716952679e-03
1.257525083612040184e+00 4.199979518571138049e-01 1.744467338159889358e-01 1.031268797186156300e-01 5.257189035811195982e-02 2.632713861412339443e-02 1.316356951069845398e-02 5.265427804278782938e-03
1.264214046822742521e+00 4.196487398887682740e-01 1.744348314334756012e-01 1.037659474475784716e-01 5.224459100720593718e-02 2.615162520623283068e-02 1.307581270673833368e-02 5.230325082695928308e-03
1.270903010033444858e+00 4.192928240368667403e-01 1.744251273598435847e-01 1.044330236397341821e-01 5.191281537312246452e-02 2.597728178647144490e-02 1.298864094596535734e-02 5.195456378386142937e-03
1.277591973244147194e+00 4.189302068706723947e-01 1.744194296246146803e-01 1.051182919011900974e-01 5.157849760666807781e-02 2.580410060254320626e-02 1.290205032810315053e-02 5.160820131241260038e-03
1.284280936454849531e+00 4.185608914771486444e-01 1.744194277052002751e-01 1.058109181446459657e-01 5.124301841746299602e-02 2.563207393045756691e-02 1.281603697888151518e-02 5.126414791553772325e-03
1.290969899665551868e+00 4.181848813824227129e-01 1.744266777503268306e-01 1.064994282412416865e-01 5.090736018143273561e-02 2.546119408582183871e-02 1.273059704985859790e-02 5.092238819944018731e-03
1.297658862876254204e+00 4.178021804708686449e-01 1.744425885041283597e-01 1.071721316105157806e-01 5.057221959901655323e-02 2.529145342942087232e-02 1.264572671824582169e-02 5.058290687298328502e-03
1.304347826086956541e+00 4.174127929020919336e-01 1.744684080066489229e-01 1.078175614729395271e-01 5.023808901435268537e-02 2.512284436988300798e-02 1.256142218674122929e-02 5.024568874695920818e-03
1.311036789297658878e+00 4.170167230261108693e-01 1.745052111670611361e-01 1.084248997977520501e-01 4.990531485670647582e-02 2.495535936488251644e-02 1.247767968335669955e-02 4.991071873342112740e-03
1.317725752508361214e+00 4.166139752970371979e-01 1.745538883269969477e-01 1.089843563072629973e-01 4.957413951032002553e-02 2.478899092157664519e-02 1.239449546125485739e-02 4.957798184500815906e-03
1.324414715719063551e+00 4.162045541855665665e-01 1.746151349519046436e-01 1.094874760524567198e-01 4.924473124568714416e-02 2.462373159666891506e-02 1.231186579857150055e-02 4.924746319428599702e-03
1.331103678929765888e+00 4.157884640906014950e-01 1.746894426070385586e-01 1.099273581437486824e-01 4.891720558280007736e-02 2.445957399627811391e-02 1.222978699826037310e-02 4.891914799303592742e-03
1.337792642140468224e+00 4.153657092503312276e-01 1.747770913901890988e-01 1.102987778065911556e-01 4.859164052194543670e-02 2.429651077571029841e-02 1.214825538791652892e-02 4.859302155167164079e-03
1.344481605351170561e+00 4.149362936531007517e-01 1.748781440043592761e-01 1.105982134851095783e-01 4.826808739369765899e-02 2.413453463918113079e-02 1.206726731962042692e-02 4.826906927848170423e-03
1.351170568561872898e+00 4.145002209484052180e-01 1.749924416589610232e-01 1.108237888783974445e-01 4.794657858370625358e-02 2.397363833952291176e-02 1.198681916977734942e-02 4.794727667910939593e-03
1.357859531772575234e+00 4.140574943583413270e-01 1.751196019865745301e-01 1.109751456428566263e-01 4.762713303014046856e-02 2.381381467786152645e-02 1.190690733893885050e-02 4.762762935577164597e-03
1.364548494983277571e+00 4.136081165898660705e-01 1.752590191529658503e-01 1.110532656521855538e-01 4.730976013485416187e-02 2.365505650330818055e-02 1.182752825165820504e-02 4.731011300663819606e-03
1.371237458193979908e+00 4.131520897481967269e-01 1.754098663201124897e-01 1.110602623000767342e-01 4.699446254534953016e-02 2.349735671264963771e-02 1.174867835632624480e-02 4.699471342529963798e-03
1.377926421404682245e+00 4.126894152516857872e-01 1.755711005950335579e-01 1.109991588497896420e-01 4.668123813319091653e-02 2.334070825002135946e-02 1.167035412501240751e-02 4.668141650005493658e-03
1.384615384615384581e+00 4.122200937485129835e-01 1.757414705612804218e-01 1.108736689539368270e-01 4.637008140078770907e-02 2.318510410659416557e-02 1.159255205329762402e-02 4.637020821319576963e-03
1.391304347826086918e+00 4.117441250355284299e-01 1.759195264453939644e-01 1.106879908806560481e-01 4.606098448158198189e-02 2.303053732026773617e-02 1.151526866013348818e-02 4.606107464053919333e-03
1.397993311036789255e+00 4.112615079795719497e-01 1.761036329184456906e-01 1.104466232810756843e-01 4.575393785105259098e-02 2.287700097535271329e-02 1.143850048767584664e-02 4.575400195068778271e-03
1.404682274247491591e+00 4.107722404415874995e-01 1.762919844742828202e-01 1.101542069475188040e-01 4.544893083209801399e-02 2.272448820226923710e-02 1.136224410113404262e-02 4.544897640453617223e-03
1.411371237458193928e+00 4.102763192038489937e-01 1.764826232631933334e-01 1.098153941980565401e-01 4.514595195417858697e-02 2.257299217722791643e-02 1.128649608861463476e-02 4.514598435446880685e-03
1.418060200668896265e+00 4.097737399006095016e-01 1.766734591947097255e-01 1.094347453838706713e-01 4.484498920850094050e-02 2.242250612193114404e-02 1.121125306096495272e-02 4.484501224385471253e-03
1.424749163879598601e+00 4.092644969524661946e-01 1.768622920586666869e-01 1.090166505423297710e-01 4.454603022929145423e-02 2.227302330327615709e-02 1.113651165163808895e-02 4.454604660654222330e-03
1.431438127090300938e+00 4.087485835047228733e-01 1.770468353522892946e-01 1.085652733303750367e-01 4.424906242248004967e-02 2.212453703304226998e-02 1.106226851652051049e-02 4.424907406607198057e-03
1.438127090301003275e+00 4.082259913700309606e-01 1.772247414458549553e-01 1.080845139552299439e-01 4.395407305704179118e-02 2.197704066759928118e-02 1.098852033380026683e-02 4.395408133522105652e-03
1.444816053511705611e+00 4.076967109755720298e-01 1.773936276729489725e-01 1.075779877508820787e-01 4.366104932975647945e-02 2.183052760760394520e-02 1.091526380380197260e-02 4.366105521520789561e-03
1.451505016722407948e+00 4.071607313150290564e-01 1.775511028960189419e-01 1.070490162168181991e-01 4.336997841109348911e-02 2.168499129771098502e-02 1.084249564885426086e-02 4.336998259542197524e-03
1.458193979933110285e+00 4.066180399055767669e-01 1.776947940757811484e-01 1.065006276471179292e-01 4.308084747766431633e-02 2.154042522628094730e-02 1.077021261314047365e-02 4.308085045255699921e-03
1.464882943143812621e+00 4.060686227501126289e-01 1.778223723653415966e-01 1.059355648609005690e-01 4.279364373511888170e-02 2.139682292507898154e-02 1.069841146253949077e-02 4.279364585016769314e-03
1.471571906354514958e+00 4.055124643049372035e-01 1.779315782574095450e-01 1.053562979476739547e-01 4.250835443427265770e-02 2.125417796899168807e-02 1.062708898449584577e-02 4.250835593797371199e-03
1.478260869565217295e+00 4.049495474530651618e-01 1.780202453355682335e-01 1.047650403295645738e-01 4.222496688240945373e-02 2.111248397574326183e-02 1.055624198787103070e-02 4.222496795147931935e-03
1.484949832775919631e+00 4.043798534833317748e-01 1.780863222174656757e-01 1.041637667960272629e-01 4.194346845114647893e-02 2.097173460560977989e-02 1.048586730280548669e-02 4.194346921122671032e-03
1.491638795986621968e+00 4.038033620754513109e-01 1.781278923273557080e-01 1.035542324756174859e-01 4.166384658186374212e-02 2.083192356112361157e-02 1.041596178056239906e-02 4.166384712224959104e-03
1.498327759197324305e+00 4.032200512911607304e-01 1.781431911956147807e-01 1.029379919705682017e-01 4.138608878941204411e-02 2.069304458680134087e-02 1.034652229340125851e-02 4.138608917360502883e-03
1.505016722408026641e+00 4.026298975715588147e-01 1.781306210510306964e-01 1.023164180945371066e-01 4.111018266459260523e-02 2.055509146886849367e-02 1.027754573443424684e-02 4.111018293771829049e-03
1.511705685618728978e+00 4.020328757407314879e-01 1.780887625448152878e-01 1.016907198261963186e-01 4.083611587574702967e-02 2.041805803497090746e-02 1.020902901748487433e-02 4.083611606995806928e-03
1.518394648829431315e+00 4.014289590157381071e-01 1.780163835204887357e-01 1.010619592264241778e-01 4.056387616974541088e-02 2.028193815390561677e-02 1.014096907695338605e-02 4.056387630782276078e-03
1.525083612040133652e+00 4.008181190230171165e-01 1.779124448179956464e-01 1.004310671705905406e-01 4.029345137252198644e-02 2.014672573534073349e-02 1.007336286767036675e-02 4.029345147069062806e-03
1.531772575250835988e+00 4.002003258212403769e-01 1.777761031707736916e-01 9.979885782498858215e-02 4.002482938931103268e-02 2.001241472954874701e-02 1.000620736477437350e-02 4.002482945908839018e-03
1.538461538461538325e+00 3.995755479306219438e-01 1.776067113186991786e-01 9.916604185319356779e-02 3.975799820465753670e-02 1.987899912713691347e-02 9.939499563568456736e-03 3.975799825426026488e-03
1.545150501672240884e+00 3.989437523686795162e-01 1.774038155159388952e-01 9.853323837821016673e-02 3.949294588226214681e-02 1.974647295876814576e-02 9.873236479384633196e-03 3.949294591753853279e-03
1.551839464882943220e+00 3.983049046924216352e-01 1.771671506592094048e-01 9.790098575338763986e-02 3.922966056473240620e-02 1.961483029490532215e-02 9.807415147452661075e-03 3.922966058981064777e-03
1.558528428093645557e+00 3.976589690469038429e-01 1.768966332980023703e-01 9.726975121236389188e-02 3.896813047325124041e-02 1.948406524554029476e-02 9.742032622770700756e-03 3.896813049109609448e-03
1.565217391304347894e+00 3.970059082200805833e-01 1.765923528137061382e-01 9.663993947823908137e-02 3.870834390718729673e-02 1.935417195993148140e-02 9.677085979965740700e-03 3.870834391985856181e-03
1.571906354515050230e+00 3.963456837038780711e-01 1.762545610693490306e-01 9.601190041668362929e-02 3.845028924367371176e-02 1.922514462634320256e-02 9.612572313172694158e-03 3.845028925267765952e-03
1.578595317725752567e+00 3.956782557613500728e-01 1.758836608364667820e-01 9.538593581828129497e-02 3.819395493715373874e-02 1.909697747178016464e-02 9.548488735890082318e-03 3.819395494355164612e-03
1.585284280936454904e+00 3.950035834998182893e-01 1.754801933015827098e-01 9.476230539341193304e-02 3.793932951892676347e-02 1.896966476174118815e-02 9.484832380870594076e-03 3.793932952348668536e-03
1.591973244147157240e+00 3.943216249498122661e-01 1.750448249428258607e-01 9.414123205911757719e-02 3.768640159665480327e-02 1.884320079994629762e-02 9.421600399973148812e-03 3.768640159989687915e-03
1.598662207357859577e+00 3.936323371496725509e-01 1.745783340489759639e-01 9.352290659252315841e-02 3.743515985389565814e-02 1.871757992809917892e-02 9.358789964049589460e-03 3.743515985619835958e-03
1.605351170568561914e+00 3.929356762356005506e-01 1.740815971300020970e-01 9.290749171975913601e-02 3.718559304959755119e-02 1.859279652561681220e-02 9.296398262808406102e-03 3.718559305123362961e-03
1.612040133779264250e+00 3.922315975369743968e-01 1.735555754414323804e-01 9.229512570371783964e-02 3.693769001762620824e-02 1.846884500939507609e-02 9.234422504697538045e-03 3.693769001878594894e-03
1.618729096989966587e+00 3.915200556766854079e-01 1.730013018159112792e-01 9.168592548799808783e-02 3.669143966625745823e-02 1.834571983354196800e-02 9.172859916770984001e-03 3.669143966709644770e-03
1.625418060200668924e+00 3.908010046762802614e-01 1.724198679654649069e-01 9.107998944899770022e-02 3.644683097770436142e-02 1.822341548914634471e-02 9.111707744573172355e-03 3.644683097830097879e-03
1.632107023411371260e+00 3.900743980656283250e-01 1.718124123881850651e-01 9.047739980263973247e-02 3.620385300761314040e-02 1.810192650401571193e-02 9.050963252008371179e-03 3.620385300803759775e-03
1.638795986622073597e+00 3.893401889968715057e-01 1.711801089842540924e-01 8.987822470734864455e-02 3.596249488458835852e-02 1.798124744244286935e-02 8.990623721221434675e-03 3.596249488488982918e-03
1.645484949832775934e+00 3.885983303623470886e-01 1.705241564590672942e-01 8.928252010026296870e-02 3.572274580970356828e-02 1.786137290495749819e-02 8.930686452478240819e-03 3.572274580990077945e-03
1.652173913043478271e+00 3.878487749162124465e-01 1.698457685664045425e-01 8.869033129952569317e-02 3.548459505602191005e-02 1.774229752808662020e-02 8.871148764043813167e-03 3.548459505617122291e-03
1.658862876254180607e+00 3.870914753994428859e-01 1.691461652220981049e-01 8.810169440164385135e-02 3.524803196811229777e-02 1.762401598410958531e-02 8.812007992054291319e-03 3.524803196821716441e-03
1.665551839464882944e+00 3.863263846678968716e-01 1.684265644991652378e-01 8.751663749957554195e-02 3.501304596158456850e-02 1.750652298083077429e-02 8.753261490415885013e-03 3.501304596167149723e-03
1.672240802675585281e+00 3.855534558231100695e-01 1.676881754984756723e-01 8.693518174402660448e-02 3.477962652260247617e-02 1.738981326132775507e-02 8.694906630663383137e-03 3.477962652264957565e-03
1.678929765886287617e+00 3.847726423454933542e-01 1.669321920751327404e-01 8.635734226786877243e-02 3.454776320742568296e-02 1.727388160373204487e-02 8.636940801866513362e-03 3.454776320746998086e-03
1.685618729096989954e+00 3.839838982295696312e-01 1.661597873892820820e-01 8.578312899097245703e-02 3.431744564193289770e-02 1.715872282097961193e-02 8.579361410489318510e-03 3.431744564194947299e-03
1.692307692307692291e+00 3.831871781209210126e-01 1.653721092413603377e-01 8.521254732079053262e-02 3.408866352116969589e-02 1.704433176059455199e-02 8.522165880297759982e-03 3.408866352120654662e-03
1.698996655518394627e+00 3.823824374544641524e-01 1.645702761451144358e-01 8.464559876198259059e-02 3.386140660887390630e-02 1.693070330444385388e-02 8.465351652221926940e-03 3.386140660888770516e-03
1.705685618729096964e+00 3.815696325937160682e-01 1.637553740872125796e-01 8.408228144678485394e-02 3.363566473702847559e-02 1.681783236851914706e-02 8.408916184259094748e-03 3.363566473703638073e-03
1.712374581939799301e+00 3.807487209706655884e-01 1.629284539194621462e-01 8.352259059631347848e-02 3.341142780540173884e-02 1.670571390270435969e-02 8.352856951351229214e-03 3.341142780540492119e-03
1.719063545150501637e+00 3.799196612258979866e-01 1.620905293283945448e-01 8.296651892173109721e-02 3.318868578109650941e-02 1.659434289055167905e-02 8.297171445275839524e-03 3.318868578109581031e-03
1.725752508361203974e+00 3.790824133485948821e-01 1.612425753268710849e-01 8.241405697302896238e-02 3.296742869810123655e-02 1.648371434905238075e-02 8.241857174526190377e-03 3.296742869809726924e-03
1.732441471571906311e+00 3.782369388160575219e-01 1.603855272134239451e-01 8.186519344222696615e-02 3.274764665684414683e-02 1.637382332842425570e-02 8.186911664213059395e-03 3.274764665685223845e-03
1.739130434782608647e+00 3.773832007323678073e-01 1.595202799468080357e-01 8.131991542688937757e-02 3.252932982375030674e-02 1.626466491187604502e-02 8.132332455937097901e-03 3.252932982375578500e-03
1.745819397993310984e+00 3.765211639658510578e-01 1.586476878856618311e-01 8.077820865913794279e-02 3.231246843080351483e-02 1.615623421540238885e-02 8.078117107701194427e-03 3.231246843080477944e-03
1.752508361204013321e+00 3.756507952849562626e-01 1.577685648459927481e-01 8.024005770459566311e-02 3.209705277510007532e-02 1.604852638755048522e-02 8.024263193775242609e-03 3.209705277510097130e-03
1.759197324414715657e+00 3.747720634922278027e-01 1.568836844324653645e-01 7.970544613525420985e-02 3.188307321843485143e-02 1.594153660921774837e-02 7.970768304607966925e-03 3.188307321843187117e-03
1.765886287625417994e+00 3.738849395560018274e-01 1.559937806026743534e-01 7.917435667957406498e-02 3.167052018684262532e-02 1.583526009342153817e-02 7.917630046709870500e-03 3.167052018685387934e-03
1.772575250836120331e+00 3.729893967395039311e-01 1.550995484271333880e-01 7.864677135286385345e-02 3.145938417019879252e-02 1.572969208509955932e-02 7.864846042549779662e-03 3.145938417020627265e-03
1.779264214046822667e+00 3.720854107270076816e-01 1.542016450110178793e-01 7.812267157045525712e-02 3.124965572176501005e-02 1.562482786088261952e-02 7.812413930441309759e-03 3.124965572175813621e-03
1.785953177257525004e+00 3.711729597467495201e-01 1.533006905471528125e-01 7.760203824595986177e-02 3.104132545779518873e-02 1.552066272889767590e-02 7.760331364447955842e-03 3.104132545779888196e-03
1.792642140468227341e+00 3.702520246902684109e-01 1.523972694728335520e-01 7.708485187652860948e-02 3.083438405708716079e-02 1.541719202854363764e-02 7.708596014270942785e-03 3.083438405707676199e-03
1.799331103678929678e+00 3.693225892279027311e-01 1.514919317062731474e-01 7.657109261683046897e-02 3.062882226059393531e-02 1.531441113029700929e-02 7.657205565148504645e-03 3.062882226059401945e-03
1.806020066889632014e+00 3.683846399201243238e-01 1.505851939412580498e-01 7.606074034321179400e-02 3.042463087098302987e-02 1.521231543549241005e-02 7.606157717747069787e-03 3.042463087098136020e-03
1.812709030100334351e+00 3.674381663244754570e-01 1.496775409813239088e-01 7.555377470934641904e-02 3.022180075224425652e-02 1.511090037612214908e-02 7.555450188060215851e-03 3.022180075225460588e-03
1.819397993311036688e+00 3.664831610978199206e-01 1.487694270972360067e-01 7.505017519444018292e-02 3.002032282927219117e-02 1.501016141463696468e-02 7.505080707318482341e-03 3.002032282926710236e-03
1.826086956521739024e+00 3.655196200936856044e-01 1.478612773938621505e-01 7.454992114503848633e-02 2.982018808746358940e-02 1.491009404373265165e-02 7.455047021867173239e-03 2.982018808746869296e-03
1.832775919732441361e+00 3.645475424544574738e-01 1.469534891745238048e-01 7.405299181119197327e-02 2.962138757230555614e-02 1.481069378615362808e-02 7.405346893075971833e-03 2.962138757229715140e-03
1.839464882943143698e+00 3.635669306982301507e-01 1.460464332928425313e-01 7.355936637779098008e-02 2.942391238899355263e-02 1.471195619449761766e-02 7.355978097248808828e-03 2.942391238899523358e-03
1.846153846153846034e+00 3.625777908000936689e-01 1.451404554837368299e-01 7.306902399165524087e-02 2.922775370200807535e-02 1.461387685100487381e-02 7.306938425502436905e-03 2.922775370200974762e-03
1.852842809364548371e+00 3.615801322677116292e-01 1.442358776667224673e-01 7.258194378495810839e-02 2.903290273474621458e-02 1.451645136737393475e-02 7.258225683687793105e-03 2.903290273474456833e-03
1.859531772575250708e+00 3.605739682110007394e-01 1.433329992159476929e-01 7.209810489545384615e-02 2.883935076910227116e-02 1.441967538455195784e-02 7.209837692275159263e-03 2.883935076910063618e-03
1.866220735785953044e+00 3.595593154057901697e-01 1.424320981926469332e-01 7.161748648394374028e-02 2.864708914510420007e-02 1.432354457255291535e-02 7.161772286276457677e-03 2.864708914509931856e-03
1.872909698996655381e+00 3.585361943513238892e-01 1.415334325365801282e-01 7.114006774931740107e-02 2.845610926049981296e-02 1.422805463025071659e-02 7.114027315125358297e-03 2.845610926050790458e-03
1.879598662207357718e+00 3.575046293215074500e-01 1.406372412140271810e-01 7.066582794152431735e-02 2.826640257039804427e-02 1.413320128519982705e-02 7.066600642599110346e-03 2.826640257040286680e-03
1.886287625418060276e+00 3.564646484098055734e-01 1.397437453205621072e-01 7.019474637269453032e-02 2.807796058686065979e-02 1.403898029342953192e-02 7.019490146714765962e-03 2.807796058685268006e-03
1.892976588628762613e+00 3.554162835677268650e-01 1.388531491375908644e-01 6.972680242672821271e-02 2.789077487854827592e-02 1.394538743927334519e-02 6.972693719635879826e-03 2.789077487854986059e-03
1.899665551839464950e+00 3.543595706368375953e-01 1.379656411420430440e-01 6.926197556745904149e-02 2.770483707031908341e-02 1.385241853515954170e-02 6.926209267579770852e-03 2.770483707031908081e-03
1.906354515050167286e+00 3.532945493742768450e-01 1.370813949692451239e-01 6.880024534567208416e-02 2.752013884287169213e-02 1.376006942143506544e-02 6.880034710717532719e-03 2.752013884287013174e-03
1.913043478260869623e+00 3.522212634717554747e-01 1.362005703292602510e-01 6.834159140507073404e-02 2.733667193236338430e-02 1.366833596618091673e-02 6.834167983090458365e-03 2.733667193236183086e-03
1.919732441471571960e+00 3.511397605680412481e-01 1.353233138773370647e-01 6.788599348733929950e-02 2.715442813004972228e-02 1.357721406502408919e-02 6.788607032511272642e-03 2.715442813005744093e-03
1.926421404682274297e+00 3.500500922549490967e-01 1.344497600394043424e-01 6.743343143643515392e-02 2.697339928190172625e-02 1.348669964095086313e-02 6.743349820475431564e-03 2.697339928190785937e-03
1.933110367892976633e+00 3.489523140768742704e-01 1.335800317937378690e-01 6.698388520220271980e-02 2.679357728825813509e-02 1.339678864412906754e-02 6.698394322065295316e-03 2.679357728824899570e-03
1.939799331103678970e+00 3.478464855239287168e-01 1.327142414100581924e-01 6.653733484340597359e-02 2.661495410344758353e-02 1.330747705172379176e-02 6.653738525862652221e-03 2.661495410343850745e-03
1.946488294314381307e+00 3.467326700187388089e-01 1.318524911474935613e-01 6.609376053023834074e-02 2.643752173544693801e-02 1.321876086772346900e-02 6.609380433861734502e-03 2.643752173544693888e-03
1.953177257525083643e+00 3.456109348969918504e-01 1.309948739129174200e-01 6.565314254639945113e-02 2.626127224550245040e-02 1.313063612275197287e-02 6.565318061376732364e-03 2.626127224551290124e-03
1.959866220735785980e+00 3.444813513818446582e-01 1.301414738812078919e-01 6.521546129079330845e-02 2.608619774779121978e-02 1.304309887389560989e-02 6.521549436948546538e-03 2.608619774778825687e-03
1.966555183946488317e+00 3.433439945523009684e-01 1.292923670790603885e-01 6.478069727888011164e-02 2.591229040905932562e-02 1.295614520452966281e-02 6.478072602264095016e-03 2.591229040905638267e-03
1.973244147157190653e+00 3.421989433056777941e-01 1.284476219339703573e-01 6.434883114375890278e-02 2.573954244828023305e-02 1.286977122414011653e-02 6.434885612070058263e-03 2.573954244827438096e-03
1.979933110367892990e+00 3.410462803143159416e-01 1.276072997900147277e-01 6.391984363698283156e-02 2.556794613629190943e-02 1.278397306814667983e-02 6.391986534074066764e-03 2.556794613629626966e-03
1.986622073578595327e+00 3.398860919766914512e-01 1.267714553920470111e-01 6.349371562916245049e-02 2.539749379546574204e-02 1.269874689773287102e-02 6.349373448867157155e-03 2.539749379546863122e-03
1.993311036789297663e+00 3.387184683630815596e-01 1.259401373399222368e-01 6.307042811039896557e-02 2.522817779935422611e-02 1.261408889967711305e-02 6.307044449837840086e-03 2.522817779935709447e-03
2.000000000000000000e+00 3.375435031559707588e-01 1.251133885142847735e-01 6.264996219053035886e-02 2.505999057235837671e-02 1.252999528617918835e-02 6.264997643089594177e-03 2.505999057235837671e-03


==> anc/SUN_NF3_m1_quark_condensate.dat <==
# mu	N=3	N=10	N=20	N=50	N=100	N=200	N=500
0.000000000000000000e+00 6.487847099595389633e-01 9.050470048844413418e-01 9.530445213156243378e-01 9.812178828436914912e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.688963210702341018e-03 6.487730922775127862e-01 9.050446784781958076e-01 9.530445196502200789e-01 9.812178828436914912e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.337792642140468204e-02 6.487382409852169296e-01 9.050376890606252056e-01 9.530445146241544041e-01 9.812178828436914912e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.006688963210702392e-02 6.486801613438419878e-01 9.050260059934380763e-01 9.530445061473450385e-01 9.812178828436914912e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.675585284280936407e-02 6.485988621213363281e-01 9.050095780731290951e-01 9.530444940678557408e-01 9.812178828436914912e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.344481605351170422e-02 6.484943555915991809e-01 9.049883333210543279e-01 9.530444781691806977e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.013377926421404784e-02 6.483666575330951920e-01 9.049621786886916652e-01 9.530444581663580772e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.682274247491638453e-02 6.482157872271077093e-01 9.049309996772131326e-01 9.530444337008681099e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.351170568561872815e-02 6.480417674555404295e-01 9.048946598703394573e-01 9.530444043342045646e-01 9.812178828436914912e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.020066889632107177e-02 6.478446244982615232e-01 9.048530003791300791e-01 9.530443695400114823e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.688963210702340845e-02 6.476243881298268112e-01 9.048058391972293446e-01 9.530443286946566062e-01 9.812178828436914912e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
7.357859531772574513e-02 6.473810916156795825e-01 9.047529704647722104e-01 9.530442810660502140e-01 9.812178828436914912e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
8.026755852842809569e-02 6.471147717077170292e-01 9.046941636390516406e-01 9.530442258005195066e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
8.695652173913043237e-02 6.468254686390935149e-01 9.046291625698260619e-01 9.530441619075187276e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
9.364548494983276905e-02 6.465132261182746642e-01 9.045576844769278591e-01 9.530440882418675930e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.003344481605351196e-01 6.461780913222984202e-01 9.044794188277551772e-01 9.530440034832228235e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.070234113712374563e-01 6.458201148889565202e-01 9.043940261120898549e-01 9.530439061124269529e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.137123745819397930e-01 6.454393509081579605e-01 9.043011365114838052e-01 9.530437943842676729e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.204013377926421435e-01 6.450358569120749896e-01 9.042003484605841690e-01 9.530436662962085137e-01 9.812178828436914912e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.270903010033444802e-01 6.446096938641208141e-01 9.040912270974922338e-01 9.530435195524918912e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.337792642140468169e-01 6.441609261466687553e-01 9.039733026005200012e-01 9.530433515229976837e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.404682274247491536e-01 6.436896215474154914e-01 9.038460684085434238e-01 9.530431591961060489e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.471571906354514903e-01 6.431958512442517151e-01 9.037089793224843959e-01 9.530429391247203785e-01 9.812178828436907141e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.538461538461538547e-01 6.426796897885651561e-01 9.035614494854552481e-01 9.530426873644943786e-01 9.812178828436914912e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.605351170568561914e-01 6.421412150869071356e-01 9.034028502395820004e-01 9.530423994031387291e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.672240802675585281e-01 6.415805083808984177e-01 9.032325078576800559e-01 9.530420700795640965e-01 9.812178828436911582e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.739130434782608647e-01 6.409976542252275866e-01 9.030497011486687819e-01 9.530416934913794602e-01 9.812178828436903810e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.806020066889632014e-01 6.403927404638106724e-01 9.028536589359709152e-01 9.530412628891338223e-01 9.812178828436903810e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.872909698996655381e-01 6.397658582037717423e-01 9.026435574090826419e-01 9.530407705553540776e-01 9.812178828436907141e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.939799331103679025e-01 6.391171017873623628e-01 9.024185173492941248e-01 9.530402076662635169e-01 9.812178828436903810e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.006688963210702392e-01 6.384465687616653895e-01 9.021776012315994020e-01 9.530395641336727452e-01 9.812178828436900480e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.073578595317725759e-01 6.377543598459193275e-01 9.019198102061833922e-01 9.530388284242111707e-01 9.812178828436897149e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.140468227424749126e-01 6.370405788965657345e-01 9.016440809643424537e-01 9.530379873526938495e-01 9.812178828436889377e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.207357859531772493e-01 6.363053328696703925e-01 9.013492824953666105e-01 9.530370258458916721e-01 9.812178828436878275e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.274247491638795859e-01 6.355487317809900283e-01 9.010342127430717163e-01 9.530359266724892642e-01 9.812178828436863842e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.341137123745819226e-01 6.347708886632736913e-01 9.006975951728848351e-01 9.530346701344147853e-01 9.812178828436849409e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.408026755852842871e-01 6.339719195210162805e-01 9.003380752631586770e-01 9.530332337139955090e-01 9.812178828436824984e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.474916387959866237e-01 6.331519432824120885e-01 8.999542169373355716e-01 9.530315916706485480e-01 9.812178828436785016e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.541806020066889604e-01 6.323110817487233026e-01 8.995444989571059757e-01 9.530297145798999336e-01 9.812178828436738387e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.608695652173912971e-01 6.314494595405896193e-01 8.991073113005533246e-01 9.530275688064766548e-01 9.812178828436669553e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.675585284280936338e-01 6.305672040418373037e-01 8.986409515537095993e-01 9.530251159020955987e-01 9.812178828436571854e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.742474916387959705e-01 6.296644453402110431e-01 8.981436213486501119e-01 9.530223119171680191e-01 9.812178828436434186e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.809364548494983072e-01 6.287413161653953031e-01 8.976134228868281051e-01 9.530191066141642242e-01 9.812178828436243228e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.876254180602006438e-01 6.277979518242042811e-01 8.970483555921703323e-01 9.530154425686201414e-01 9.812178828435978994e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
2.943143812709029805e-01 6.268344901329233609e-01 8.964463129450034318e-01 9.530112541417564698e-01 9.812178828435607070e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.010033444816053727e-01 6.258510713468373732e-01 8.958050795549488132e-01 9.530064663064576891e-01 9.812178828435086375e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.076923076923077094e-01 6.248478380870120530e-01 8.951223285386330497e-01 9.530009933057157490e-01 9.812178828434368061e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.143812709030100461e-01 6.238249352644925638e-01 8.943956192761779445e-01 9.529947371197530215e-01 9.812178828433348876e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.210702341137123828e-01 6.227825100015612625e-01 8.936223956292324022e-01 9.529875857146299367e-01 9.812178828431940003e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.277591973244147194e-01 6.217207115507252801e-01 8.927999847124424848e-01 9.529794110413488673e-01 9.812178828429963806e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.344481605351170561e-01 6.206396912109400921e-01 8.919255963198066128e-01 9.529700667501012079e-01 9.812178828427203792e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.411371237458193928e-01 6.195396022416154169e-01 8.909963231170678899e-01 9.529593855793698776e-01 9.812178828423352428e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.478260869565217295e-01 6.184205997741458738e-01 8.900091417212403488e-01 9.529471763739501000e-01 9.812178828417964516e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.545150501672240662e-01 6.172828407213764024e-01 8.889609147979796733e-01 9.529332206796113924e-01 9.812178828410439424e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.612040133779264028e-01 6.161264836848678872e-01 8.878483943169179771e-01 9.529172688548391834e-01 9.812178828399928943e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.678929765886287395e-01 6.149516888603150377e-01 8.866682261135859777e-01 9.528990356319267940e-01 9.812178828385235141e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.745819397993310762e-01 6.137586179411376186e-01 8.854169559142022194e-01 9.528781950504210396e-01 9.812178828364717109e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.812709030100334129e-01 6.125474340204591917e-01 8.840910369855745632e-01 9.528543746754162269e-01 9.812178828336037828e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.879598662207358051e-01 6.113183014915182234e-01 8.826868395763044495e-01 9.528271490014362799e-01 9.812178828295974320e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
3.946488294314381418e-01 6.100713859469540923e-01 8.812006623169409414e-01 9.527960319293556912e-01 9.812178828240002426e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.013377926421404784e-01 6.088068540768089010e-01 8.796287457447558022e-01 9.527604681889031424e-01 9.812178828161796096e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.080267558528428151e-01 6.075248735657172716e-01 8.779672881130390349e-01 9.527198235626900269e-01 9.812178828052526836e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.147157190635451518e-01 6.062256129893665024e-01 8.762124636342037975e-01 9.526733737491371867e-01 9.812178827899865619e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.214046822742474885e-01 6.049092417104152686e-01 8.743604432898276491e-01 9.526202916811030708e-01 9.812178827686560689e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.280936454849498252e-01 6.035759297741586371e-01 8.724074183185591691e-01 9.525596330943575385e-01 9.812178827388543523e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.347826086956521618e-01 6.022258478040729557e-01 8.703496264630623536e-01 9.524903201151104781e-01 9.812178826972166590e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.414715719063544985e-01 6.008591668975779010e-01 8.681833810201575741e-01 9.524111226088021187e-01 9.812178826390413056e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.481605351170568352e-01 5.994760585221111659e-01 8.659051026924715622e-01 9.523206370031641610e-01 9.812178825577609897e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.548494983277591719e-01 5.980766944119257911e-01 8.635113541854614327e-01 9.522172622675462161e-01 9.812178824441981639e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.615384615384615086e-01 5.966612464656051440e-01 8.609988774302285153e-01 9.520991726980707615e-01 9.812178822855318616e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.682274247491638453e-01 5.952298866447577330e-01 8.583646332399382795e-01 9.519642871248299443e-01 9.812178820638484122e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.749163879598662374e-01 5.937827868740910287e-01 8.556058431269891740e-01 9.518102341243196429e-01 9.812178817541187259e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.816053511705685741e-01 5.923201189428836111e-01 8.527200329195970818e-01 9.516343127888354791e-01 9.812178813213737749e-01 9.906089414084262579e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.882943143812709108e-01 5.908420544084506121e-01 8.497050777220245266e-01 9.514334485767096394e-01 9.812178807167566408e-01 9.906089414084262579e-01 9.953044706907930861e-01 9.981217882602130276e-01
4.949832775919732475e-01 5.893487645015419440e-01 8.465592476644163700e-01 9.512041437459860527e-01 9.812178798720038175e-01 9.906089414084262579e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.016722408026755842e-01 5.878404200340664465e-01 8.432812537881950732e-01 9.509424218629137782e-01 9.812178786917411522e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.083612040133779209e-01 5.863171913092729559e-01 8.398702933151938055e-01 9.506437658807072033e-01 9.812178770427139041e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.150501672240802575e-01 5.847792480347023814e-01 8.363260934562366522e-01 9.503030493099055009e-01 9.812178747387452216e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.217391304347825942e-01 5.832267592380367960e-01 8.326489528327609690e-01 9.499144600577871245e-01 9.812178715197111822e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.284280936454849309e-01 5.816598931861766131e-01 8.288397795173390037e-01 9.494714166116468013e-01 9.812178670221751720e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.351170568561872676e-01 5.800788173076617538e-01 8.249001246511653562e-01 9.489664763929884783e-01 9.812178607383577056e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.418060200668896043e-01 5.784836981184945381e-01 8.208322105730951890e-01 9.483912363337750895e-01 9.812178519588018455e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.484949832775919409e-01 5.768747011519508305e-01 8.166389524005824851e-01 9.477362260426769325e-01 9.812178396922774937e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.551839464882942776e-01 5.752519908921317482e-01 8.123239720417865239e-01 9.469907943633923963e-01 9.812178225538703558e-01 9.906089414084262579e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.618729096989966143e-01 5.736157307116349635e-01 8.078916036931899081e-01 9.461429907077109069e-01 9.812177986086191295e-01 9.906089414084262579e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.685618729096989510e-01 5.719660828134478514e-01 8.033468899901256011e-01 9.451794433052910227e-01 9.812177651530586964e-01 9.906089414084262579e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.752508361204012877e-01 5.703032081772745343e-01 7.986955681288050446e-01 9.440852374857411355e-01 9.812177184099919458e-01 9.906089414084261469e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.819397993311036243e-01 5.686272665101936852e-01 7.939440454662979318e-01 9.428437983315353099e-01 9.812176531020436743e-01 9.906089414084257028e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.886287625418059610e-01 5.669384162021279261e-01 7.890993643256182244e-01 9.414367835449126698e-01 9.812175618558367507e-01 9.906089414084248146e-01 9.953044706907930861e-01 9.981217882602130276e-01
5.953177257525082977e-01 5.652368142858438249e-01 7.841691559812113965e-01 9.398439941800370567e-01 9.812174343695341250e-01 9.906089414084235933e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.020066889632107454e-01 5.635226164018241057e-01 7.791615840679850802e-01 9.380433130072806103e-01 9.812172562497720740e-01 9.906089414084207068e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.086956521739130821e-01 5.617959767679224781e-01 7.740852779357538793e-01 9.360106826713060491e-01 9.812170073866571807e-01 9.906089414084154887e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.153846153846154188e-01 5.600570481540178003e-01 7.689492567495029851e-01 9.337201384031543760e-01 9.812166596834227539e-01 9.906089414084049416e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.220735785953177555e-01 5.583059818614567460e-01 7.637628454034274261e-01 9.311439127036587049e-01 9.812161738844237258e-01 9.906089414083844025e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.287625418060200921e-01 5.565429277075860659e-01 7.585355835617465514e-01 9.282526318936922261e-01 9.812154951434590711e-01 9.906089414083444344e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.354515050167224288e-01 5.547680340151217582e-01 7.532771293505481358e-01 9.250156263711862836e-01 9.812145468322316377e-01 9.906089414082660527e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.421404682274247655e-01 5.529814476064989215e-01 7.479971593933329999e-01 9.214013773334842616e-01 9.812132218902335223e-01 9.906089414081135081e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.488294314381271022e-01 5.511833138031433377e-01 7.427052669999033574e-01 9.173781219803135434e-01 9.812113707400996754e-01 9.906089414078155242e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.555183946488294389e-01 5.493737764295071324e-01 7.374108603787592475e-01 9.129146360444109209e-01 9.812087844052916896e-01 9.906089414072339894e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.622073578595317755e-01 5.475529778219829780e-01 7.321230627443312544e-01 9.079812060702916465e-01 9.812051709265142696e-01 9.906089414060987863e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.688963210702341122e-01 5.457210588423727637e-01 7.268506161321020009e-01 9.025507933847732867e-01 9.812001224190292081e-01 9.906089414038825591e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.755852842809364489e-01 5.438781588961316693e-01 7.216017906204752475e-01 8.966003766036230171e-01 9.811930690608956507e-01 9.906089413995564641e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.822742474916387856e-01 5.420244159548831542e-01 7.163843004934458136e-01 8.901124396903310476e-01 9.811832148355604799e-01 9.906089413911117747e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.889632107023411223e-01 5.401599665834282415e-01 7.112052286713702598e-01 8.830765486758532790e-01 9.811694478095823735e-01 9.906089413746267391e-01 9.953044706907930861e-01 9.981217882602130276e-01
6.956521739130434590e-01 5.382849459708667350e-01 7.060709604976717069e-01 8.754909338528843454e-01 9.811502148850932414e-01 9.906089413424464807e-01 9.953044706907930861e-01 9.981217882602130276e-01
7.023411371237457956e-01 5.363994879656900361e-01 7.009871277089543273e-01 8.673639684915539494e-01 9.811233470217641806e-01 9.906089412796282856e-01 9.953044706907930861e-01 9.981217882602130276e-01
7.090301003344481323e-01 5.345037251148712087e-01 6.959585631454078269e-01 8.587154139973881550e-01 9.810858154596759917e-01 9.906089411570018211e-01 9.953044706907930861e-01 9.981217882602130276e-01
7.157190635451504690e-01 5.325977887064146099e-01 6.909892664894795589e-01 8.495772898845538323e-01 9.810333919353205756e-01 9.906089409176247473e-01 9.953044706907930861e-01 9.981217882602130276e-01
7.224080267558528057e-01 5.306818088155051960e-01 6.860823810635768849e-01 8.399942299535849699e-01 9.809601755323882344e-01 9.906089404503416462e-01 9.953044706907930861e-01 9.981217882602130276e-01
7.290969899665551424e-01 5.287559143537381434e-01 6.812401814813525691e-01 8.300232075278904942e-01 9.808579347031484152e-01 9.906089395381669771e-01 9.953044706907930861e-01 9.981217882602130276e-01
7.357859531772574790e-01 5.268202331214479894e-01 6.764640717388900049e-01 8.197325539808514305e-01 9.807151939779021887e-01 9.906089377575268973e-01 9.953044706907930861e-01 9.981217882602130276e-01
7.424749163879598157e-01 5.248748918627083038e-01 6.717545931578567942e-01 8.092002539862453991e-01 9.805159696435888916e-01 9.906089342815727061e-01 9.953044706907930861e-01 9.981217882602130276e-01
7.491638795986621524e-01 5.229200163228834297e-01 6.671114414548514615e-01 7.985115718108470872e-01 9.802380259887297775e-01 9.906089274962266433e-01 9.953044706907930861e-01 9.981217882602130276e-01
7.558528428093644891e-01 5.209557313083321706e-01 6.625334921119622189e-01 7.877561358593444529e-01 9.798504829907824787e-01 9.906089142506772083e-01 9.953044706907930861e-01 9.981217882602130276e-01
7.625418060200668258e-01 5.189821607481096555e-01 6.580188331616489972e-01 7.770246719817838210e-01 9.793105588517222460e-01 9.906088883942864021e-01 9.953044706907929751e-01 9.981217882602130276e-01
7.692307692307691624e-01 5.169994277573992658e-01 6.535648044729166495e-01 7.664056187081630389e-01 9.785591822533875606e-01 9.906088379205117977e-01 9.953044706907930861e-01 9.981217882602130276e-01
7.759197324414716102e-01 5.150076547022446327e-01 6.491680426313927166e-01 7.559818717166465474e-01 9.775151745051150476e-01 9.906087393916269690e-01 9.953044706907928640e-01 9.981217882602130276e-01
7.826086956521739468e-01 5.130069632654804535e-01 6.448245305393728311e-01 7.458278878010642376e-01 9.760677136581051849e-01 9.906085470553667172e-01 9.953044706907924200e-01 9.981217882602130276e-01
7.892976588628762835e-01 5.109974745133629703e-01 6.405296509176616748e-01 7.360073336119993259e-01 9.740669161113471031e-01 9.906081715999262016e-01 9.953044706907908656e-01 9.981217882602130276e-01
7.959866220735786202e-01 5.089793089628672496e-01 6.362782429639820547e-01 7.265713997905983712e-01 9.713127241091370490e-01 9.906074386827063982e-01 9.953044706907847594e-01 9.981217882602130276e-01
8.026755852842809569e-01 5.069525866490648403e-01 6.320646615072008645e-01 7.175578280342954640e-01 9.675430631110157886e-01 9.906060079778162830e-01 9.953044706907615558e-01 9.981217882602130276e-01
8.093645484949832936e-01 5.049174271925717106e-01 6.278828380871660508e-01 7.089906286584847228e-01 9.624237030499264156e-01 9.906032151607561120e-01 9.953044706906732930e-01 9.981217882602130276e-01
8.160535117056856302e-01 5.028739498664498431e-01 6.237263434819479979e-01 7.008804087657818371e-01 9.555446971455158200e-01 9.905977634898917028e-01 9.953044706903365624e-01 9.981217882602130276e-01
8.227424749163879669e-01 5.008222736626075644e-01 6.195884512925976528e-01 6.932251919876403212e-01 9.464316856618882889e-01 9.905871219017697848e-01 9.953044706890534776e-01 9.981217882602130276e-01
8.294314381270903036e-01 4.987625173571103576e-01 6.154622022766387257e-01 6.860115916674388581e-01 9.345838377328491431e-01 9.905663506286888076e-01 9.953044706841641664e-01 9.981217882602130276e-01
8.361204013377926403e-01 4.966947995743353772e-01 6.113404691919382961e-01 6.792161985934670465e-01 9.195509618723592959e-01 9.905258109353153317e-01 9.953044706655328477e-01 9.981217882602130276e-01
8.428093645484949770e-01 4.946192388495532222e-01 6.072160219692893657e-01 6.728070579539459084e-01 9.010550745736319866e-01 9.904467028170198528e-01 9.953044705945356396e-01 9.981217882602130276e-01
8.494983277591973136e-01 4.925359536896851131e-01 6.030815930731665553e-01 6.667451330848673807e-01 8.791408656269945610e-01 9.902923864838892865e-01 9.953044703239922741e-01 9.981217882602130276e-01
8.561872909698996503e-01 4.904450626320484563e-01 5.989299429342498371e-01 6.609856809622274287e-01 8.543066396623614223e-01 9.899915637468371665e-01 9.953044692930536064e-01 9.981217882602130276e-01
8.628762541806019870e-01 4.883466843007286395e-01 5.947539253430377260e-01 6.554794922714294314e-01 8.275413324217980593e-01 9.894059109371788896e-01 9.953044653645353179e-01 9.981217882602130276e-01
8.695652173913043237e-01 4.862409374603253176e-01 5.905465526817629263e-01 6.501739744807903953e-01 8.002072477735574507e-01 9.882686441102338515e-01 9.953044503944343813e-01 9.981217882602130276e-01
8.762541806020066604e-01 4.841279410669878658e-01 5.863010608413549152e-01 6.450140780542905627e-01 7.737779504867674518e-01 9.860711050886370455e-01 9.953043933490389739e-01 9.981217882602130276e-01
8.829431438127089971e-01 4.820078143162888074e-01 5.820109736231230402e-01 6.399430831351203830e-01 7.495279713363027785e-01 9.818650984117196501e-01 9.953041759707345060e-01 9.981217882602130276e-01
8.896321070234113337e-01 4.798806766879346597e-01 5.776701663621895966e-01 6.349032767556769263e-01 7.283029321328297057e-01 9.739599104259857310e-01 9.953033476266205382e-01 9.981217882602130276e-01
8.963210702341136704e-01 4.777466479869477145e-01 5.732729284340600806e-01 6.298365592745608366e-01 7.104454788597970305e-01 9.595970789715336791e-01 9.953001911575581895e-01 9.981217882602130276e-01
9.030100334448160071e-01 4.756058483812092841e-01 5.688140242199198893e-01 6.246850237885869239e-01 6.958629325308592906e-01 9.350390015283447376e-01 9.952881635950279193e-01 9.981217882602130276e-01
9.096989966555183438e-01 4.734583984352204178e-01 5.642887520137030988e-01 6.193915540949405107e-01 6.841666506987913454e-01 8.971087020028318815e-01 9.952423390827298544e-01 9.981217882602123614e-01
9.163879598662206805e-01 4.713044191399175520e-01 5.596930002591454789e-01 6.139004855393116467e-01 6.748129816127185210e-01 8.468337930883163001e-01 9.950678351173388725e-01 9.981217882601941538e-01
9.230769230769230171e-01 4.691440319382777502e-01 5.550233004121868374e-01 6.081583686685342327e-01 6.672065240147252441e-01 7.921629672018263291e-01 9.944045457703576396e-01 9.981217882596788993e-01
9.297658862876253538e-01 4.669773587468220577e-01 5.502768756390008509e-01 6.021148676622701812e-01 6.607570669060451873e-01 7.441174862519509547e-01 9.919011415517310359e-01 9.981217882450720280e-01
9.364548494983276905e-01 4.648045219727519051e-01 5.454516844874440773e-01 5.957238135662145107e-01 6.548986277004548162e-01 7.091210987824988488e-01 9.826990859619291196e-01 9.981217878310281177e-01
9.431438127090301382e-01 4.626256445266346828e-01 5.405464586161223828e-01 5.889444159545090818e-01 6.490840076473167741e-01 6.868234898398773991e-01 9.519044697621799056e-01 9.981217760945890749e-01
9.498327759197324749e-01 4.604408498307097641e-01 5.355607336355163728e-01 5.817426156769460732e-01 6.427674896752755274e-01 6.735134186589449845e-01 8.743800765671542186e-01 9.981214434152730908e-01
9.565217391304348116e-01 4.582502618226355073e-01 5.304948721153337488e-01 5.740925362699306200e-01 6.353866474105763773e-01 6.652997422820186024e-01 7.676652141962372333e-01 9.981120136048322600e-01
9.632107023411371483e-01 4.560540049547002206e-01 5.253500778454243125e-01 5.659779638250008738e-01 6.263540750679721381e-01 6.590899982831402992e-01 6.989835128959159816e-01 9.978449394944273187e-01
9.698996655518394849e-01 4.538522041885582059e-01 5.201284005078496975e-01 5.573937571773119881e-01 6.150713559456916224e-01 6.522964478835981961e-01 6.731688096811659916e-01 9.904488613506851058e-01
9.765886287625418216e-01 4.516449849853215182e-01 5.148327300270030271e-01 5.483470659845689488e-01 6.009787989155292998e-01 6.421727141201720723e-01 6.643013477875252537e-01 8.647415531020521406e-01
9.832775919732441583e-01 4.494324732913513865e-01 5.094667800130671109e-01 5.388582183703706230e-01 5.836508768345622933e-01 6.252459817160527233e-01 6.568745236523672038e-01 6.820293793995351184e-01
9.899665551839464950e-01 4.472147955194595292e-01 5.040350599001470755e-01 5.289611373758850155e-01 5.629326089970385638e-01 5.974598284245163926e-01 6.372138739508742544e-01 6.646159584659621089e-01
9.966555183946488317e-01 4.449920785258815181e-01 4.985428356003837602e-01 5.187031608286716278e-01 5.390833111939203892e-01 5.561268820236061616e-01 5.810599798317874765e-01 6.294148326560864426e-01
1.003344481605351168e+00 4.427644495828646498e-01 4.929960787432438041e-01 5.081441746772216161e-01 5.128614899208977507e-01 5.037763574593440152e-01 4.784499449466494414e-01 4.076049108655139253e-01
1.010033444816053505e+00 4.405320363473293477e-01 4.874014048373027652e-01 4.973550243479019639e-01 4.854771528771328337e-01 4.496912387863498672e-01 3.888240294102473515e-01 3.358273847624131392e-01
1.016722408026755842e+00 4.382949668253194875e-01 4.817660009706606905e-01 4.864152372355849407e-01 4.583842861017999315e-01 4.044040156471518932e-01 3.486541782014344060e-01 3.256578593348063433e-01
1.023411371237458178e+00 4.360533693327067750e-01 4.760975439447824864e-01 4.754101631940155226e-01 4.329743023866808316e-01 3.726252175964592239e-01 3.353277130297797615e-01 2.048065016910256553e-01
1.030100334448160515e+00 4.338073724522446550e-01 4.704041100032608780e-01 4.644277074955653339e-01 4.102956571724288293e-01 3.528231273145125413e-01 3.287158354198652099e-01 1.778906466480435766e-02
1.036789297658862852e+00 4.315571049870024489e-01 4.646940775604139207e-01 4.535548806093946950e-01 3.909072286415989916e-01 3.410391210905645010e-01 3.162589727418129160e-01 6.617021359907768142e-04
1.043478260869565188e+00 4.293026959107094642e-01 4.589760245430410945e-01 4.428744121960345725e-01 3.748900113461722805e-01 3.335487116444086353e-01 2.786112956363394066e-01 2.338873221226642549e-05
1.050167224080267525e+00 4.270442743148944453e-01 4.532586221228435130e-01 4.324616685854632547e-01 3.619645554479740124e-01 3.274285357707357735e-01 1.919527144951334030e-01 8.251752924889647005e-07
1.056856187290969862e+00 4.247819693531825758e-01 4.475505267282513522e-01 4.223820752386378552e-01 3.516380819697804694e-01 3.201158836350622150e-01 8.785602757108122718e-02 2.911099030976918862e-08
1.063545150501672198e+00 4.225159101831221786e-01 4.418602722780308745e-01 4.126891853198285665e-01 3.433268636113235850e-01 3.087313466128343009e-01 2.865055894109782772e-02 1.026967392778919654e-09
1.070234113712374535e+00 4.202462259056206628e-01 4.361961645715637381e-01 4.034234632375418572e-01 3.364330953711592853e-01 2.896047534543684798e-01 8.029991298493275448e-03 3.620516068660305872e-11
1.076923076923076872e+00 4.179730455023084601e-01 4.305661797032639404e-01 3.946117796316825355e-01 3.303789736046784942e-01 2.587380745621425948e-01 2.145561447876333499e-03 1.252578769872500849e-12
1.083612040133779209e+00 4.156964977712341303e-01 4.249778682438556388e-01 3.862675520866112322e-01 3.246102985167286792e-01 2.143107283223461279e-01 5.657456064249882267e-04 1.947949903232289528e-14
1.090301003344481545e+00 4.134167112610417916e-01 4.194382667559255484e-01 3.783914208018550607e-01 3.185829136869878786e-01 1.605483559247940506e-01 1.486523296639720773e-04 -2.406928822917819843e-14
1.096989966555183882e+00 4.111338142039440147e-01 4.139538179932818474e-01 3.709723234638686584e-01 3.117435778712004391e-01 1.077809880800403991e-01 3.902287691300535829e-05 -2.556910123444981395e-14
1.103678929765886219e+00 4.088479344479655220e-01 4.085303008838053196e-01 3.639888278124519538e-01 3.035159048093457601e-01 6.565815700330977778e-02 1.024143926027702933e-05 -2.562331134307408918e-14
1.110367892976588555e+00 4.065591993885004918e-01 4.031727711247583001e-01 3.574105903800167683e-01 2.933028915598206998e-01 3.724446818518729885e-02 2.687663633589922254e-06 -2.562331134307408918e-14
1.117056856187290892e+00 4.042677358998034709e-01 3.978855129398543022e-01 3.511998307372728445e-01 2.805193030522426523e-01 2.018929592617500421e-02 7.053124263649147305e-07 -2.562331134307408918e-14
1.123745819397993229e+00 4.019736702664864492e-01 3.926720022703470980e-01 3.453127372885818058e-01 2.646664399619507724e-01 1.066013686913857249e-02 1.850913869123905622e-07 -2.560524130686599533e-14
1.130434782608695565e+00 3.996771281155275246e-01 3.875348814082423821e-01 3.397007489141892211e-01 2.454527901313670879e-01 5.548213026716600910e-03 4.857247750932622793e-08 -2.558717127065790464e-14
1.137123745819397902e+00 3.973782343489848379e-01 3.824759448381091498e-01 3.343116833915258934e-01 2.229412666899605600e-01 2.865673125290734390e-03 1.274658059214444463e-08 -2.562331134307408918e-14
1.143812709030100239e+00 3.950771130778602536e-01 3.774961358417935342e-01 3.290907066060608233e-01 1.976702274701718220e-01 1.474245130815765234e-03 3.344993462621453805e-09 -2.560524130686599533e-14
1.150501672240802575e+00 3.927738875573609789e-01 3.725955532432969064e-01 3.239811552031395814e-01 1.706724338928753415e-01 7.568640304762759043e-04 8.777886006309154622e-10 -2.560524130686599533e-14
1.157190635451504912e+00 3.904686801238957394e-01 3.677734675321274738e-01 3.189252394187797601e-01 1.433368495989815472e-01 3.881551655745890867e-04 2.303341436852805330e-10 -2.558717127065790464e-14
1.163879598662207249e+00 3.881616121341368575e-01 3.630283455041546925e-01 3.138646626880648438e-01 1.171334008923050618e-01 1.989556608893428534e-04 6.042629143003763233e-11 -2.562331134307408918e-14
1.170568561872909585e+00 3.858528039065034498e-01 3.583578824980994115e-01 3.087412007533126834e-01 9.330544967203166506e-02 1.019496843825742487e-04 1.583838673639226305e-11 -2.562331134307408918e-14
1.177257525083611922e+00 3.835423746652051324e-01 3.537590412817276930e-01 3.034972858149313502e-01 7.265666255078649660e-02 5.223399794732765209e-05 4.137405840385715147e-12 -2.564138137928217986e-14
1.183946488294314259e+00 3.812304424873690367e-01 3.492280966501626893e-01 2.980766410221112328e-01 5.549763614247069099e-02 2.676016420266746915e-05 1.066945287906776283e-12 -2.560524130686599533e-14
1.190635451505016595e+00 3.789171242534375983e-01 3.447606848355778686e-01 2.924250072623669205e-01 4.172890874423260121e-02 1.370906855645930577e-05 2.610216730258851925e-13 -2.564138137928217986e-14
1.197324414715718932e+00 3.766025356009700120e-01 3.403518568871933825e-01 2.864909974948534610e-01 3.098770608165827764e-02 7.022936716965447219e-06 4.951189921017137126e-14 -2.560524130686599533e-14
1.204013377926421491e+00 3.742867908823699352e-01 3.359961352574675764e-01 2.802271033216283680e-01 2.279118849532054542e-02 3.597702721043102018e-06 -6.008287039190504264e-15 -2.562331134307408918e-14
1.210702341137123828e+00 3.719700031266195417e-01 3.316875729193550781e-01 2.735908636193986054e-01 1.664122059690419791e-02 1.843018085396956522e-06 -2.046431600566389935e-14 -2.564138137928217986e-14
1.217391304347826164e+00 3.696522840053015901e-01 3.274198144345058514e-01 2.665461855853863971e-01 1.208502948898714478e-02 9.441321606029133648e-07 -2.425902360936316487e-14 -2.560524130686599533e-14
1.224080267558528501e+00 3.673337438031032409e-01 3.231861584887113503e-01 2.590647847085799649e-01 8.741242624034134892e-03 4.836546908434807947e-07 -2.529805069132843785e-14 -2.562331134307408918e-14
1.230769230769230838e+00 3.650144913930839508e-01 3.189796215038515070e-01 2.511276830086528467e-01 6.304173488518148398e-03 2.477637190641556327e-07 -2.556910123444981711e-14 -2.562331134307408918e-14
1.237458193979933174e+00 3.626946342167560178e-01 3.147930020210945035e-01 2.427266765388889358e-01 4.536902862603030447e-03 1.269228587922484631e-07 -2.561427632497004541e-14 -2.562331134307408918e-14
1.244147157190635511e+00 3.603742782693636904e-01 3.106189456247862579e-01 2.338656570154897252e-01 3.260034672499923566e-03 6.501923601534953786e-08 -2.574980159653073346e-14 -2.560524130686599533e-14
1.250836120401337848e+00 3.580535280902572004e-01 3.064500102374325685e-01 2.245616530085211560e-01 2.339928199643022400e-03 3.330763218730832443e-08 -2.565945141549027371e-14 -2.560524130686599533e-14
1.257525083612040184e+00 3.557324867586463268e-01 3.022787316612421393e-01 2.148454484967695644e-01 1.678168396158558496e-03 1.706261036676056124e-08 -2.570462650601050516e-14 -2.562331134307408918e-14
1.264214046822742521e+00 3.534112558949131233e-01 2.980976892695548774e-01 2.047616454982939538e-01 1.202870641863238105e-03 8.740713773406467636e-09 -2.565945141549027371e-14 -2.560524130686599533e-14
1.270903010033444858e+00 3.510899356672853577e-01 2.938995717607935099e-01 1.943680660957279316e-01 8.618329918157769526e-04 4.477624687398058816e-09 -2.570462650601050516e-14 -2.562331134307408918e-14
1.277591973244147194e+00 3.487686248043708193e-01 2.896772428783240816e-01 1.837344377281037722e-01 6.173035464299014711e-04 2.293756728246049392e-09 -2.565945141549027371e-14 -2.560524130686599533e-14
1.284280936454849531e+00 3.464474206131786249e-01 2.854238069720889670e-01 1.729403704994754154e-01 4.420610913397663658e-04 1.175018560459717762e-09 -2.561427632497004541e-14 -2.560524130686599533e-14
1.290969899665551868e+00 3.441264190029231784e-01 2.811326742325282457e-01 1.620727088039514985e-01 3.165190055942546294e-04 6.019185078026517848e-10 -2.561427632497004541e-14 -2.560524130686599533e-14
1.297658862876254204e+00 3.418057145145079190e-01 2.767976253661913466e-01 1.512224110301578772e-01 2.266052695686813178e-04 3.083344488295033280e-10 -2.565945141549027371e-14 -2.562331134307408918e-14
1.304347826086956541e+00 3.394854003557914446e-01 2.724128754073085190e-01 1.404811686291168316e-01 1.622207301567134947e-04 1.579391637728355065e-10 -2.565945141549027371e-14 -2.564138137928217986e-14
1.311036789297658878e+00 3.371655684423108812e-01 2.679731362731058164e-01 1.299380090984880165e-01 1.161230543461767687e-04 8.089557669565899071e-11 -2.570462650601050516e-14 -2.562331134307408918e-14
1.317725752508361214e+00 3.348463094438418053e-01 2.634736775766491346e-01 1.196761302240603869e-01 8.312146493180829583e-05 4.142808781211893972e-11 -2.570462650601050516e-14 -2.560524130686599533e-14
1.324414715719063551e+00 3.325277128362705281e-01 2.589103851130078460e-01 1.097701846888962107e-01 5.949705902820685898e-05 2.120988569960962785e-11 -2.565945141549027371e-14 -2.564138137928217986e-14
1.331103678929765888e+00 3.302098669590385893e-01 2.542798163374095921e-01 1.002841802057303500e-01 4.258620228097962030e-05 1.085286374657986546e-11 -2.565945141549027371e-14 -2.562331134307408918e-14
1.337792642140468224e+00 3.278928590777119845e-01 2.495792520630376876e-01 9.127009039347845631e-02 3.048147356388049775e-05 5.546959014797913255e-12 -2.574980159653073346e-14 -2.562331134307408918e-14
1.344481605351170561e+00 3.255767754518703039e-01 2.448067435262233915e-01 8.276719747091824952e-02 2.181717150236011548e-05 2.829225569100921801e-12 -2.561427632497004541e-14 -2.564138137928217986e-14
1.351170568561872898e+00 3.232617014078256190e-01 2.399611539043017827e-01 7.480212058222786287e-02 1.561556384192207123e-05 1.436748578905373821e-12 -2.565945141549027371e-14 -2.560524130686599533e-14
1.357859531772575234e+00 3.209477214161903236e-01 2.350421933315070822e-01 6.738943147809142720e-02 1.117672484841674487e-05 7.235242497719931577e-13 -2.565945141549027371e-14 -2.562331134307408918e-14
1.364548494983277571e+00 3.186349191740894815e-01 2.300504464465512877e-01 6.053272667252762584e-02 7.999627729421811959e-06 3.581481176443783149e-13 -2.565945141549027371e-14 -2.562331134307408918e-14
1.371237458193979908e+00 3.163233776916129503e-01 2.249873915267475155e-01 5.422601242926367721e-02 5.725636836538117570e-06 1.709425425285478742e-13 -2.570462650601050516e-14 -2.562331134307408918e-14
1.377926421404682245e+00 3.140131793825384210e-01 2.198554103213604671e-01 4.845526323392893020e-02 4.098047263957925240e-06 7.499065026358073177e-14 -2.561427632497004541e-14 -2.562331134307408918e-14
1.384615384615384581e+00 3.117044061587708748e-01 2.146577877938777024e-01 4.320003117892664418e-02 2.933117860076703401e-06 2.620155250173302593e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.391304347826086918e+00 3.093971395284801362e-01 2.093987011199488768e-01 3.843500778381686578e-02 2.099334421640889469e-06 7.228014483236696555e-16 -2.574980159653073346e-14 -2.562331134307408918e-14
1.397993311036789255e+00 3.070914606975392869e-01 2.040831974638523671e-01 3.413146651580711843e-02 1.502565540545591453e-06 -1.228762462150238464e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.404682274247491591e+00 3.047874506738607603e-01 1.987171602683132920e-01 3.025854003716062571e-02 1.075437056219593995e-06 -1.879283765641541124e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.411371237458193928e+00 3.024851903745084392e-01 1.933072640352101190e-01 2.678430862276578658e-02 7.697264439526246159e-07 -2.213579435491238430e-14 -2.561427632497004541e-14 -2.560524130686599533e-14
1.418060200668896265e+00 3.001847607351174063e-01 1.878609178408797986e-01 2.367669406738304519e-02 5.509189367991189049e-07 -2.376209761364064095e-14 -2.561427632497004541e-14 -2.564138137928217986e-14
1.424749163879598601e+00 2.978862428213128744e-01 1.823861981099557661e-01 2.090416647052872196e-02 3.943110153841762577e-07 -2.475594960508568563e-14 -2.561427632497004541e-14 -2.560524130686599533e-14
1.431438127090300938e+00 2.955897179418223164e-01 1.768917714556422771e-01 1.843627990620783433e-02 2.822214741877406129e-07 -2.511735032924752149e-14 -2.570462650601050516e-14 -2.564138137928217986e-14
1.438127090301003275e+00 2.932952677627616578e-01 1.713868086699636140e-01 1.624405786220988954e-02 2.019952495861304476e-07 -2.538840087236889760e-14 -2.561427632497004541e-14 -2.564138137928217986e-14
1.444816053511705611e+00 2.910029744230480664e-01 1.658808912033404859e-01 1.430025130755063940e-02 1.445746734104202996e-07 -2.547875105340935735e-14 -2.565945141549027371e-14 -2.564138137928217986e-14
1.451505016722407948e+00 2.887129206501077849e-01 1.603839116965370959e-01 1.257949213683402616e-02 1.034768628550277436e-07 -2.556910123444981395e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.458193979933110285e+00 2.864251898759878068e-01 1.549059703095243268e-01 1.105836326378915532e-02 7.406179944415994091e-08 -2.565945141549027371e-14 -2.574980159653073346e-14 -2.562331134307408918e-14
1.464882943143812621e+00 2.841398663530277369e-01 1.494572687220332430e-01 9.715404369342013971e-03 5.300846603344533108e-08 -2.556910123444981395e-14 -2.561427632497004541e-14 -2.562331134307408918e-14
1.471571906354514958e+00 2.818570352690857872e-01 1.440480037527784862e-01 8.531069684116973639e-03 3.793990042539851017e-08 -2.547875105340935735e-14 -2.574980159653073346e-14 -2.562331134307408918e-14
1.478260869565217295e+00 2.795767828617048423e-01 1.386882625550913406e-01 7.487651502614801891e-03 2.715483039516653834e-08 -2.574980159653073346e-14 -2.565945141549027371e-14 -2.560524130686599533e-14
1.484949832775919631e+00 2.772991965308211348e-01 1.333879212951792070e-01 6.569180580423699539e-03 1.943559968630229859e-08 -2.547875105340935735e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.491638795986621968e+00 2.750243649498341214e-01 1.281565491074792285e-01 5.761312268258408746e-03 1.391069225951819522e-08 -2.565945141549027371e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.498327759197324305e+00 2.727523781743458331e-01 1.230033189554126660e-01 5.051205239422133612e-03 9.956333717530250567e-09 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.558717127065790464e-14
1.505016722408026641e+00 2.704833277484604004e-01 1.179369268125172177e-01 4.427397982177748437e-03 7.126068759953888651e-09 -2.565945141549027371e-14 -2.561427632497004541e-14 -2.560524130686599533e-14
1.511705685618728978e+00 2.682173068081806222e-01 1.129655203288124354e-01 3.879686841666320652e-03 5.100355178705239404e-09 -2.556910123444981395e-14 -2.565945141549027371e-14 -2.564138137928217986e-14
1.518394648829431315e+00 2.659544101813112182e-01 1.080966378710923742e-01 3.399008279979386267e-03 3.650484862308900280e-09 -2.565945141549027371e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.525083612040133652e+00 2.636947344839462026e-01 1.033371585360540329e-01 2.977327142598381552e-03 2.612765328164617272e-09 -2.547875105340935735e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.531772575250835988e+00 2.614383782127466804e-01 9.869326344312270849e-02 2.607532039156642851e-03 1.870034436907542610e-09 -2.565945141549027371e-14 -2.561427632497004541e-14 -2.558717127065790464e-14
1.538461538461538325e+00 2.591854418329478382e-01 9.417040833100709385e-02 2.283338431378686452e-03 1.338438185514258458e-09 -2.556910123444981395e-14 -2.570462650601050516e-14 -2.560524130686599533e-14
1.545150501672240884e+00 2.569360278616135140e-01 8.977330721843065908e-02 1.999199640088080310e-03 9.579569487197063174e-10 -2.574980159653073346e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.551839464882943220e+00 2.546902409458675076e-01 8.550592665285440541e-02 1.750225708753503804e-03 6.856339136486235625e-10 -2.584015177757119006e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.558528428093645557e+00 2.524481879358240755e-01 8.137148986819944807e-02 1.532109870242269987e-03 4.907236364944214053e-10 -2.556910123444981395e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.565217391304347894e+00 2.502099779518809908e-01 7.737249000724592818e-02 1.341062236979072503e-03 3.512197043614533064e-10 -2.556910123444981395e-14 -2.556910123444981711e-14 -2.562331134307408918e-14
1.571906354515050230e+00 2.479757224460494014e-01 7.351071143888732173e-02 1.173750256903513100e-03 2.513722736907547421e-10 -2.547875105340935735e-14 -2.570462650601050516e-14 -2.560524130686599533e-14
1.578595317725752567e+00 2.457455352571517038e-01 6.978725811479169483e-02 1.027245436186199770e-03 1.799081716935498299e-10 -2.574980159653073346e-14 -2.561427632497004541e-14 -2.564138137928217986e-14
1.585284280936454904e+00 2.435195326596230614e-01 6.620258786252478100e-02 8.989758145185065613e-04 1.287591272029277186e-10 -2.565945141549027371e-14 -2.570462650601050516e-14 -2.565945141549027055e-14
1.591973244147157240e+00 2.412978334056448126e-01 6.275655150025775952e-02 7.866836825102762037e-04 9.214995664678337788e-11 -2.547875105340935735e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.598662207357859577e+00 2.390805587603873905e-01 5.944843567725249106e-02 6.883880472701339433e-04 6.594731994287848033e-11 -2.556910123444981395e-14 -2.556910123444981711e-14 -2.560524130686599533e-14
1.605351170568561914e+00 2.368678325302721044e-01 5.627700839021890916e-02 6.023513772352163649e-04 4.719315216394870742e-11 -2.565945141549027371e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.612040133779264250e+00 2.346597810840050091e-01 5.324056619280383151e-02 5.270501873782024085e-04 3.377036786785416441e-11 -2.556910123444981395e-14 -2.565945141549027371e-14 -2.564138137928217986e-14
1.618729096989966587e+00 2.324565333662200473e-01 5.033698219913591843e-02 4.611490587528187983e-04 2.416325241746019040e-11 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.625418060200668924e+00 2.302582209037017380e-01 4.756375407715909831e-02 4.034777199413465149e-04 1.728724223955716328e-11 -2.574980159653073346e-14 -2.570462650601050516e-14 -2.560524130686599533e-14
1.632107023411371260e+00 2.280649778039156028e-01 4.491805132925037053e-02 3.530108513713907685e-04 1.236604857864547966e-11 -2.574980159653073346e-14 -2.561427632497004541e-14 -2.562331134307408918e-14
1.638795986622073597e+00 2.258769407460400891e-01 4.239676126175988269e-02 3.088503057002905472e-04 8.843475720240087063e-12 -2.565945141549027371e-14 -2.570462650601050516e-14 -2.560524130686599533e-14
1.645484949832775934e+00 2.236942489640894594e-01 3.999653314856874142e-02 2.702094679430516451e-04 6.322344268487132804e-12 -2.565945141549027371e-14 -2.570462650601050516e-14 -2.565945141549027055e-14
1.652173913043478271e+00 2.215170442224173308e-01 3.771382019335101088e-02 2.363995075836484907e-04 4.517870452747094553e-12 -2.556910123444981395e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.658862876254180607e+00 2.193454707833658313e-01 3.554491898896840890e-02 2.068173012473346222e-04 3.226224264592698284e-12 -2.547875105340935735e-14 -2.565945141549027371e-14 -2.564138137928217986e-14
1.665551839464882944e+00 2.171796753671746683e-01 3.348600625834063232e-02 1.809348285988097364e-04 2.301761212186725510e-12 -2.565945141549027371e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.672240802675585281e+00 2.150198071041924397e-01 3.153317273866405174e-02 1.582898661438994297e-04 1.640397886970568007e-12 -2.574980159653073346e-14 -2.570462650601050516e-14 -2.558717127065790464e-14
1.678929765886287617e+00 2.128660174793900184e-01 2.968245413896393112e-02 1.384778233962945834e-04 1.166601537594402569e-12 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.685618729096989954e+00 2.107184602692305786e-01 2.792985915953442866e-02 1.211445837068596525e-04 8.276076583306016843e-13 -2.556910123444981395e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.692307692307692291e+00 2.085772914712089032e-01 2.627139461139671797e-02 1.059802281036783595e-04 5.854691731421723944e-13 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.698996655518394627e+00 2.064426692258375384e-01 2.470308771433987402e-02 9.271353468317169847e-05 4.119968255444916849e-13 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.705685618729096964e+00 2.043147537315315732e-01 2.322100568434698128e-02 8.110715888798528269e-05 2.873135757086586750e-13 -2.574980159653073346e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.712374581939799301e+00 2.021937071524518570e-01 2.182127274603417114e-02 7.095341124055859787e-05 1.980475968406854850e-13 -2.556910123444981395e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.719063545150501637e+00 2.000796935194095183e-01 2.050008472351386515e-02 6.207055914730683186e-05 1.348024701123644015e-13 -2.574980159653073346e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.725752508361203974e+00 1.979728786241989891e-01 1.925372137534920106e-02 5.429958823451890471e-05 8.926597886797320261e-14 -2.565945141549027371e-14 -2.574980159653073346e-14 -2.562331134307408918e-14
1.732441471571906311e+00 1.958734299074316731e-01 1.807855664599281043e-02 4.750136650319738399e-05 5.637851296924623688e-14 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.739130434782608647e+00 1.937815163402922536e-01 1.697106700899495696e-02 4.155416150365370782e-05 3.288746589872697204e-14 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.560524130686599533e-14
1.745819397993310984e+00 1.916973083003016276e-01 1.592783807619301342e-02 3.635146680852291228e-05 1.662443331144440237e-14 -2.556910123444981395e-14 -2.574980159653073346e-14 -2.564138137928217986e-14
1.752508361204013321e+00 1.896209774414540361e-01 1.494556964353852165e-02 3.180009943146480509e-05 4.698209414103852810e-15 -2.565945141549027371e-14 -2.574980159653073346e-14 -2.560524130686599533e-14
1.759197324414715657e+00 1.875526965591139128e-01 1.402107933813420172e-02 2.781853455057711562e-05 -3.794707603699265519e-15 -2.556910123444981395e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.765886287625417994e+00 1.854926394497325715e-01 1.315130502352737304e-02 2.433544803629192498e-05 -1.011922027653137577e-14 -2.556910123444981395e-14 -2.565945141549027371e-14 -2.564138137928217986e-14
1.772575250836120331e+00 1.834409807660294101e-01 1.233330611135274521e-02 2.128844093096161384e-05 -1.463672932855430986e-14 -2.556910123444981395e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.779264214046822667e+00 1.813978958677276154e-01 1.156426391786049071e-02 1.862292323567372464e-05 -1.752793512184899045e-14 -2.584015177757119006e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.785953177257525004e+00 1.793635606682725259e-01 1.084148119371568936e-02 1.629113713539041898e-05 -2.005774019098183518e-14 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.558717127065790464e-14
1.792642140468227341e+00 1.773381514780082158e-01 1.016238094516625293e-02 1.425130229801447061e-05 -2.168404344971009184e-14 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.799331103678929678e+00 1.753218448439084476e-01 9.524504654344087204e-03 1.246686799627349378e-05 -2.240684489803376041e-14 -2.556910123444981395e-14 -2.570462650601050516e-14 -2.560524130686599533e-14
1.806020066889632014e+00 1.733148173865913244e-01 8.925509996673899535e-03 1.090585875107064173e-05 -2.349104707051926484e-14 -2.574980159653073346e-14 -2.565945141549027371e-14 -2.560524130686599533e-14
1.812709030100334351e+00 1.713172456346594985e-01 8.363168143328051501e-03 9.540301779691683450e-06 -2.385244779468110070e-14 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.564138137928217986e-14
1.819397993311036688e+00 1.693293058570103093e-01 7.835360727764530478e-03 8.345726075439117362e-06 -2.421384851884293341e-14 -2.565945141549027371e-14 -2.561427632497004541e-14 -2.558717127065790464e-14
1.826086956521739024e+00 1.673511738933511905e-01 7.340076546514542888e-03 7.300724128851154294e-06 -2.475594960508568563e-14 -2.556910123444981395e-14 -2.561427632497004541e-14 -2.562331134307408918e-14
1.832775919732441361e+00 1.653830249834558896e-01 6.875408056261930398e-03 6.386568486057536626e-06 -2.511735032924752149e-14 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.560524130686599533e-14
1.839464882943143698e+00 1.634250335953186528e-01 6.439547721869578328e-03 5.586876290307942215e-06 -2.511735032924752149e-14 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.560524130686599533e-14
1.846153846153846034e+00 1.614773732529647676e-01 6.030784262825108002e-03 4.887315787544286830e-06 -2.529805069132843785e-14 -2.584015177757119006e-14 -2.561427632497004541e-14 -2.564138137928217986e-14
1.852842809364548371e+00 1.595402163639118576e-01 5.647498839495749753e-03 4.275349562934704633e-06 -2.529805069132843785e-14 -2.574980159653073346e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.859531772575250708e+00 1.576137340469926651e-01 5.288161214651684004e-03 3.740009922194250885e-06 -2.529805069132843785e-14 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.866220735785953044e+00 1.556980959607677240e-01 4.951325920596049389e-03 3.271702371811362033e-06 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.872909698996655381e+00 1.537934701329202181e-01 4.635628457534365574e-03 2.862033706145721387e-06 -2.547875105340935735e-14 -2.565945141549027371e-14 -2.561427632497004541e-14 -2.562331134307408918e-14
1.879598662207357718e+00 1.519000227910719536e-01 4.339781544670808476e-03 2.503661611421420525e-06 -2.547875105340935735e-14 -2.565945141549027371e-14 -2.561427632497004541e-14 -2.556910123444981395e-14
1.886287625418060276e+00 1.500179181953342766e-01 4.062571441769217626e-03 2.190163091469598303e-06 -2.547875105340935735e-14 -2.574980159653073346e-14 -2.570462650601050516e-14 -2.564138137928217986e-14
1.892976588628762613e+00 1.481473184729970305e-01 3.802854355671312758e-03 1.915919372440414481e-06 -2.565945141549027371e-14 -2.556910123444981395e-14 -2.565945141549027371e-14 -2.564138137928217986e-14
1.899665551839464950e+00 1.462883834556390761e-01 3.559552943339025499e-03 1.676015207526739005e-06 -2.529805069132843785e-14 -2.574980159653073346e-14 -2.570462650601050516e-14 -2.558717127065790464e-14
1.906354515050167286e+00 1.444412705191418234e-01 3.331652920503206262e-03 1.466150797283511631e-06 -2.584015177757119006e-14 -2.556910123444981395e-14 -2.565945141549027371e-14 -2.565945141549027055e-14
1.913043478260869623e+00 1.426061344267084974e-01 3.118199782740363295e-03 1.282564723634085951e-06 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.570462650601050516e-14 -2.560524130686599533e-14
1.919732441471571960e+00 1.407831271754671487e-01 2.918295643943301029e-03 1.121966551345886661e-06 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.574980159653073346e-14 -2.560524130686599533e-14
1.926421404682274297e+00 1.389723978467782284e-01 2.731096195447473007e-03 9.814778465288792655e-07 -2.547875105340935735e-14 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.933110367892976633e+00 1.371740924605895362e-01 2.555807787759373142e-03 8.585805966208372926e-07 -2.584015177757119006e-14 -2.574980159653073346e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.939799331103678970e+00 1.353883538341460469e-01 2.391684635514135931e-03 7.510720768579967579e-07 -2.547875105340935735e-14 -2.574980159653073346e-14 -2.561427632497004541e-14 -2.562331134307408918e-14
1.946488294314381307e+00 1.336153214452837634e-01 2.238026145400474377e-03 6.570253762810300300e-07 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.953177257525083643e+00 1.318551313005357772e-01 2.094174365874904020e-03 5.747548658959065900e-07 -2.584015177757119006e-14 -2.565945141549027371e-14 -2.561427632497004541e-14 -2.560524130686599533e-14
1.959866220735785980e+00 1.301079158083585097e-01 1.959511556811379274e-03 5.027859747313714699e-07 -2.547875105340935735e-14 -2.574980159653073346e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
1.966555183946488317e+00 1.283738036576039798e-01 1.833457876643370017e-03 4.398287759635507912e-07 -2.547875105340935735e-14 -2.556910123444981395e-14 -2.565945141549027371e-14 -2.560524130686599533e-14
1.973244147157190653e+00 1.266529197014192587e-01 1.715469184179532801e-03 3.847548599801340614e-07 -2.565945141549027371e-14 -2.556910123444981395e-14 -2.565945141549027371e-14 -2.560524130686599533e-14
1.979933110367892990e+00 1.249453848469523065e-01 1.605034951769984198e-03 3.365771122028727218e-07 -2.565945141549027371e-14 -2.556910123444981395e-14 -2.570462650601050516e-14 -2.562331134307408918e-14
1.986622073578595327e+00 1.232513159506355149e-01 1.501676286382698121e-03 2.944320180046371727e-07 -2.547875105340935735e-14 -2.574980159653073346e-14 -2.561427632497004541e-14 -2.564138137928217986e-14
1.993311036789297663e+00 1.215708257196671249e-01 1.404944054808036566e-03 2.575641911444264173e-07 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.565945141549027371e-14 -2.562331134307408918e-14
2.000000000000000000e+00 1.199040226194437037e-01 1.314417109175071560e-03 2.253128302752383462e-07 -2.529805069132843785e-14 -2.556910123444981395e-14 -2.565945141549027371e-14 -2.562331134307408918e-14


==> anc/SUN_NF3_mu0.25_Baryon_density.dat <==
# m	N=3	N=10	N=20	N=50	N=100	N=200	N=500
6.666666666666667095e-03 1.732782471202316543e-01 2.811542640539070881e-01 3.935031401082654257e-01 6.827979614517339924e-01 9.995383895191910506e-01 9.999999999997899458e-01 1.000000000000000000e+00
1.333333333333333419e-02 1.732665913353390597e-01 2.811017427653141887e-01 3.933084285932050284e-01 6.820996842521229730e-01 9.994903612976606677e-01 9.999999999996966871e-01 1.000000000000000000e+00
2.000000000000000042e-02 1.732471660072340547e-01 2.810141960579455311e-01 3.929839993545498622e-01 6.809661051817746946e-01 9.994016805275562909e-01 9.999999999994692024e-01 1.000000000000000000e+00
2.666666666666666838e-02 1.732199726058208933e-01 2.808916070408489229e-01 3.925300080574928296e-01 6.794383624813087330e-01 9.992574104062134088e-01 9.999999999989266364e-01 1.000000000000000000e+00
3.333333333333333287e-02 1.731850131886265298e-01 2.807339519622516488e-01 3.919467130510788655e-01 6.775663288345772362e-01 9.990321497864270706e-01 9.999999999975862641e-01 1.000000000000000000e+00
4.000000000000000083e-02 1.731422904004616126e-01 2.805412001012654311e-01 3.912345133654622220e-01 6.754022574478871777e-01 9.986842007228595719e-01 9.999999999941273643e-01 1.000000000000000000e+00
4.666666666666666879e-02 1.730918074729857759e-01 2.803133136232843770e-01 3.903939942024642895e-01 6.729942172558882607e-01 9.981457767087151822e-01 9.999999999848296905e-01 1.000000000000000000e+00
5.333333333333333676e-02 1.730335682241768425e-01 2.800502473953044857e-01 3.894259775612341490e-01 6.703800204992150791e-01 9.973068194152785448e-01 9.999999999589391786e-01 1.000000000000000000e+00
6.000000000000000472e-02 1.729675770577050742e-01 2.797519487568227992e-01 3.883315752952291033e-01 6.675821251665732259e-01 9.959886034703629987e-01 9.999999998846440530e-01 1.000000000000000000e+00
6.666666666666666574e-02 1.728938389622126370e-01 2.794183572415682715e-01 3.871122416525151211e-01 6.646037268494380257e-01 9.939015629692409259e-01 9.999999996659377777e-01 1.000000000000000000e+00
7.333333333333333370e-02 1.728123595104996968e-01 2.790494042450804013e-01 3.857698222211990435e-01 6.614260090731031161e-01 9.905804587547721862e-01 9.999999990079451173e-01 1.000000000000000000e+00
8.000000000000000167e-02 1.727231448586175611e-01 2.786450126331215804e-01 3.843065961949989062e-01 6.580063518935131972e-01 9.852920519881523953e-01 9.999999969909112441e-01 1.000000000000000000e+00
8.666666666666666963e-02 1.726262017448698671e-01 2.782050962860815879e-01 3.827253089957578513e-01 6.542772354235711907e-01 9.769240398630987254e-01 9.999999907066844385e-01 1.000000000000000000e+00
9.333333333333333759e-02 1.725215374887237862e-01 2.777295595749393331e-01 3.810291925403679891e-01 6.501456261565879968e-01 9.639067325164974998e-01 9.999999708483071625e-01 1.000000000000000000e+00
1.000000000000000056e-01 1.724091599896314109e-01 2.772182967649748364e-01 3.792219708139364376e-01 6.454927940100682049e-01 9.443128410400613015e-01 9.999999073081495826e-01 1.000000000000000000e+00
1.066666666666666735e-01 1.722890777257640449e-01 2.766711913442967408e-01 3.773078488978203748e-01 6.401747658344684178e-01 9.164006704373508505e-01 9.999997017444940406e-01 1.000000000000000000e+00
1.133333333333333415e-01 1.721612997526600908e-01 2.760881152753459911e-01 3.752914841830965464e-01 6.340239621406271731e-01 8.798005216490915048e-01 9.999990301365656586e-01 1.000000000000000000e+00
1.200000000000000094e-01 1.720258357017891426e-01 2.754689281688676994e-01 3.731779391539031820e-01 6.268529612853230848e-01 8.368872858414319049e-01 9.999968164709484020e-01 1.000000000000000000e+00
1.266666666666666774e-01 1.718826957790340615e-01 2.748134763813823156e-01 3.709726158226339110e-01 6.184617283312718872e-01 7.928727261862599240e-01 9.999894620251557065e-01 1.000000000000000000e+00
1.333333333333333315e-01 1.717318907630929758e-01 2.741215920389341587e-01 3.686811726080511664e-01 6.086499049079544532e-01 7.536269997190983005e-01 9.999648536626272177e-01 1.000000000000000000e+00
1.400000000000000133e-01 1.715734320038046490e-01 2.733930919918171609e-01 3.663094251338284146e-01 5.972356504730073068e-01 7.228236965117188495e-01 9.998819911559548856e-01 1.000000000000000000e+00
1.466666666666666674e-01 1.714073314203988785e-01 2.726277767070630631e-01 3.638632330546882621e-01 5.840817226617651681e-01 7.009589130025930537e-01 9.996015163232876422e-01 9.999999999999998890e-01
1.533333333333333492e-01 1.712336014996756195e-01 2.718254291076847018e-01 3.613483755584793733e-01 5.691276496305128774e-01 6.864049030667577211e-01 9.986494402548131699e-01 9.999999999999977796e-01
1.600000000000000033e-01 1.710522552941160235e-01 2.709858133699806770e-01 3.587704186183439670e-01 5.524238982496558759e-01 6.768660215923261170e-01 9.954300767315749088e-01 9.999999999999433786e-01
1.666666666666666852e-01 1.708633064199286677e-01 2.701086736925819576e-01 3.561345773597451303e-01 5.341604456200362838e-01 6.701985776432209940e-01 9.848160883056893411e-01 9.999999999985674792e-01
1.733333333333333393e-01 1.706667690550349725e-01 2.691937330533227812e-01 3.534455770513744710e-01 5.146796300181536443e-01 6.645767524260286496e-01 9.528886864331381767e-01 9.999999999635726944e-01
1.800000000000000211e-01 1.704626579369978856e-01 2.682406919724154015e-01 3.507075162255299805e-01 4.944637605044801543e-01 6.583062509480044344e-01 8.789752830605642719e-01 9.999999990696781804e-01
1.866666666666666752e-01 1.702509883608985530e-01 2.672492273027527454e-01 3.479237352910823922e-01 4.740932783628021840e-01 6.495093354685662623e-01 7.784355285789485990e-01 9.999999761455881098e-01
1.933333333333333570e-01 1.700317761771653058e-01 2.662189910704236828e-01 3.450966937387144884e-01 4.541805141307866389e-01 6.358367197283285588e-01 7.086716171293179212e-01 9.999993860808148449e-01
2.000000000000000111e-01 1.698050377893604301e-01 2.651496093906555718e-01 3.422278586797786737e-01 4.352934505977240076e-01 6.144625533326820710e-01 6.794737214700455885e-01 9.999841462067168285e-01
2.066666666666666929e-01 1.695707901519302729e-01 2.640406814863688889e-01 3.393176070388402854e-01 4.178883254310463147e-01 5.828550998061404753e-01 6.690723483860921972e-01 9.995897383611742626e-01
2.133333333333333470e-01 1.693290507679241497e-01 2.628917788382906795e-01 3.363651432710711431e-01 4.022666328347986320e-01 5.407112498258500599e-01 6.626623383609122619e-01 9.896567003088685421e-01
2.200000000000000011e-01 1.690798376866888830e-01 2.617024444971052244e-01 3.333684340351001918e-01 3.885628915013931706e-01 4.920353228511477606e-01 6.496294686742649649e-01 8.483626941186016568e-01
2.266666666666666829e-01 1.688231695015451339e-01 2.604721925893733192e-01 3.303241608535815166e-01 3.767594244583483687e-01 4.444725339001003306e-01 6.125825701965307291e-01 6.812233352365827388e-01
2.333333333333333370e-01 1.685590653474527689e-01 2.592005080499111824e-01 3.272276914670409487e-01 3.667179239240174748e-01 4.050612933103934776e-01 5.308849652709701772e-01 6.657114121609688517e-01
2.400000000000000189e-01 1.682875448986728417e-01 2.578868466139470628e-01 3.240730703544270064e-01 3.582163087565680137e-01 3.766018981523380216e-01 4.301628651894632838e-01 6.305472183865846736e-01
2.466666666666666730e-01 1.680086283664339042e-01 2.565306351026453435e-01 3.208530287712427209e-01 3.509819747517952671e-01 3.579165979832665268e-01 3.675888920394919657e-01 4.127248185660685742e-01
2.533333333333333548e-01 1.677223364966109187e-01 2.551312720354875774e-01 3.175590146492718313e-01 3.447165531312101350e-01 3.461542871052604720e-01 3.432205169917832421e-01 3.370141991168501550e-01
2.600000000000000089e-01 1.674286905674257919e-01 2.536881286025001736e-01 3.141812428074464147e-01 3.391108424093657314e-01 3.384701492590950211e-01 3.344238334504160415e-01 3.275830136778343227e-01
2.666666666666666630e-01 1.671277123871783843e-01 2.522005500284064672e-01 3.107087661284825275e-01 3.338508885345136679e-01 3.325222486698042879e-01 3.275041492397569032e-01 2.257634399956733873e-01
2.733333333333333726e-01 1.668194242920178205e-01 2.506678573594407489e-01 3.071295686382411461e-01 3.286173441553301156e-01 3.262906257279411526e-01 3.108539961994261080e-01 2.446560414393328040e-02
2.800000000000000266e-01 1.665038491437641210e-01 2.490893497017800662e-01 3.034306817527281930e-01 3.230807090319997021e-01 3.176631533783459971e-01 2.641029808227879916e-01 9.918585994142393569e-04
2.866666666666666807e-01 1.661810103277904516e-01 2.474643069383150040e-01 2.995983252906685990e-01 3.168953392586447704e-01 3.040346759717574843e-01 1.715241437112206835e-01 3.741511137042255491e-05
2.933333333333333348e-01 1.658509317509773151e-01 2.457919929477813681e-01 2.956180751384327454e-01 3.096955708170229804e-01 2.822291045471160276e-01 7.579789390072055877e-02 1.405238311155471484e-06
3.000000000000000444e-01 1.655136378397494556e-01 2.440716593471068396e-01 2.914750596415537354e-01 3.010980643657005240e-01 2.493560836803243030e-01 2.514771395799520262e-02 5.269195055010401587e-08
3.066666666666666985e-01 1.651691535382077414e-01 2.423025497741734813e-01 2.871541868189287916e-01 2.907153435785048146e-01 2.051227270160186633e-01 7.363614763473882302e-03 1.972893193164631043e-09
3.133333333333333526e-01 1.648175043063680456e-01 2.404839047240642236e-01 2.826404042828673524e-01 2.781857729359127895e-01 1.542932992146990867e-01 2.068715758551637352e-03 7.376625538887637009e-11
3.200000000000000067e-01 1.644587161185192270e-01 2.386149669472320545e-01 2.779189932292308041e-01 2.632235872793538545e-01 1.056056463744124707e-01 5.736915458631309346e-04 2.754439632051391110e-12
3.266666666666666607e-01 1.640928154617139201e-01 2.366949874129102849e-01 2.729758969688279580e-01 2.456873715759299304e-01 6.650575722840119941e-02 1.583716301374732665e-04 1.027199793594047260e-13
3.333333333333333703e-01 1.637198293344048483e-01 2.347232318354683656e-01 2.677980831457244526e-01 2.256557372512340842e-01 3.933659828519855267e-02 4.362578010264618703e-05 3.826009150373649665e-15
3.400000000000000244e-01 1.633397852452401766e-01 2.326989877553118924e-01 2.623739369912305164e-01 2.034870121866180215e-01 2.231241254650610448e-02 1.200002658070594410e-05 1.423404651200881987e-16
3.466666666666666785e-01 1.629527112120323917e-01 2.306215721593408985e-01 2.566936806861187526e-01 1.798324668876344901e-01 1.233269648498729228e-02 3.296810820349597816e-06 5.289597760545273695e-18
3.533333333333333326e-01 1.625586357609144772e-01 2.284903396189290059e-01 2.507498111843660116e-01 1.555793797700611991e-01 6.712764214958611211e-03 9.047326199351994950e-07 1.963578269438822471e-19
3.600000000000000422e-01 1.621575879256976216e-01 2.263046909158912823e-01 2.445375457835555766e-01 1.317249077946543723e-01 3.620991409411640060e-03 2.480193941538273693e-07 7.281542733395048251e-21
3.666666666666666963e-01 1.617495972474458921e-01 2.240640821190088838e-01 2.380552614736005934e-01 1.092140852591544364e-01 1.942734464309075993e-03 6.792186490899882107e-08 2.697525157381944518e-22
3.733333333333333504e-01 1.613346937742820286e-01 2.217680340654102356e-01 2.313049108962372813e-01 8.879443754179497383e-02 1.038821878852130278e-03 1.858272320215120178e-08 9.983685184586737611e-24
3.800000000000000044e-01 1.609129080614394303e-01 2.194161421925426569e-01 2.242923949165068487e-01 7.093129677548475065e-02 5.542410257971744228e-04 5.079265447857307504e-09 3.691603156408895169e-25
3.866666666666667140e-01 1.604842711715759318e-01 2.170080866576689638e-01 2.170278697174860827e-01 5.579814227848788749e-02 2.952275716377611176e-04 1.387073027009673743e-09 1.363805901325973736e-26
3.933333333333333681e-01 1.600488146753638596e-01 2.145436426728942469e-01 2.095259653846052172e-01 4.332588028782074357e-02 1.570608089325468873e-04 3.784590267075896290e-10 5.034049250518348395e-28
4.000000000000000222e-01 1.596065706523720762e-01 2.120226909747734423e-01 2.018058935347015193e-01 3.328035345792740990e-02 8.346780762796161075e-05 1.031746631801634281e-10 1.856619462525968019e-29
4.066666666666666763e-01 1.591575716922546679e-01 2.094452283387071567e-01 1.938914239827058961e-01 2.534012672595304175e-02 4.431626115240920084e-05 2.810442755589307402e-11 6.841974125140402231e-31
4.133333333333333859e-01 1.587018508962616536e-01 2.068113780397567436e-01 1.858107149014534276e-01 1.915817932598548254e-02 2.350898205638821538e-05 7.649554205149950819e-12 2.519445545603749821e-32
4.200000000000000400e-01 1.582394418790864787e-01 2.041214001533689371e-01 1.775959873921044707e-01 1.440263169554836797e-02 1.246104295335765041e-05 2.080505264485374914e-12 9.270537136013358231e-34
4.266666666666666941e-01 1.577703787710645900e-01 2.013757015819923613e-01 1.692830435721508209e-01 1.077882244931585923e-02 6.599974465413948742e-06 5.654365481413166712e-13 3.408725314749512129e-35
4.333333333333333481e-01 1.572946962207381061e-01 1.985748456869066703e-01 1.609106366723033199e-01 8.037840385151557437e-03 3.493103962447751606e-06 1.535648542909301863e-13 1.252496746241800110e-36
4.400000000000000022e-01 1.568124293978000738e-01 1.957195613989882177e-01 1.525197114465443038e-01 5.976635342977309855e-03 1.847456674415718112e-06 4.167760257110284625e-14 4.599054224481460734e-38
4.466666666666667118e-01 1.563236139964320204e-01 1.928107516778423680e-01 1.441525425146270023e-01 4.433681000788782314e-03 9.764305000000594806e-07 1.130384389879397247e-14 1.687629705643222780e-39
4.533333333333333659e-01 1.558282862390482360e-01 1.898495011859857307e-01 1.358518060986389220e-01 3.282827818225368417e-03 5.157303498859072814e-07 3.063876468738004626e-15 6.188871472892022141e-41
4.600000000000000200e-01 1.553264828804588327e-01 1.868370830437846297e-01 1.276596260985959352e-01 2.426890937897682819e-03 2.722247623610756939e-07 8.299401467174724700e-16 2.268192998115919082e-42
4.666666666666666741e-01 1.548182412124641805e-01 1.837749645318899894e-01 1.196166379145112424e-01 1.791761234020111887e-03 1.436034706646029117e-07 2.246782744764359256e-16 8.307894680524269962e-44
4.733333333333333837e-01 1.543035990688913506e-01 1.806648116111467806e-01 1.117611125349952661e-01 1.321361071082281400e-03 7.570820721625935849e-08 6.078860429959604265e-17 3.041250814785661154e-45
4.800000000000000377e-01 1.537825948310835023e-01 1.775084921355840895e-01 1.041281792374780385e-01 9.735063891414146887e-04 3.989051666648159548e-08 1.643757360910198010e-17 1.112682571746807089e-46
4.866666666666666918e-01 1.532552674338515664e-01 1.743080776422406275e-01 9.674917823030430852e-02 7.166082850322336899e-04 2.100644863315602644e-08 4.442373136948056237e-18 4.068696761313652209e-48
4.933333333333333459e-01 1.527216563718969966e-01 1.710658436123476400e-01 8.965116547657414614e-02 5.270955056948678106e-04 1.105602884201256861e-08 1.199944551272736668e-18 1.487000976513314201e-49
5.000000000000000000e-01 1.521818017067134987e-01 1.677842681118003887e-01 8.285658173662592552e-02 3.874286191688153854e-04 5.815890372213935734e-09 3.239536588094433800e-19 5.431824122244600549e-51
5.066666666666667096e-01 1.516357440739737050e-01 1.644660287348677641e-01 7.638308756940972999e-02 2.845857450224797578e-04 3.057809787698551001e-09 8.741513721924104921e-20 1.983193166057441303e-52
5.133333333333334192e-01 1.510835246914069840e-01 1.611139977936150436e-01 7.024355657801469033e-02 2.089166639766069217e-04 1.606898115897794418e-09 2.357646337471557065e-20 7.237278955591234842e-54
5.200000000000000178e-01 1.505251853671721041e-01 1.577312357163470347e-01 6.444621131110171708e-02 1.532806703600302317e-04 8.440263312172164532e-10 6.355722215768521148e-21 2.639869462618627335e-55
5.266666666666667274e-01 1.499607685087273878e-01 1.543209826412642316e-01 5.899488041628329904e-02 1.124007583415507502e-04 4.431179526755559999e-10 1.712581042511027957e-21 9.624808049636754661e-57
5.333333333333333259e-01 1.493903171322005230e-01 1.508866482161040357e-01 5.388935207697281154e-02 8.238151087380869340e-05 2.325327240946126788e-10 4.612568770293362319e-22 3.507596375479834369e-58
5.400000000000000355e-01 1.488138748722571680e-01 1.474317996403952669e-01 4.912579738593186168e-02 6.035016677601768865e-05 1.219707423914014142e-10 1.241782074123343802e-22 1.277733497989237302e-59
5.466666666666667451e-01 1.482314859924672434e-01 1.439601480135900280e-01 4.469723784894868990e-02 4.418997413840367684e-05 6.394982685700656042e-11 3.341672174237669908e-23 4.652529213562045918e-61
5.533333333333333437e-01 1.476431953961655497e-01 1.404755330792039070e-01 4.059403327200105521e-02 3.234245416347500569e-05 3.351508028387411838e-11 8.988829602301206457e-24 1.693405397220616029e-62
5.600000000000000533e-01 1.470490486378017436e-01 1.369819064815915588e-01 3.680436940788309880e-02 2.366098435214169517e-05 1.755752199731214409e-11 2.416952124377034496e-24 6.161130961304542873e-64
5.666666666666666519e-01 1.464490919347730957e-01 1.334833136774974671e-01 3.331472847130816789e-02 1.730251893064646464e-05 9.194178844601983759e-12 6.496255790264634002e-25 2.240743319444382284e-65
5.733333333333333615e-01 1.458433721797313398e-01 1.299838746684064683e-01 3.011032957375851457e-02 1.264760071589947613e-05 4.812757464403208427e-12 1.745391135815536291e-25 8.146297936823032947e-67
5.800000000000000711e-01 1.452319369533532634e-01 1.264877637413734102e-01 2.717552995877648217e-02 9.241329629789301456e-06 2.518318641424386899e-12 4.687715548347375510e-26 2.960527952779087367e-68
5.866666666666666696e-01 1.446148345375628808e-01 1.229991884248355927e-01 2.449418140294067417e-02 6.749835169295620575e-06 1.317247181658753496e-12 1.258556387796299652e-26 1.075530626751887434e-69
5.933333333333333792e-01 1.439921139291905627e-01 1.195223678813987223e-01 2.204993914310171901e-02 4.928206313835907191e-06 6.887598795497787363e-13 3.377777311658499188e-27 3.905935263517907906e-71
6.000000000000000888e-01 1.433638248540530791e-01 1.160615109712712090e-01 1.982652312854298049e-02 3.596880270220162529e-06 3.600114406064644409e-13 9.062334513938975663e-28 1.418011376063294637e-72
6.066666666666666874e-01 1.427300177814355697e-01 1.126207942275550405e-01 1.780793326994343020e-02 2.624270777355576589e-06 1.881119816223074868e-13 2.430544651477637889e-28 5.146244886219693495e-74
6.133333333333333970e-01 1.420907439389555715e-01 1.092043399877467985e-01 1.597862170086859074e-02 1.913995270238271434e-06 9.825891863738796937e-14 6.516661105793600611e-29 1.867070706586051638e-75
6.199999999999999956e-01 1.414460553277858135e-01 1.058161949244198485e-01 1.432362594463251239e-02 1.395489123526514892e-06 5.130815710150949324e-14 1.746659080940527289e-29 6.771643294676173272e-77
6.266666666666667052e-01 1.407960047382111335e-01 1.024603092121626341e-01 1.282866736610223379e-02 1.017112773036909283e-06 2.678324512732567791e-14 4.680109124737552365e-30 2.455238407321280283e-78
6.333333333333334147e-01 1.401406457654927329e-01 9.914051655756953019e-02 1.148021946408934145e-02 7.410923944104336556e-07 1.397673208174305349e-14 1.253637211612750622e-30 8.899441335209471600e-80
6.400000000000000133e-01 1.394800328260096534e-01 9.586051530465926340e-02 1.026555050136219137e-02 5.398083661833259509e-07 7.291501349918503577e-15 3.357058941989400371e-31 3.224811905348043090e-81
6.466666666666667229e-01 1.388142211736473342e-01 9.262385080992248387e-02 9.172744743827452793e-03 3.930738611823956695e-07 3.802771813728553960e-15 8.987114810847162591e-32 1.168211810881743058e-82
6.533333333333333215e-01 1.381432669163984439e-01 8.943389925971952092e-02 8.190706245462774093e-03 2.861404113720540359e-07 1.982707130946822759e-15 2.405242033223642289e-32 4.230748953464428306e-84
6.600000000000000311e-01 1.374672270331407931e-01 8.629385307853720821e-02 7.309148717537596734e-03 2.082369442745632111e-07 1.033462647027149822e-15 6.435425988317640701e-33 1.531772209621949344e-85
6.666666666666667407e-01 1.367861593905544682e-01 8.320670805027319261e-02 6.518574595384171722e-03 1.515000910010082199e-07 5.385322794487516711e-16 1.721387307075405224e-33 5.544407040620170405e-87
6.733333333333333393e-01 1.361001227601376373e-01 8.017525224690685848e-02 5.810245989907512204e-03 1.101913262740264232e-07 2.805512285461020557e-16 4.603258359620055544e-34 2.006331338009434577e-88
6.800000000000000488e-01 1.354091768352795044e-01 7.720205683032643762e-02 5.176149802579005539e-03 8.012427629252049103e-08 1.461163266064904996e-16 1.230665876006189094e-34 7.258374927753539438e-90
6.866666666666667584e-01 1.347133822483458643e-01 7.428946876436492985e-02 4.608958903762570662e-03 5.824594872975962192e-08 7.608061732718349746e-17 3.289315555760031760e-35 2.625232751738411488e-91
6.933333333333333570e-01 1.340128005877312678e-01 7.143960544591339279e-02 4.101990931727503113e-03 4.233064051265923485e-08 3.960413401594673594e-17 8.789495235371129830e-36 9.492712239299836483e-93
7.000000000000000666e-01 1.333074944148295027e-01 6.865435123692349706e-02 3.649165966650772235e-03 3.075629429875897143e-08 2.061107537745054010e-17 2.348106112074667143e-36 3.431699447278420984e-94
7.066666666666666652e-01 1.325975272808734007e-01 6.593535585371539109e-02 3.244964070618053861e-03 2.234115854691192112e-08 1.072399919088400876e-17 6.271467754628323333e-37 1.240300369240668723e-95
7.133333333333333748e-01 1.318829637435910140e-01 6.328403454672992812e-02 2.884383459554100849e-03 1.622453572675668944e-08 5.578419499601241622e-18 1.674636664653606999e-37 4.481727099814628178e-97
7.200000000000000844e-01 1.311638693836261194e-01 6.070156998309796104e-02 2.562899883435338765e-03 1.177975045591841041e-08 2.901122484382267487e-18 4.470685267719968593e-38 1.619075102964310750e-98
7.266666666666666829e-01 1.304403108206676487e-01 5.818891572639394577e-02 2.276427633679738594e-03 8.550654924408889658e-09 1.508424623819625576e-18 1.193251006141159829e-38 5.847816233415403680e-100
7.333333333333333925e-01 1.297123557292318152e-01 5.574680119292468178e-02 2.021282467618895108e-03 6.205322183432574160e-09 7.841261023997986319e-19 3.184166609452483372e-39 2.111677535160136967e-101
7.400000000000001021e-01 1.289800728540397845e-01 5.337573795194680559e-02 1.794146635751068478e-03 4.502286019067814003e-09 4.075256937569440391e-19 8.495090607014938323e-40 7.623784535788526705e-103
7.466666666666667007e-01 1.282435320249315502e-01 5.107602722833064907e-02 1.592036114527206310e-03 3.265936103050142060e-09 2.117545966755998634e-19 2.265950629071349840e-40 2.751849470596851915e-104
7.533333333333334103e-01 1.275028041712566451e-01 4.884776846033590803e-02 1.412270082468780477e-03 2.368591412550154258e-09 1.100072708219628093e-19 6.042893684777516587e-41 9.930969384293460486e-106
7.600000000000000089e-01 1.267579613356810686e-01 4.669086876218431909e-02 1.252442627505077292e-03 1.717443400496769174e-09 5.713766651106810808e-20 1.611214574524175737e-41 3.583218849722773132e-107
7.666666666666667185e-01 1.260090766873483148e-01 4.460505314082251205e-02 1.110396635939411413e-03 1.245048964503595057e-09 2.967139721519682359e-20 4.295141868489199381e-42 1.292621903927633252e-108
7.733333333333334281e-01 1.252562245343333269e-01 4.258987531842331475e-02 9.841997861365669228e-04 9.024101902961294265e-10 1.540528214016812783e-20 1.144772230136222350e-42 4.662167693257638171e-110
7.800000000000000266e-01 1.244994803353264845e-01 4.064472901649784919e-02 8.721225509175227790e-04 6.539385026351945196e-10 7.996854662519741651e-21 3.050561545724064807e-43 1.681218439597812238e-111
7.866666666666667362e-01 1.237389207104842431e-01 3.876885956368231884e-02 7.726181000989826861e-04 4.737911377991082255e-10 4.150384354523837306e-21 8.127580456065551522e-44 6.061525005812138583e-113
7.933333333333333348e-01 1.229746234513850872e-01 3.696137569702849512e-02 6.843039872388189445e-04 3.432067070982667712e-10 2.153667405898862947e-21 2.165036128203589594e-44 2.185056872819402144e-114
8.000000000000000444e-01 1.222066675300267358e-01 3.522126143562850226e-02 6.059455012915794135e-04 2.485679129501832848e-10 1.117356477441750815e-21 5.766243336816876712e-45 7.875320221495263661e-116
8.066666666666667540e-01 1.214351331068029144e-01 3.354738791536591991e-02 5.364405635953432535e-04 1.799933438073216744e-10 5.796011205572028338e-22 1.535487387867845015e-45 2.837917954968412005e-117
8.133333333333333526e-01 1.206601015373973684e-01 3.193852508419501440e-02 4.748060526295268019e-04 1.303141201054934330e-10 3.006024696140249346e-22 4.088146920082386638e-46 1.022489963312692351e-118
8.200000000000000622e-01 1.198816553785345268e-01 3.039335316835445333e-02 4.201654426802167155e-04 9.433040299374279764e-11 1.558774197933697232e-22 1.088266189096630210e-46 3.683386614097564285e-120
8.266666666666667718e-01 1.190998783925256710e-01 2.891047383106376545e-02 3.717376474260794582e-04 6.827136384749595406e-11 8.081698523441253431e-23 2.896500364429591174e-47 1.326679397883955767e-121
8.333333333333333703e-01 1.183148555505523225e-01 2.748842095632700322e-02 3.288269651195698732e-04 4.940303126518890577e-11 4.189404131907576415e-23 7.708026920966201359e-48 4.777673325817842209e-123
8.400000000000000799e-01 1.175266730346280208e-01 2.612567100127759570e-02 2.908140281752802218e-04 3.574358939356544767e-11 2.171367870579957733e-23 2.050904240372929983e-48 1.720283526782326669e-124
8.466666666666666785e-01 1.167354182381827171e-01 2.482065287089933389e-02 2.571476663512853983e-04 2.585673336422091630e-11 1.125245875115726222e-23 5.456088118219086482e-49 6.193241504519007405e-126
8.533333333333333881e-01 1.159411797652152298e-01 2.357175727881031385e-02 2.273375991377654779e-04 1.870171474537587963e-11 5.830363374093155661e-24 1.451284231832654717e-49 2.229316180194071135e-127
8.600000000000000977e-01 1.151440474279600557e-01 2.237734556700939070e-02 2.009478793142701995e-04 1.352454899487937516e-11 3.020502882230675059e-24 3.859756707289735198e-50 8.023469746334944847e-129
8.666666666666666963e-01 1.143441122430196022e-01 2.123575796598739865e-02 1.775910158035527492e-04 9.779103183459305532e-12 1.564586438985544711e-24 1.026372369738659241e-50 2.887293087119883203e-130
8.733333333333334059e-01 1.135414664259112860e-01 2.014532128434012165e-02 1.569227098657534857e-04 7.069869393074478084e-12 8.103222268012685707e-25 2.728906948937790271e-51 1.038864237490851312e-131
8.800000000000000044e-01 1.127362033839865441e-01 1.910435602397994592e-02 1.386371442954356203e-04 5.110473013860359360e-12 4.196188628730561348e-25 7.254582321610935077e-52 3.737378989202748783e-133
8.866666666666667140e-01 1.119284177076758646e-01 1.811118292319735534e-02 1.224627705760577363e-04 3.693595613544926846e-12 2.172663482638819743e-25 1.928311274297075359e-52 1.344364452053770168e-134
8.933333333333334236e-01 1.111182051600219794e-01 1.716412893520834204e-02 1.081585438973867001e-04 2.669176506327089300e-12 1.124789522323394195e-25 5.124883679918923950e-53 4.835145302454443332e-136
9.000000000000000222e-01 1.103056626644632054e-01 1.626153265443798512e-02 9.551056054597856985e-05 1.928617391018193845e-12 5.822272007085991357e-26 1.361865153896873904e-53 1.738784399295430903e-137
9.066666666666667318e-01 1.094908882908332826e-01 1.540174920668443276e-02 8.432905644074241837e-05 1.393339053571068209e-12 3.013403049003985854e-26 3.618499182503836628e-54 6.252110974260489672e-139
9.133333333333334414e-01 1.086739812395480231e-01 1.458315462251610038e-02 7.444572951352969976e-05 1.006492564909771753e-12 1.559432229122644315e-26 9.613203920020702410e-55 2.247777798757629687e-140
9.200000000000000400e-01 1.078550418239511144e-01 1.380414971582500511e-02 6.571135224161901906e-05 7.269564929122625956e-13 8.069030566777186925e-27 2.553607476268133616e-55 8.080287769258895523e-142
9.266666666666667496e-01 1.070341714507977160e-01 1.306316349144900565e-02 5.799364394066072764e-05 5.249904341971970789e-13 4.174676121069436392e-27 6.782462796888972414e-56 2.904343651223255174e-143
9.333333333333333481e-01 1.062114725988554387e-01 1.235865610723014749e-02 5.117537544036842071e-05 3.790883973218766385e-13 2.159592267244492211e-27 1.801229091052757864e-56 1.043801341978154473e-144
9.400000000000000577e-01 1.053870487956091728e-01 1.168912141686024100e-02 4.515268150942701415e-05 2.737012072933918363e-13 1.117041333003866377e-27 4.782992245051041264e-57 3.750915697270451891e-146
9.466666666666667673e-01 1.045610045920578185e-01 1.105308912042366441e-02 3.983355888924331226e-05 1.975882057278759069e-13 5.777183466637913952e-28 1.269932128899722490e-57 1.347743569805217370e-147
9.533333333333333659e-01 1.037334455355978097e-01 1.044912654974159902e-02 3.513653005688823725e-05 1.426245701665048080e-13 2.987537914605849991e-28 3.371416069042756897e-58 4.842042920069312753e-149
9.600000000000000755e-01 1.029044781409904769e-01 9.875840115495436444e-03 3.098945488386395863e-05 1.029384509212553703e-13 1.544763265345004229e-28 8.949444504010003771e-59 1.739411236866698032e-150
9.666666666666666741e-01 1.020742098594163288e-01 9.331876442713523193e-03 2.732847420662144264e-05 7.428681842421272541e-14 7.986611435208802665e-29 2.375377016320008285e-59 6.247827473602507752e-152
9.733333333333333837e-01 1.012427490456227486e-01 8.815923220584262476e-03 2.409707099357439865e-05 5.360405213906031462e-14 4.128726798950151478e-29 6.304092899522699392e-60 2.243932237285765799e-153
9.800000000000000933e-01 1.004102049231774124e-01 8.326709791755131790e-03 2.124523629737896271e-05 3.867551252383099801e-14 2.134143117216082616e-29 1.672888764561425496e-60 8.058333058265571953e-155
9.866666666666666918e-01 9.957668754784347598e-02 7.863007505324579038e-03 1.872872853510249586e-05 2.790152701352182943e-14 1.103025504773464259e-29 4.438811819322958297e-61 2.893585042498458751e-156
9.933333333333334014e-01 9.874230776909687091e-02 7.423629856667767271e-03 1.650841585626723986e-05 2.012677215307319449e-14 5.700369252752782872e-30 1.177666712168007750e-61 1.038923643576151537e-157
1.000000000000000000e+00 9.790717718981264972e-02 7.007432436088958418e-03 1.454969245229084734e-05 1.451694925452970192e-14 2.945619359868802581e-30 3.124171250855063725e-62 3.729822061172869714e-159
1.006666666666666821e+00 9.707140812414971620e-02 6.613312707083960490e-03 1.282196064221476560e-05 1.046965686186308947e-14 1.521973989246600354e-30 8.287142065300635298e-63 1.338907109912897725e-160
1.013333333333333419e+00 9.623511355366963504e-02 6.240209633754824695e-03 1.129817144959452456e-05 7.549986440855110322e-15 7.863131756906698638e-31 2.198026855872346159e-63 4.805862754207778907e-162
1.020000000000000018e+00 9.539840708172829531e-02 5.887103175660118697e-03 9.954417173843807735e-06 5.443989593001639027e-15 4.062022521954517067e-31 5.829350723107354366e-64 1.724850972833487853e-163
1.026666666666666838e+00 9.456140288618596068e-02 5.553013667128628254e-03 8.769570165199018808e-06 3.925062106410194122e-15 2.098206708574951310e-31 1.545848982792892381e-64 6.190016267304039009e-165
1.033333333333333437e+00 9.372421567048387636e-02 5.237001096821738803e-03 7.724962643988389889e-06 2.829662485492165842e-15 1.083712516005499435e-31 4.098966079708290914e-65 2.221225688875817602e-166
1.040000000000000036e+00 9.288696061314020980e-02 4.938164302115626014e-03 6.804102969533088520e-06 2.039775208462971047e-15 5.596808787712814337e-32 1.086782517646860084e-65 7.969937978559788057e-168
1.046666666666666634e+00 9.204975331572404218e-02 4.655640091696007510e-03 5.992424268541311597e-06 1.470246804835258984e-15 2.890201271355098978e-32 2.881195227277129261e-66 2.859428302976212919e-169
1.053333333333333455e+00 9.121270974936789011e-02 4.388602308622034306e-03 5.277061783419689382e-06 1.059641903178516472e-15 1.492373759739918217e-32 7.637744123740958773e-67 1.025808142510130428e-170
1.060000000000000053e+00 9.037594619988612021e-02 4.136260845030412074e-03 4.646655703082416150e-06 7.636416642571778217e-16 7.705302032526272888e-33 2.024512840238280419e-67 3.679733488092979207e-172
1.066666666666666652e+00 8.953957921156811828e-02 3.897860618616239350e-03 4.091176597593508808e-06 5.502782813941759205e-16 3.978001201209951018e-33 5.365863296228264854e-68 1.319868002338397454e-173
1.073333333333333472e+00 8.870372552971989011e-02 3.672680520049585208e-03 3.601770897869262231e-06 3.964952918061865721e-16 2.053543727854125139e-33 1.422076379303327425e-68 4.733791815345605198e-175
1.080000000000000071e+00 8.786850204203279502e-02 3.460032339566273141e-03 3.170624146769230327e-06 2.856651293402398350e-16 1.060003773979256007e-33 3.768522320106421387e-69 1.697668624074775788e-176
1.086666666666666670e+00 8.703402571885782146e-02 3.259259680107530650e-03 2.790840001885705691e-06 2.057977267016413586e-16 5.471115411298326992e-34 9.985842210431722461e-70 6.087828180333799491e-178
1.093333333333333490e+00 8.620041355247197445e-02 3.069736863579244565e-03 2.456333196511912222e-06 1.482479396810334302e-16 2.823643957366166022e-34 2.645844532977550104e-70 2.182921504391789337e-179
1.100000000000000089e+00 8.536778249542199826e-02 2.890867836052305167e-03 2.161734866583683672e-06 1.067829956258337369e-16 1.457169790926333317e-34 7.009879052446963490e-71 7.826735910892824491e-181
1.106666666666666687e+00 8.453624939803641714e-02 2.722085077033574788e-03 1.902308830518597440e-06 7.690975947936488799e-17 7.519294822233249678e-35 1.857051133124108144e-71 2.806019073011640409e-182
1.113333333333333508e+00 8.370593094519747368e-02 2.562848517297993452e-03 1.673877568201580206e-06 5.538948061485955036e-17 3.879817949277036466e-35 4.919317766192007950e-72 1.005931651531147664e-183
1.120000000000000107e+00 8.287694359246898512e-02 2.412644469185855345e-03 1.472756787029006596e-06 3.988780840831604124e-17 2.001766437544942734e-35 1.303029062864093627e-72 3.605909081982127012e-185
1.126666666666666705e+00 8.204940350167595764e-02 2.270984572731509984e-03 1.295697588836933218e-06 2.872239466824653841e-17 1.032722906000281428e-35 3.451215359895308202e-73 1.292498457836110188e-186
1.133333333333333304e+00 8.122342647603490728e-02 2.137404760499848726e-03 1.139835363419965641e-06 2.068089065636579138e-17 5.327495444407458415e-36 9.140275036824152965e-74 4.632492927318852372e-188
1.140000000000000124e+00 8.039912789493640355e-02 2.011464243561217769e-03 1.002644633726016670e-06 1.488971819669560645e-17 2.748095016941371582e-36 2.420562024247958438e-74 1.660234615954524141e-189
1.146666666666666723e+00 7.957662264847972788e-02 1.892744520631115066e-03 8.818991660591278971e-07 1.071945929434882881e-17 1.417458271861406513e-36 6.409784188809309656e-75 5.949693884277136617e-191
1.153333333333333321e+00 7.875602507186388324e-02 1.780848412036874044e-03 7.756367369626835379e-07 7.716652547401705016e-18 7.310703854622150499e-37 1.697232439331778824e-75 2.132017254168136547e-192
1.160000000000000142e+00 7.793744887973752533e-02 1.675399119845050059e-03 6.821280179790770068e-07 5.554630477131070489e-18 3.770326431759495777e-37 4.493765844719037549e-76 7.639381798523222720e-194
1.166666666666666741e+00 7.712100710061232933e-02 1.576039315189424255e-03 5.998491011659887942e-07 3.998085200577398415e-18 1.944330271636211979e-37 1.189737685867479764e-76 2.737143613444712967e-195
1.173333333333333339e+00 7.630681201144334791e-02 1.482430253576792886e-03 5.274572429620714967e-07 2.877531181763709709e-18 1.002612027674215806e-37 3.149663218519030746e-77 9.806392579567953326e-197
1.180000000000000160e+00 7.549497507248124906e-02 1.394250918714455079e-03 4.637694525120879564e-07 2.070902348724956166e-18 5.169731936424480241e-38 8.337763811027612666e-78 3.513126046637539693e-198
1.186666666666666758e+00 7.468560686249961500e-02 1.311197195196419415e-03 4.077435935733864408e-07 1.490291586889418926e-18 2.665482443424588662e-38 2.207029139193509941e-78 1.258494699887524582e-199
1.193333333333333357e+00 7.387881701449997007e-02 1.232981070203244657e-03 3.584617072478864617e-07 1.072396469243798722e-18 1.374221546796815392e-38 5.841709908221280363e-79 4.507987260464315924e-201
1.200000000000000178e+00 7.307471415199841280e-02 1.159329864211000680e-03 3.151152965641843086e-07 7.716359254368900123e-19 7.084533138205226809e-39 1.546129158968432629e-79 1.614685777208189649e-202
1.206666666666666776e+00 7.227340582599232899e-02 1.089985490565186258e-03 2.769923438599932096e-07 5.551915836846622189e-19 3.652075062369835604e-39 4.091907760768444593e-80 5.783194820512154933e-204
1.213333333333333375e+00 7.147499845270879892e-02 1.024703743655374115e-03 2.434658584207780216e-07 3.994359089229213886e-19 1.882532770003395148e-39 1.082880638561470623e-80 2.071202176654729686e-205
1.219999999999999973e+00 7.067959725223174616e-02 9.632536153224167865e-04 2.139837753008070984e-07 2.873594935929266072e-19 9.703316371779006264e-40 2.865566107798162866e-81 7.417412479379529686e-207
1.226666666666666794e+00 6.988730618810366779e-02 9.054166390417598635e-04 1.880600470316947450e-07 2.067181537727346887e-19 5.001186315460441562e-40 7.582558305415203799e-82 2.656183188059836114e-208
1.233333333333333393e+00 6.909822790799544090e-02 8.509862613517902262e-04 1.652667883153995922e-07 1.486985422569223769e-19 2.577516560914887069e-40 2.006304996726048597e-82 9.511295090529697600e-210
1.239999999999999991e+00 6.831246368553543780e-02 7.997672399340140107e-04 1.452273500745368676e-07 1.069572491597680061e-19 1.328329650083139536e-40 5.308287058699191696e-83 3.405631893585483188e-211
1.246666666666666812e+00 6.753011336338744786e-02 7.515750677007653358e-04 1.276102136332882007e-07 7.692890425100100451e-20 6.845207524712801413e-41 1.404392391505104474e-83 1.219361667792394352e-212
1.253333333333333410e+00 6.675127529766106127e-02 7.062354222048358070e-04 1.121236085407513519e-07 5.532801089083946809e-20 3.527313756855068914e-41 3.715348214568827385e-84 4.365605831849836967e-214
1.260000000000000009e+00 6.597604630373916923e-02 6.635836396533282763e-04 9.851076881511410541e-08 3.979029236795892787e-20 1.817517705538791250e-41 9.828515491017838461e-85 1.562910140082687910e-215
1.266666666666666829e+00 6.520452160360028226e-02 6.234642127833177729e-04 8.654575234949957145e-08 2.861449812580722408e-20 9.364630609693668998e-42 2.599884351507463852e-85 5.595016251910911625e-217
1.273333333333333428e+00 6.443679477471184192e-02 5.857303118395134310e-04 7.602975702837547651e-08 2.057654367877594713e-20 4.824812563165104380e-42 6.876986644749035789e-86 2.002842947494324219e-218
1.280000000000000027e+00 6.367295770056773108e-02 5.502433278826740926e-04 6.678787488924339995e-08 1.479572886828171081e-20 2.485698102690187856e-42 1.818949827093250014e-86 7.169204625800162428e-220
1.286666666666666847e+00 6.291310052293638821e-02 5.168724376513332856e-04 5.866623254540773598e-08 1.063844847597629098e-20 1.280544849893539751e-42 4.810851834399720309e-87 2.566102069449042577e-221
1.293333333333333446e+00 6.215731159588540333e-02 4.854941891981510668e-04 5.152947216616834540e-08 7.648892531409837514e-21 6.596597995600478737e-43 1.272337404775016122e-87 9.184511737253991560e-223
1.300000000000000044e+00 6.140567744164255465e-02 4.559921075248130084e-04 4.525853268290626971e-08 5.499174405079612938e-21 3.398007883014350367e-43 3.364821133361025716e-88 3.287136484235188127e-224
1.306666666666666643e+00 6.065828270834941471e-02 4.282563194455552003e-04 3.974869563507355947e-08 3.953442508855577648e-21 1.750282724029897866e-43 8.898183615637956641e-89 1.176411419123397060e-225
1.313333333333333464e+00 5.991521012975933869e-02 4.021831969186072018e-04 3.490786426147639767e-08 2.842056357730516617e-21 9.015126119448211659e-44 2.352993609229032676e-89 4.209988091155157365e-227
1.320000000000000062e+00 5.917654048692753271e-02 3.776750180965685196e-04 3.065504814357038483e-08 2.043005736260490714e-21 4.643179725727829743e-44 6.221862980160167533e-90 1.506547914409476051e-228
1.326666666666666661e+00 5.844235257193647337e-02 3.546396453606275316e-04 2.691902897558498371e-08 1.468542235881787450e-21 2.391330341481717945e-44 1.645131998938722566e-90 5.390955837219034659e-230
1.333333333333333481e+00 5.771272315369466860e-02 3.329902196191811530e-04 2.363718592143038011e-08 1.055561543918266813e-21 1.231528158132505688e-44 4.349726644807417756e-91 1.928988496446781345e-231
1.340000000000000080e+00 5.698772694584484932e-02 3.126448701686324050e-04 2.075446156504193779e-08 7.586845544460641612e-22 6.342056472639533231e-45 1.150017314718244878e-91 6.901997986751330625e-233
1.346666666666666679e+00 5.626743657680777916e-02 2.935264394323121068e-04 1.822245170841535774e-08 5.452802745210765986e-22 3.265856815241678256e-45 3.040382881129784642e-92 2.469457917171266208e-234
1.353333333333333499e+00 5.555192256199118633e-02 2.755622219129598253e-04 1.599860425501974581e-08 3.918857627637883292e-22 1.681689205487391429e-45 8.037739824991622760e-93 8.835076632269568179e-236
1.360000000000000098e+00 5.484125327818004103e-02 2.586837167138979232e-04 1.404551416623514699e-08 2.816311086511862549e-22 8.659168168829816534e-46 2.124817589485643631e-93 3.160830272404564433e-237
1.366666666666666696e+00 5.413549494012777352e-02 2.428263930047274712e-04 1.233030302234872695e-08 2.023874070447424488e-22 4.458499558921801201e-46 5.616835124243709091e-94 1.130770487807854617e-238
1.373333333333333517e+00 5.343471157935764104e-02 2.279294678280131511e-04 1.082407308143970486e-08 1.454348032145779537e-22 2.295533677956189673e-46 1.484719048687445490e-94 4.045111092756113923e-240
1.380000000000000115e+00 5.273896502518318069e-02 2.139356956645144963e-04 9.501426930585915303e-09 1.045046177815885701e-22 1.181847013729679412e-46 3.924458396252128000e-95 1.447002898642572837e-241
1.386666666666666714e+00 5.204831488794850469e-02 2.007911691954662541e-04 8.340044883013114882e-09 7.509052745813143024e-23 6.084456210219695127e-47 1.037285437610610978e-95 5.175967787174401427e-243
1.393333333333333313e+00 5.136281854448896539e-02 1.884451307214786745e-04 7.320313208771217363e-09 5.395325270240656067e-23 3.132315134001991252e-47 2.741575364102427183e-96 1.851386943075880821e-244
1.400000000000000133e+00 5.068253112580541064e-02 1.768497937183666940e-04 6.424997109932399689e-09 3.876440945469152028e-23 1.612473373303905721e-47 7.245789331987233772e-97 6.621959863123616027e-246
1.406666666666666732e+00 5.000750550694199603e-02 1.659601740308144617e-04 5.638953077188520964e-09 2.785043798072950521e-23 8.300482296423789809e-48 1.914939549536678358e-97 2.368426170002998077e-247
1.413333333333333330e+00 4.933779229905407154e-02 1.557339302250405997e-04 4.948875904545247773e-09 2.000849642869476240e-23 4.272656906877083043e-48 5.060675935433474641e-98 8.470662094416707244e-249
1.420000000000000151e+00 4.867343984364867066e-02 1.461312126415090023e-04 4.343076202708697925e-09 1.437410101818044399e-23 2.199261496420336817e-48 1.337353804280250749e-98 3.029418678471001244e-250
1.426666666666666750e+00 4.801449420897503650e-02 1.371145207081669621e-04 3.811284748690071777e-09 1.032597304929331908e-23 1.131983548645178285e-48 3.534017301220334432e-99 1.083392704887449325e-251
1.433333333333333348e+00 4.736099918854101004e-02 1.286485680937137866e-04 3.344480447023470547e-09 7.417636993111803757e-24 5.826234841332832703e-49 9.338471960526813347e-100 3.874337140266789961e-253
1.440000000000000169e+00 4.671299630172558170e-02 1.207001552988730517e-04 2.934739063773368506e-09 5.328251217089636849e-24 2.998615019482711458e-49 2.467561507029160975e-100 1.385460128260344627e-254
1.446666666666666767e+00 4.607052479645682569e-02 1.132380493016434586e-04 2.575100234367568146e-09 3.827265304899782614e-24 1.543257932801998184e-49 6.519966985194509626e-101 4.954228047484692292e-256
1.453333333333333366e+00 4.543362165391819085e-02 1.062328698898977263e-04 2.259450545657881078e-09 2.749017023593767745e-24 7.942214745170465941e-50 1.722694500177598783e-101 1.771509608537588521e-257
1.460000000000000187e+00 4.480232159524585867e-02 9.965698233161542042e-05 1.982420756288885966e-09 1.974474358657446542e-24 4.087241055488405134e-50 4.551523753939527063e-102 6.334273351501949994e-259
1.466666666666666785e+00 4.417665709017656178e-02 9.348439604933625870e-05 1.739295451670008772e-09 1.418113509782717401e-24 2.103316418008214424e-50 1.202517062874216517e-102 2.264832405601312363e-260
1.473333333333333384e+00 4.355665836759933102e-02 8.769066898113854719e-05 1.525933634334148644e-09 1.018488509127563989e-24 1.082343006826384627e-50 3.176960219299287684e-103 8.097697079727162409e-262
1.480000000000000204e+00 4.294235342796814958e-02 8.225281732568152492e-05 1.338698930524036422e-09 7.314541828083287015e-25 5.569437954908192809e-51 8.393026734712507123e-104 2.895165354399835841e-263
1.486666666666666803e+00 4.233376805752315369e-02 7.714923038338805596e-05 1.174398252371033256e-09 5.252961112811385190e-25 2.865788791993476170e-51 2.217236085038351172e-104 1.035074977631063031e-264
1.493333333333333401e+00 4.173092584427186974e-02 7.235959021994663664e-05 1.030227894591928952e-09 3.772311198877467017e-25 1.474563722565537078e-51 5.857225839630537399e-105 3.700471245408186379e-266
1.500000000000000000e+00 4.113384819567551809e-02 6.786479589175595565e-05 9.037261674765946963e-10 2.708927058155580423e-25 7.586992651210590653e-52 1.547244317614441641e-105 1.322906769101616343e-267
1.506666666666666821e+00 4.054255435798632956e-02 6.364689198589738276e-05 7.927317760704829257e-10 1.945242633511232589e-25 3.903576806300778058e-52 4.087077850606494085e-106 4.729210170491366383e-269
1.513333333333333419e+00 3.995706143717921849e-02 5.968900123961208857e-05 6.953472506222948351e-10 1.396809284231213506e-25 2.008366334093219447e-52 1.079578433193181754e-106 1.690578533250580454e-270
1.520000000000000018e+00 3.937738442141851952e-02 5.597526101612437587e-05 6.099068171169561863e-10 1.002968987678371985e-25 1.033262012540137219e-52 2.851562873615562358e-107 6.043237031231944892e-272
1.526666666666666838e+00 3.880353620500155004e-02 5.249076342503002774e-05 5.349481704111855001e-10 7.201536124267652084e-26 5.315761712705826539e-53 7.531809866977471725e-108 2.160188414369238186e-273
1.533333333333333437e+00 3.823552761371763753e-02 4.922149888631167848e-05 4.691876773331952596e-10 5.170710418306868949e-26 2.734690866639194165e-53 1.989315055167509757e-108 7.721497589233749634e-275
1.540000000000000036e+00 3.767336743156047413e-02 4.615430294742048513e-05 4.114985941595159166e-10 3.712469597522242266e-26 1.406821019228419706e-53 5.254069250025175836e-109 2.759939281151796092e-276
1.546666666666666856e+00 3.711706242873231976e-02 4.327680617277183966e-05 3.608919330725334823e-10 2.665406134887069285e-26 7.236982226947831085e-54 1.387638025013595409e-109 9.864742835566023769e-278
1.553333333333333455e+00 3.656661739087669477e-02 4.057738693444124222e-05 3.164996563533929619e-10 1.913603053846484415e-26 3.722754408610163833e-54 3.664754946668352965e-110 3.525822394625253264e-279
1.560000000000000053e+00 3.602203514947414226e-02 3.804512694184355119e-05 2.775599159004599276e-10 1.373815676563166336e-26 1.914959798169784568e-54 9.678369625937286493e-111 1.260154187289820815e-280
1.566666666666666874e+00 3.548331661334013648e-02 3.566976935678268856e-05 2.434040898213294820e-10 9.862645023592682022e-27 9.850164820229372190e-55 2.555925270554840207e-111 4.503764756280211255e-282
1.573333333333333472e+00 3.495046080115825349e-02 3.344167934839828291e-05 2.134453978862879365e-10 7.080221234127638445e-27 5.066593500187022036e-55 6.749676315193389900e-112 1.609595051106196736e-283
1.580000000000000071e+00 3.442346487498564728e-02 3.135180695032992637e-05 1.871689040492114293e-10 5.082634877398099597e-27 2.606018632153617261e-55 1.782406466470847794e-112 5.752367672175883030e-285
1.586666666666666670e+00 3.390232417466673698e-02 2.939165208980949108e-05 1.641227374719962831e-10 3.648545937251813853e-27 1.340380257161145336e-55 4.706734687232032518e-113 2.055729092771665528e-286
1.593333333333333490e+00 3.338703225309068434e-02 2.755323166541889918e-05 1.439103839144101091e-10 2.619025390456010739e-27 6.893943778818230412e-56 1.242859426050616656e-113 7.346399109145279754e-288
1.600000000000000089e+00 3.287758091222976742e-02 2.582904855693932895e-05 1.261839173100974780e-10 1.879960575049341874e-27 3.545657787071160077e-56 3.281812607099533678e-114 2.625262283935916091e-289
1.606666666666666687e+00 3.237396023989471544e-02 2.421206245705641779e-05 1.106380571379207494e-10 1.349419786722549442e-27 1.823540503578926539e-56 8.665530905497041546e-115 9.381247077130502859e-291
1.613333333333333508e+00 3.187615864714626879e-02 2.269566242072331433e-05 9.700495107759871429e-11 9.685785783960714886e-28 9.378290466024095939e-57 2.288054415779405413e-115 3.352264605484565256e-292
1.620000000000000107e+00 3.138416290629930661e-02 2.127364103368886310e-05 8.504959463919845903e-11 6.952039814346052724e-28 4.823049974978192271e-57 6.041258870742781319e-116 1.197859818587542329e-293
1.626666666666666705e+00 3.089795818946014863e-02 1.994017010713721699e-05 7.456581018038014085e-11 4.989757000477928131e-28 2.480331947386651672e-57 1.595065827544572204e-116 4.280197745902297108e-295
1.633333333333333526e+00 3.041752810753704447e-02 1.868977781052518918e-05 6.537271715097673483e-11 3.581264875626513043e-28 1.275522015774569412e-57 4.211336905131053772e-117 1.529367805395282071e-296
1.640000000000000124e+00 2.994285474966391913e-02 1.751732715958110518e-05 5.731163368847577457e-11 2.570298346361216526e-28 6.559282853863790620e-58 1.111864110028822509e-117 5.464500439159762696e-298
1.646666666666666723e+00 2.947391872298117318e-02 1.641799578105936772e-05 5.024335696808802949e-11 1.844679066467547180e-28 3.372990727450186160e-58 2.935444851818144179e-118 1.952448267663365896e-299
1.653333333333333544e+00 2.901069919271578174e-02 1.538725688021902780e-05 4.404577610845465861e-11 1.323879421094816499e-28 1.734460686360979646e-58 7.749733419630219649e-119 6.975884633225950418e-301
1.660000000000000142e+00 2.855317392250610736e-02 1.442086134114864128e-05 3.861177705552736262e-11 9.500938589954551577e-29 8.918759109948359427e-59 2.045928062561212365e-119 2.492354763878502950e-302
1.666666666666666741e+00 2.810131931491750487e-02 1.351482089398696454e-05 3.384740380644122829e-11 6.818285689266779803e-29 4.586012152201999035e-59 5.401132661028418828e-120 8.904537723654749896e-304
1.673333333333333339e+00 2.765511045209588861e-02 1.266539228680731989e-05 2.967024467487200599e-11 4.892993238704004767e-29 2.358071085661423428e-59 1.425838537708692484e-120 3.181295214066554466e-305
1.680000000000000160e+00 2.721452113650852170e-02 1.186906240345441252e-05 2.600801611200390071e-11 3.511275503957082989e-29 1.212466194946293945e-59 3.763977336545594692e-121 1.136547966037747168e-306
1.686666666666666758e+00 2.677952393172270545e-02 1.112253427195135452e-05 2.279731994662333607e-11 2.519684692513788906e-29 6.234097145203850529e-60 9.936076431430807207e-122 4.060344603829754252e-308
1.693333333333333357e+00 2.635009020317346726e-02 1.042271391124227294e-05 1.998255285013077889e-11 1.808084055149127399e-29 3.205300849610941739e-60 2.622854769444584597e-122 1.450539199774055388e-309
1.700000000000000178e+00 2.592619015887540762e-02 9.766697967017967213e-06 1.751494941679310763e-11 1.297425080422045723e-29 1.647993374932619880e-60 6.923490213827183403e-123 5.181883176387133778e-311
1.706666666666666776e+00 2.550779289003311801e-02 9.151762090183002002e-06 1.535174251966226249e-11 9.309735444427532676e-30 8.472931112769353217e-61 1.827542814822639789e-123 1.851132293305684647e-312
1.713333333333333375e+00 2.509486641150627390e-02 8.575350014184043564e-06 1.345542659646265683e-11 6.680114260633977842e-30 4.356157367746901145e-61 4.823938859944392737e-124 6.612704344589710367e-314
1.720000000000000195e+00 2.468737770209022964e-02 8.035063289938050528e-06 1.179311127091053936e-11 4.793161508278132337e-30 2.239573057013044153e-61 1.273291685072534117e-124 2.362178321572722411e-315
1.726666666666666794e+00 2.428529274456984674e-02 7.528651639467238650e-06 1.033595425279194684e-11 3.439156782090420285e-30 1.151380348402703713e-61 3.360825778932652777e-125 8.437976218609188657e-317
1.733333333333333393e+00 2.388857656551109446e-02 7.054003891598641767e-06 9.058663810685706427e-12 2.467594210141267116e-30 5.919219030106812046e-62 8.870665401199469175e-126 3.014086997706191842e-318
1.740000000000000213e+00 2.349719327475203665e-02 6.609139465198636292e-06 7.939062297143280475e-12 1.770465555640327739e-30 3.043001317089015077e-62 2.341308325613395349e-126 1.076618448852660344e-319
1.746666666666666812e+00 2.311110610455972825e-02 6.192200367417732021e-06 6.957703247516084044e-12 1.270261999845675693e-30 1.564343467639294727e-62 6.179500100304862867e-127 3.843830724644898114e-321
1.753333333333333410e+00 2.273027744842043632e-02 5.801443676308006261e-06 6.097535487981039158e-12 9.113628619457475937e-31 8.041821662961764199e-63 1.630949480280857391e-127 1.383383808355490324e-322
1.760000000000000009e+00 2.235466889943125632e-02 5.435234478956987979e-06 5.343608491129170546e-12 6.538553091915214558e-31 4.133988104791567808e-63 4.304475211899577265e-128 4.940656458412465442e-324
1.766666666666666829e+00 2.198424128826403229e-02 5.092039237965092869e-06 4.682813922328285139e-12 4.690988808178677965e-31 2.125086309352222690e-63 1.136037208645087019e-128 0.000000000000000000e+00
1.773333333333333428e+00 2.161895472067429033e-02 4.770419560680609511e-06 4.103658938867163245e-12 3.365423018265608266e-31 1.092387179842516481e-63 2.998179612580137031e-129 0.000000000000000000e+00
1.780000000000000027e+00 2.125876861452881406e-02 4.469026347102534900e-06 3.596067347118276148e-12 2.414390711851446382e-31 5.615253786327320152e-64 7.912533920904324838e-130 0.000000000000000000e+00
1.786666666666666847e+00 2.090364173632655240e-02 4.186594293773080425e-06 3.151205199827786000e-12 1.732080901615802497e-31 2.886390317136480419e-64 2.088172975408426893e-130 0.000000000000000000e+00
1.793333333333333446e+00 2.055353223719190436e-02 3.921936732315580266e-06 2.761327834245989683e-12 1.242572183028806583e-31 1.483657660730859743e-64 5.510746123184052624e-131 0.000000000000000000e+00
1.800000000000000044e+00 2.020839768831810684e-02 3.673940782526352215e-06 2.419645719240384259e-12 8.913905262414345921e-32 7.626151366511847585e-65 1.454278155906227826e-131 0.000000000000000000e+00
1.806666666666666865e+00 1.986819511584061657e-02 3.441562801113392576e-06 2.120206802042818731e-12 6.394512391943104193e-32 3.919857768757746047e-65 3.837759875867110709e-132 0.000000000000000000e+00
1.813333333333333464e+00 1.953288103512365592e-02 3.223824108291713645e-06 1.857793328346477716e-12 4.587118741945918342e-32 2.014783858528253796e-65 1.012748129547585338e-132 0.000000000000000000e+00
1.820000000000000062e+00 1.920241148444245746e-02 3.019806975495014391e-06 1.627831357897948068e-12 3.290529263797074669e-32 1.035571230545352374e-65 2.672505018281484241e-133 0.000000000000000000e+00
1.826666666666666883e+00 1.887674205804708641e-02 2.828650858455535963e-06 1.426311415760446501e-12 2.360395909334258040e-32 5.322613649464120929e-66 7.052273206439737640e-134 0.000000000000000000e+00
1.833333333333333481e+00 1.855582793859193377e-02 2.649548860835639506e-06 1.249718910761450962e-12 1.693157517847598577e-32 2.735668402295579639e-66 1.860944143380640805e-134 0.000000000000000000e+00
1.840000000000000080e+00 1.823962392892300444e-02 2.481744414478172821e-06 1.094973120552380825e-12 1.214516388149725612e-32 1.406033277221910019e-66 4.910562538151430977e-135 0.000000000000000000e+00
1.846666666666666679e+00 1.792808448320642317e-02 2.324528163165288451e-06 9.593736900458509789e-13 8.711701620097649272e-33 7.226391189712011588e-67 1.295755144510092853e-135 0.000000000000000000e+00
1.853333333333333499e+00 1.762116373739420691e-02 2.177235037562308357e-06 8.405537192949487625e-13 6.248795199381057849e-33 3.713993562045732621e-67 3.419074081021434928e-136 0.000000000000000000e+00
1.860000000000000098e+00 1.731881553901454610e-02 2.039241509752510856e-06 7.364386303209845459e-13 4.482118807537640690e-33 1.908774929409765959e-67 9.021692878283087229e-137 0.000000000000000000e+00
1.866666666666666696e+00 1.702099347628290016e-02 1.909963016464901676e-06 6.452101019411375253e-13 3.214876529497783912e-33 9.809848027964949221e-68 2.380463951267740508e-137 0.000000000000000000e+00
1.873333333333333517e+00 1.672765090652577821e-02 1.788851540745813260e-06 5.652744489809681302e-13 2.305893145040863700e-33 5.041547949662903268e-68 6.281007403349740858e-138 0.000000000000000000e+00
1.880000000000000115e+00 1.643874098391382571e-02 1.675393342440242697e-06 4.952348988829353983e-13 1.653895589013639691e-33 2.590953821123864890e-68 1.657262138838541943e-138 0.000000000000000000e+00
1.886666666666666714e+00 1.615421668650042844e-02 1.569106828425628902e-06 4.338672859462513290e-13 1.186236036064439272e-33 1.331526064730259890e-68 4.372677017076547154e-139 0.000000000000000000e+00
1.893333333333333535e+00 1.587403084256275645e-02 1.469540554084030340e-06 3.800987424092169147e-13 8.508016678368499804e-34 6.842802117228351972e-69 1.153713455822921122e-139 0.000000000000000000e+00
1.900000000000000133e+00 1.559813615624493395e-02 1.376271348010922378e-06 3.329890173230527244e-13 6.102107129974104978e-34 3.516516650743492198e-69 3.043988174213417264e-140 0.000000000000000000e+00
1.906666666666666732e+00 1.532648523250137312e-02 1.288902552439074351e-06 2.917140995514434101e-13 4.376487361312602355e-34 1.807115209705370401e-69 8.031237811240007083e-141 0.000000000000000000e+00
1.913333333333333552e+00 1.505903060134202408e-02 1.207062372309956393e-06 2.555518610433327919e-13 3.138816759981136015e-34 9.286531728420948958e-70 2.118929994976131191e-141 0.000000000000000000e+00
1.920000000000000151e+00 1.479572474138035436e-02 1.130402326350492682e-06 2.238694714488335670e-13 2.251130944476893153e-34 4.772169610692896238e-70 5.590432450749147093e-142 0.000000000000000000e+00
1.926666666666666750e+00 1.453652010268605133e-02 1.058595793913999798e-06 1.961123657806657956e-13 1.614470595934961630e-34 2.452295986907957025e-70 1.474921634706238145e-142 0.000000000000000000e+00
1.933333333333333348e+00 1.428136912894589078e-02 9.913366517214160647e-07 1.717945736919420819e-13 1.157855020726780082e-34 1.260157040445565020e-70 3.891233631372400980e-143 0.000000000000000000e+00
1.940000000000000169e+00 1.403022427893630547e-02 9.283379949933712718e-07 1.504902425070307591e-13 8.303725082640799507e-35 6.475469935080369579e-71 1.026598341010810111e-143 0.000000000000000000e+00
1.946666666666666767e+00 1.378303804731186889e-02 8.693309377972106551e-07 1.318262068111941948e-13 5.955065595722072336e-35 3.327459837735198856e-71 2.708374838751876619e-144 0.000000000000000000e+00
1.953333333333333366e+00 1.353976298471536860e-02 8.140634877469929248e-07 1.154754755322502757e-13 4.270660194912963655e-35 1.709815828594385268e-71 7.145160907955289450e-145 0.000000000000000000e+00
1.960000000000000187e+00 1.330035171721550592e-02 7.622994904893141448e-07 1.011515233454765977e-13 3.062657524671132476e-35 8.785791518799046210e-72 1.884995664534805348e-145 0.000000000000000000e+00
1.966666666666666785e+00 1.306475696507717818e-02 7.138176396848246362e-07 8.860328717526351567e-14 2.196326361481837784e-35 4.514478316434308108e-72 4.972832883288839289e-146 0.000000000000000000e+00
1.973333333333333384e+00 1.283293156087328933e-02 6.684105484568130911e-07 7.761078079416737226e-14 1.575035700756785173e-35 2.319687243267385568e-72 1.311875455989101132e-146 0.000000000000000000e+00
1.980000000000000204e+00 1.260482846694401839e-02 6.258838785225746232e-07 6.798125124201550783e-14 1.129481409522251681e-35 1.191918465896182476e-72 3.460801163863016182e-147 0.000000000000000000e+00
1.986666666666666803e+00 1.238040079221288357e-02 5.860555234543295276e-07 5.954581019034576829e-14 8.099589257068048306e-36 6.124335568237228347e-73 9.129690459612489502e-148 0.000000000000000000e+00
1.993333333333333401e+00 1.215960180836616472e-02 5.487548427324345001e-07 5.215648162220710140e-14 5.808208441441909475e-36 3.146782965337689098e-73 2.408412571944454347e-148 0.000000000000000000e+00
2.000000000000000000e+00 1.194238496540692140e-02 5.138219434579880000e-07 4.568361442717647278e-14 4.165016689003500029e-36 1.616851175948004100e-73 6.353326995898315482e-149 0.000000000000000000e+00


==> anc/SUN_NF3_mu0.25_Polyakov_loop.dat <==
# m	N=3	N=10	N=20	N=50	N=100	N=200	N=500
6.666666666666667095e-03 5.312444997314458295e-01 2.484590923517261685e-01 1.496556745938666666e-01 7.719121012049785790e-02 4.671775901135660769e-02 2.336454269458464184e-02 9.345817077834864608e-03
1.333333333333333419e-02 5.312296996259066040e-01 2.484308522958532384e-01 1.496142655792916110e-01 7.714552339693109273e-02 4.671967203075985675e-02 2.336610032499431000e-02 9.346440129999182556e-03
2.000000000000000042e-02 5.312050322011763193e-01 2.483837840908467154e-01 1.495452728827197098e-01 7.707117416355306616e-02 4.672264003760160517e-02 2.336869645259639222e-02 9.347478581041122545e-03
2.666666666666666838e-02 5.311704965841735904e-01 2.483178856101014853e-01 1.494487330625031696e-01 7.697062766997420091e-02 4.672628071590923665e-02 2.337233119277254412e-02 9.348932477114236042e-03
3.333333333333333287e-02 5.311260915529175675e-01 2.482331539573974788e-01 1.493247032948038511e-01 7.684691360329982956e-02 4.672994148929066061e-02 2.337700470706139885e-02 9.350801882836363640e-03
4.000000000000000083e-02 5.310718155368590043e-01 2.481295855446421783e-01 1.491732670476075828e-01 7.670327550218601631e-02 4.673254631535068981e-02 2.338271720315902857e-02 9.353086881292514698e-03
4.666666666666666879e-02 5.310076666173065840e-01 2.480071761871944225e-01 1.489945409285040046e-01 7.654280397653716317e-02 4.673233716303578505e-02 2.338946893490852913e-02 9.355787574038548424e-03
5.333333333333333676e-02 5.309336425279460592e-01 2.478659212134017853e-01 1.487886823888528998e-01 7.636809129918813166e-02 4.672644425952623276e-02 2.339726020225254763e-02 9.358904081105701503e-03
6.000000000000000472e-02 5.308497406554517628e-01 2.477058155843534781e-01 1.485558979164671445e-01 7.618093383655356876e-02 4.671018057884802899e-02 2.340609135106783145e-02 9.362436541005910232e-03
6.666666666666666574e-02 5.307559580401902677e-01 2.475268540192855082e-01 1.482964513101968085e-01 7.598209495368228594e-02 4.667590613631383833e-02 2.341596277262725928e-02 9.366385110737973987e-03
7.333333333333333370e-02 5.306522913770138627e-01 2.473290311215921022e-01 1.480106716046126758e-01 7.577112802061171382e-02 4.661126605652896743e-02 2.342687490187885316e-02 9.370749965794530553e-03
8.000000000000000167e-02 5.305387370161439575e-01 2.471123414999999990e-01 1.476989602028704884e-01 7.554624981538245188e-02 4.649664956653127429e-02 2.343882821193157134e-02 9.375531300169858903e-03
8.666666666666666963e-02 5.304152909641428604e-01 2.468767798791660084e-01 1.473617967819409735e-01 7.530425068239054998e-02 4.630206384259710761e-02 2.345182319625270864e-02 9.380729326368493839e-03
9.333333333333333759e-02 5.302819488849710439e-01 2.466223411937637500e-01 1.469997435573455469e-01 7.504042990697455673e-02 4.598474807256730523e-02 2.346586031066905803e-02 9.386344275414678501e-03
1.000000000000000056e-01 5.301387061011315627e-01 2.463490206600477406e-01 1.466134475343762178e-01 7.474855286131257270e-02 4.549140158887008539e-02 2.348093978270600346e-02 9.392376396862626986e-03
1.066666666666666735e-01 5.299855575948959618e-01 2.460568138189178633e-01 1.462036404287853641e-01 7.442084022920716913e-02 4.477228845582512801e-02 2.349706097952001041e-02 9.398825958807621381e-03
1.133333333333333415e-01 5.298224980096143399e-01 2.457457165446671754e-01 1.457711360106033194e-01 7.404801851684249259e-02 4.381310501284581271e-02 2.351422029621750079e-02 9.405693247897917164e-03
1.200000000000000094e-01 5.296495216511034609e-01 2.454157250138769286e-01 1.453168247077329112e-01 7.361948395042933191e-02 4.267311113515433879e-02 2.353240405083923889e-02 9.412978569347495161e-03
1.266666666666666774e-01 5.294666224891154682e-01 2.450668356293275729e-01 1.448416653981323132e-01 7.312365572312828910e-02 4.149004975002166390e-02 2.355156442436009273e-02 9.420682246949620142e-03
1.333333333333333315e-01 5.292737941588815387e-01 2.446990448943227869e-01 1.443466744168789839e-01 7.254861250345048806e-02 4.042328411350099016e-02 2.357153751428806357e-02 9.428804623091230352e-03
1.400000000000000133e-01 5.290710299627311430e-01 2.443123492334698110e-01 1.438329119028309011e-01 7.188310531502609124e-02 3.957607798960079831e-02 2.359176287599744348e-02 9.437346058768157978e-03
1.466666666666666674e-01 5.288583228717839146e-01 2.439067447567211111e-01 1.433014657043301943e-01 7.111800114357798297e-02 3.896658833858412246e-02 2.361032084806936882e-02 9.446306933601171865e-03
1.533333333333333492e-01 5.286356655277129057e-01 2.434822269643509562e-01 1.427534331498072073e-01 7.024811416949526544e-02 3.855434428260415963e-02 2.362063657435640313e-02 9.455687645852839038e-03
1.600000000000000033e-01 5.284030502445760114e-01 2.430387903915088299e-01 1.421899010630048032e-01 6.927421705530889540e-02 3.827909270247182444e-02 2.360042404375716288e-02 9.465488612444974276e-03
1.666666666666666852e-01 5.281604690107158939e-01 2.425764281920493870e-01 1.416119244603230298e-01 6.820482027357094301e-02 3.808329814093908139e-02 2.347756231789148440e-02 9.475710268970661751e-03
1.733333333333333393e-01 5.279079134907243009e-01 2.420951316624724847e-01 1.410205044069534064e-01 6.705714472271567805e-02 3.791701173318825363e-02 2.305461474907633673e-02 9.486353069547075884e-03
1.800000000000000211e-01 5.276453750274708865e-01 2.415948897080072433e-01 1.404165655277430924e-01 6.585671632786732621e-02 3.773289916980683556e-02 2.203347132649650930e-02 9.497417482549964582e-03
1.866666666666666752e-01 5.273728446441937612e-01 2.410756882541223722e-01 1.398009336681854398e-01 6.463528104343820024e-02 3.747739746677910405e-02 2.062067519710665542e-02 9.508903879921790786e-03
1.933333333333333570e-01 5.270903130466511044e-01 2.405375096080296649e-01 1.391743141820301899e-01 6.342724847697785162e-02 3.708228663311119444e-02 1.963046045345127541e-02 9.520809666703638346e-03
2.000000000000000111e-01 5.267977706253317294e-01 2.399803317760497434e-01 1.385372712874967660e-01 6.226541972777385053e-02 3.646402708557065775e-02 1.921260465460657152e-02 9.533054607530679417e-03
2.066666666666666929e-01 5.264952074577240460e-01 2.394041277440131232e-01 1.378902088877706766e-01 6.117705096795320735e-02 3.554538034656856693e-02 1.906286663312662874e-02 9.543534748491280459e-03
2.133333333333333470e-01 5.261826133106418668e-01 2.388088647291585764e-01 1.372333531979532117e-01 6.018117180692841156e-02 3.431157372779506526e-02 1.897065653535411761e-02 9.499014693966498918e-03
2.200000000000000011e-01 5.258599776426068351e-01 2.381945034132459671e-01 1.365667374649293109e-01 5.928759107446888998e-02 3.287292235735513740e-02 1.878193864976958685e-02 8.686189285488339976e-03
2.266666666666666829e-01 5.255272896062866961e-01 2.375609971678067089e-01 1.358901890137604318e-01 5.849745126532855666e-02 3.144947884782459124e-02 1.823972094270488731e-02 7.710633277199703019e-03
2.333333333333333370e-01 5.251845380509889694e-01 2.369082912835922539e-01 1.352033188089224736e-01 5.780480180504109916e-02 3.024934541248583061e-02 1.703243781562291739e-02 7.620676671671435323e-03
2.400000000000000189e-01 5.248317115252102427e-01 2.362363222173368138e-01 1.345055136850543953e-01 5.719855610660444512e-02 2.936034089168882560e-02 1.552733640996934589e-02 7.413417744026181214e-03
2.466666666666666730e-01 5.244687982792420877e-01 2.355450168699032010e-01 1.337959313829936436e-01 5.666431727654012984e-02 2.875367035080270486e-02 1.457328631370967235e-02 6.111422348340808490e-03
2.533333333333333548e-01 5.240957862678328194e-01 2.348342919107218874e-01 1.330734985247291891e-01 5.618577093463979211e-02 2.834936543191876601e-02 1.418242366802994169e-02 5.647847338400110995e-03
2.600000000000000089e-01 5.237126631529084309e-01 2.341040531641421785e-01 1.323369116761766995e-01 5.574554258317390709e-02 2.806550626885493879e-02 1.402336212329939255e-02 5.580249077700987805e-03
2.666666666666666630e-01 5.233194163063525917e-01 2.333541950738811377e-01 1.315846416786320416e-01 5.532555259016625621e-02 2.783339421302125777e-02 1.389229946578900490e-02 4.950845196458487224e-03
2.733333333333333726e-01 5.229160328128484858e-01 2.325846002621669573e-01 1.308149414761461959e-01 5.490697471587561995e-02 2.759256901563926154e-02 1.361280019409173356e-02 3.704908131078599176e-03
2.800000000000000266e-01 5.225024994727852645e-01 2.317951392004149735e-01 1.300258577230922197e-01 5.446993857844073528e-02 2.727844842797242514e-02 1.287003091103314061e-02 3.537737580388778270e-03
2.866666666666666807e-01 5.220788028052324448e-01 2.309856700083385839e-01 1.292152465184546462e-01 5.399314068867723526e-02 2.680988085715398442e-02 1.141241433698407179e-02 3.508395865557158155e-03
2.933333333333333348e-01 5.216449290509851400e-01 2.301560383982689528e-01 1.283807936738073641e-01 5.345356419110887380e-02 2.608614751738259213e-02 9.887473999011698808e-03 3.484862722051632489e-03
3.000000000000000444e-01 5.212008641756860072e-01 2.293060777811314344e-01 1.275200399718403044e-01 5.282656329838476134e-02 2.501276087518272684e-02 9.046803788604004110e-03 3.461699193310179869e-03
3.066666666666666985e-01 5.207465938730277966e-01 2.284356095499898154e-01 1.266304119013273721e-01 5.208663391307975093e-02 2.357359373210860323e-02 8.712459832823522474e-03 3.438697638322772351e-03
3.133333333333333526e-01 5.202821035680428308e-01 2.275444435563141743e-01 1.257092583508428729e-01 5.120922499880543877e-02 2.191055288513102037e-02 8.572349576641822774e-03 3.415849221449412075e-03
3.200000000000000067e-01 5.198073784204861880e-01 2.266323787931475153e-01 1.247538936945275928e-01 5.017386235579484460e-02 2.029472145148687040e-02 8.492017978022266614e-03 3.393152632214876344e-03
3.266666666666666607e-01 5.193224033283192487e-01 2.256992042981294244e-01 1.237616475955633649e-01 4.896854567682291937e-02 1.896352794372740611e-02 8.429056177216299670e-03 3.370606850757537718e-03
3.333333333333333703e-01 5.188271629313031541e-01 2.247447002878781297e-01 1.227299216741565696e-01 4.759477217483021327e-02 1.799773528911598197e-02 8.371231286678288558e-03 3.348210874620307070e-03
3.400000000000000244e-01 5.183216416147097272e-01 2.237686395335261869e-01 1.216562529262608383e-01 4.607175231210798583e-02 1.734741105034837486e-02 8.315104242294967321e-03 3.325963708407043019e-03
3.466666666666666785e-01 5.178058235131610676e-01 2.227707889852467704e-01 1.205383834305236018e-01 4.443784243528058758e-02 1.691861534501885866e-02 8.259714832064625131e-03 3.303864363350548974e-03
3.533333333333333326e-01 5.172796925146078140e-01 2.217509116513934619e-01 1.193743354439194271e-01 4.274754620890335727e-02 1.662835469117120157e-02 8.204794540274154904e-03 3.281911857254051802e-03
3.600000000000000422e-01 5.167432322644588405e-01 2.207087687354035155e-01 1.181624904700796647e-01 4.106393600115623710e-02 1.641933979196943602e-02 8.150267147285776559e-03 3.260105214446998474e-03
3.666666666666666963e-01 5.161964261698752665e-01 2.196441220308865405e-01 1.169016703087194659e-01 3.944843612468730554e-02 1.625639065719643520e-02 8.096109797761832927e-03 3.238443465741675832e-03
3.733333333333333504e-01 5.156392574042416577e-01 2.185567365723410926e-01 1.155912174934272535e-01 3.795126870102962652e-02 1.611917314448041427e-02 8.042314433139281446e-03 3.216925648390130468e-03
3.800000000000000044e-01 5.150717089118314052e-01 2.174463835357196562e-01 1.142310719461187424e-01 3.660549388332797610e-02 1.599630826592164309e-02 7.988877100999096370e-03 3.195550806041383071e-03
3.866666666666667140e-01 5.144937634126807158e-01 2.163128433796119854e-01 1.128218401802778131e-01 3.542576897084735027e-02 1.588153947417734330e-02 7.935794995361124607e-03 3.174317988698921195e-03
3.933333333333333681e-01 5.139054034076894206e-01 2.151559092141598628e-01 1.113648530415664029e-01 3.441098622668964380e-02 1.577145988118295802e-02 7.883065638182281190e-03 3.153226252678479561e-03
4.000000000000000222e-01 5.133066111839675871e-01 2.139753903809750168e-01 1.098622078560648335e-01 3.354891925934872648e-02 1.566422410181294439e-02 7.830686653195294625e-03 3.132274660566096176e-03
4.066666666666666763e-01 5.126973688204460311e-01 2.127711162233477671e-01 1.083167910293372366e-01 3.282108739776125328e-02 1.555883514757061027e-02 7.778655703429252118e-03 3.111462281176450781e-03
4.133333333333333859e-01 5.120776581937728222e-01 2.115429400219419609e-01 1.067322776520017724e-01 3.220673364128298632e-02 1.545475468166377514e-02 7.726970473912441947e-03 3.090788189511477387e-03
4.200000000000000400e-01 5.114474609845186537e-01 2.102907430670308553e-01 1.051131055384484231e-01 3.168553689303252319e-02 1.535169154713950275e-02 7.675628666834756995e-03 3.070251466719254793e-03
4.266666666666666941e-01 5.108067586837112817e-01 2.090144388341935722e-01 1.034644223345152075e-01 3.123915383038753171e-02 1.524948752176877656e-02 7.624628000142937359e-03 3.049851200053167299e-03
4.333333333333333481e-01 5.101555325997270129e-01 2.077139772263380257e-01 1.017920058122039340e-01 3.085188565223851917e-02 1.514805577022858979e-02 7.573966207081085471e-03 3.029586482831338190e-03
4.400000000000000022e-01 5.094937638655628875e-01 2.063893488410189769e-01 1.001021591158163249e-01 3.051078376355554483e-02 1.504734775045800041e-02 7.523641035991581426e-03 3.009456414396333417e-03
4.466666666666667118e-01 5.088214334465170907e-01 2.050405892183689294e-01 9.840158438973099775e-02 3.020544587907898759e-02 1.494733544575681250e-02 7.473650250188029233e-03 2.989460100075130248e-03
4.533333333333333659e-01 5.081385221483046832e-01 2.036677830216481189e-01 9.669723973964568231e-02 2.992767410188761426e-02 1.484800183676303516e-02 7.423991627848447288e-03 2.969596651139356537e-03
4.600000000000000200e-01 5.074450106256401805e-01 2.022710680995487009e-01 9.499618569501093457e-02 2.967109848199822250e-02 1.474933579741536695e-02 7.374662961914491346e-03 2.949865184765790641e-03
4.666666666666666741e-01 5.067408793913141807e-01 2.008506393770594645e-01 9.330542811502394451e-02 2.943082118195260513e-02 1.465132936336730612e-02 7.325662059992810345e-03 2.930264823997122403e-03
4.733333333333333837e-01 5.060261088257984596e-01 1.994067525200139690e-01 9.163176472531732453e-02 2.920310577551362557e-02 1.455397627135728879e-02 7.276986744257453454e-03 2.910794697702980861e-03
4.800000000000000377e-01 5.053006791874099513e-01 1.979397273175103056e-01 8.998164215990363257e-02 2.898511864367319182e-02 1.445727117880104239e-02 7.228634851353036087e-03 2.891453940541214348e-03
4.866666666666666918e-01 5.045645706230679206e-01 1.964499507262951750e-01 8.836102955107444368e-02 2.877472036509632486e-02 1.436120924711843834e-02 7.180604232298580698e-03 2.872241692919432540e-03
4.933333333333333459e-01 5.038177631796790790e-01 1.949378795220364502e-01 8.677531345593260392e-02 2.857030100777610201e-02 1.426578591939560263e-02 7.132892752391999450e-03 2.853157100956799606e-03
5.000000000000000000e-01 5.030602368161853910e-01 1.934040425042355404e-01 8.522921737249163077e-02 2.837065204266677951e-02 1.417099680179243620e-02 7.085498291115220441e-03 2.834199316446088437e-03
5.066666666666667096e-01 5.022919714163114335e-01 1.918490422044047961e-01 8.372674744279762216e-02 2.817486782618225730e-02 1.407683760029161853e-02 7.038418742039941056e-03 2.815367496815976422e-03
5.133333333333334192e-01 5.015129468020468329e-01 1.902735560510881163e-01 8.227116432554604231e-02 2.798227043820919815e-02 1.398330408694695159e-02 6.991652012734007535e-03 2.796660805093603187e-03
5.200000000000000178e-01 5.007231427479034158e-01 1.886783369503351460e-01 8.086497978410385479e-02 2.779235268695152972e-02 1.389039208184500093e-02 6.945196024668420787e-03 2.778078409867368575e-03
5.266666666666667274e-01 4.999225389959836008e-01 1.870642132463310736e-01 7.950997537877813048e-02 2.760473508978239857e-02 1.379809744343112390e-02 6.899048713124951958e-03 2.759619485249980436e-03
5.333333333333333259e-01 4.991111152718984423e-01 1.854320880339750399e-01 7.820723983185039196e-02 2.741913351946674918e-02 1.370641606328523027e-02 6.853208027104380762e-03 2.741283210841752218e-03
5.400000000000000355e-01 4.982888513015759635e-01 1.837829378032065086e-01 7.695722116424362491e-02 2.723533494030977095e-02 1.361534386326344534e-02 6.807671929235337496e-03 2.723068771694134738e-03
5.466666666666667451e-01 4.974557268289966916e-01 1.821178104036803302e-01 7.575978956072591808e-02 2.705317925256386924e-02 1.352487679389720657e-02 6.762438395683754815e-03 2.704975358273502099e-03
5.533333333333333437e-01 4.966117216348971963e-01 1.804378223278376159e-01 7.461430705647240091e-02 2.687254573247623360e-02 1.343501083346048883e-02 6.717505416062919711e-03 2.687002166425167884e-03
5.600000000000000533e-01 4.957568155564796575e-01 1.787441553203330535e-01 7.351970048635007859e-02 2.669334292026599026e-02 1.334574198739209641e-02 6.672870993344117048e-03 2.669148397337646819e-03
5.666666666666666519e-01 4.948909885081675952e-01 1.770380523319601551e-01 7.247453462937225588e-02 2.651550108914093110e-02 1.325706628790681262e-02 6.628533143767880234e-03 2.651413257507151920e-03
5.733333333333333615e-01 4.940142205034449008e-01 1.753208128464387450e-01 7.147708304802399826e-02 2.633896664287032133e-02 1.316897979370716329e-02 6.584489896755816966e-03 2.633795958702326700e-03
5.800000000000000711e-01 4.931264916778174134e-01 1.735937876184675543e-01 7.052539470877236538e-02 2.616369795216752850e-02 1.308147858974906437e-02 6.540739294823033449e-03 2.616295717929213293e-03
5.866666666666666696e-01 4.922277823129337371e-01 1.718583728710538772e-01 6.961735503186895768e-02 2.598966226310279320e-02 1.299455878703649828e-02 6.497279393491131941e-03 2.598911757396452603e-03
5.933333333333333792e-01 4.913180728619021553e-01 1.701160040090823888e-01 6.875074052478359621e-02 2.581683340336050902e-02 1.290821652243212027e-02 6.454108261201785962e-03 2.581643304480714298e-03
6.000000000000000888e-01 4.903973439758389508e-01 1.683681489141479193e-01 6.792326658601929856e-02 2.564519008168737041e-02 1.282244795847682119e-02 6.411223979230899241e-03 2.564489591692359696e-03
6.066666666666666874e-01 4.894655765316825446e-01 1.666163008926476174e-01 6.713262841691491900e-02 2.547471462797656558e-02 1.273724928321455507e-02 6.368624641603326704e-03 2.547449856641330595e-03
6.133333333333333970e-01 4.885227516613062093e-01 1.648619713548286625e-01 6.637653524868875055e-02 2.530539206039855715e-02 1.265261671002047492e-02 6.326308355008159259e-03 2.530523342003263617e-03
6.199999999999999956e-01 4.875688507819603834e-01 1.631066823067708893e-01 6.565273828636489228e-02 2.513720939508748420e-02 1.256854647743135302e-02 6.284273238714584500e-03 2.513709295485833974e-03
6.266666666666667052e-01 4.866038556280745664e-01 1.613519587400399913e-01 6.495905289971243279e-02 2.497015513559321456e-02 1.248503484897772915e-02 6.242517424488291250e-03 2.497006969795316500e-03
6.333333333333334147e-01 4.856277482844457150e-01 1.595993210049176381e-01 6.429337566487623723e-02 2.480421889547554729e-02 1.240207811301748120e-02 6.201039056508439624e-03 2.480415622603375676e-03
6.400000000000000133e-01 4.846405112208383992e-01 1.578502772526707565e-01 6.365369689020856925e-02 2.463939111944729934e-02 1.231967258257068119e-02 6.159836291285181870e-03 2.463934516514072921e-03
6.466666666666667229e-01 4.836421273280197553e-01 1.561063160302970099e-01 6.303810925649755426e-02 2.447566287741781074e-02 1.223781459515561713e-02 6.118907297577725300e-03 2.447562919031090294e-03
6.533333333333333215e-01 4.826325799552490525e-01 1.543688991076420103e-01 6.244481317470435000e-02 2.431302571243302776e-02 1.215650051262598050e-02 6.078250256312946881e-03 2.431300102525178405e-03
6.600000000000000311e-01 4.816118529492393052e-01 1.526394546118366724e-01 6.187211942138459014e-02 2.415147152844054554e-02 1.207572672100912410e-02 6.037863360504539499e-03 2.415145344201815973e-03
6.666666666666667407e-01 4.805799306946050287e-01 1.509193705378007733e-01 6.131844955958094118e-02 2.399099250746661999e-02 1.199548963034544405e-02 5.997744815172709881e-03 2.399097926069084039e-03
6.733333333333333393e-01 4.795367981558076309e-01 1.492099886962741651e-01 6.078233459610047490e-02 2.383158104850377837e-02 1.191578567452880426e-02 5.957892837264395190e-03 2.383157134905758336e-03
6.800000000000000488e-01 4.784824409206048235e-01 1.475125991526758662e-01 6.026241226842086324e-02 2.367322972241659926e-02 1.183661131114803998e-02 5.918305655574016520e-03 2.367322262229606782e-03
6.866666666666667584e-01 4.774168452450091582e-01 1.458284352012690632e-01 5.975742329860871116e-02 2.351593123866021692e-02 1.175796302132952470e-02 5.878981510664760615e-03 2.351592604265904246e-03
6.933333333333333570e-01 4.763399980997546912e-01 1.441586689098519614e-01 5.926620689930538199e-02 2.335967842070638123e-02 1.167983730958076227e-02 5.839918654790380269e-03 2.335967461916152021e-03
7.000000000000000666e-01 4.752518872182684984e-01 1.425044072607286882e-01 5.878769576907307698e-02 2.320446418788532986e-02 1.160223070363503722e-02 5.801115351817517744e-03 2.320446140727007184e-03
7.066666666666666652e-01 4.741525011461379946e-01 1.408666889042607395e-01 5.832091077170676457e-02 2.305028154195313400e-02 1.152513975429708681e-02 5.762569877148542540e-03 2.305027950859417103e-03
7.133333333333333748e-01 4.730418292920617329e-01 1.392464815320610394e-01 5.786495545663625922e-02 2.289712355713800079e-02 1.144856103528980353e-02 5.724280517644901763e-03 2.289712207057960792e-03
7.200000000000000844e-01 4.719198619802665307e-01 1.376446798680619477e-01 5.741901054513672692e-02 2.274498337274708307e-02 1.137249114310196450e-02 5.686245571550981384e-03 2.274498228620392814e-03
7.266666666666666829e-01 4.707865905043688293e-01 1.360621042674234893e-01 5.698232847943050100e-02 2.259385418765713291e-02 1.129692669683694632e-02 5.648463348418473161e-03 2.259385339367389264e-03
7.333333333333333925e-01 4.696420071826529208e-01 1.344994999056913221e-01 5.655422810849544679e-02 2.244372925619071008e-02 1.122186433806247885e-02 5.610932169031239425e-03 2.244372867612495857e-03
7.400000000000001021e-01 4.684861054147352877e-01 1.329575365338683257e-01 5.613408956504097741e-02 2.229460188501134615e-02 1.114730073066136883e-02 5.573650365330684413e-03 2.229460146132273765e-03
7.466666666666667007e-01 4.673188797395767535e-01 1.314368087692112941e-01 5.572134937220357687e-02 2.214646543076774152e-02 1.107323256068323998e-02 5.536616280341619990e-03 2.214646512136647996e-03
7.533333333333334103e-01 4.661403258948011996e-01 1.299378368866525302e-01 5.531549580559552010e-02 2.199931329828868493e-02 1.099965653619723073e-02 5.499828268098615365e-03 2.199931307239446146e-03
7.600000000000000089e-01 4.649504408772731634e-01 1.284610680717962750e-01 5.491606452598330607e-02 2.185313893918274658e-02 1.092656938714569974e-02 5.463284693572849869e-03 2.185313877429139687e-03
7.666666666666667185e-01 4.637492230048808062e-01 1.270068780934472674e-01 5.452263448968423798e-02 2.170793585073559420e-02 1.085396786519887691e-02 5.426983932599438454e-03 2.170793573039775208e-03
7.733333333333334281e-01 4.625366719794670178e-01 1.255755733515664385e-01 5.413482413740058896e-02 2.156369757502616877e-02 1.078184874361050490e-02 5.390924371805252448e-03 2.156369748722101239e-03
7.800000000000000266e-01 4.613127889508434887e-01 1.241673932553673670e-01 5.375228785734932624e-02 2.142041769820384953e-02 1.071020881707442085e-02 5.355104408537210425e-03 2.142041763414884170e-03
7.866666666666667362e-01 4.600775765818198026e-01 1.227825128859061088e-01 5.337471271492508218e-02 2.127808984988422206e-02 1.063904490158209398e-02 5.319522450791046991e-03 2.127808980316418883e-03
7.933333333333333348e-01 4.588310391141718902e-01 1.214210458978982748e-01 5.300181543852245519e-02 2.113670770263223128e-02 1.056835383428112417e-02 5.284176917140562084e-03 2.113670766856225007e-03
8.000000000000000444e-01 4.575731824354693500e-01 1.200830476165355293e-01 5.263333964934546749e-02 2.099626497150986273e-02 1.049813247333465996e-02 5.249066236667329979e-03 2.099626494666932252e-03
8.066666666666667540e-01 4.563040141466773170e-01 1.187685182866829864e-01 5.226905332188327979e-02 2.085675541367160504e-02 1.042837769778176722e-02 5.214188848890883611e-03 2.085675539556353531e-03
8.133333333333333526e-01 4.550235436304400638e-01 1.174774064339207807e-01 5.190874646109225332e-02 2.071817282799539792e-02 1.035908640739871892e-02 5.179543203699359458e-03 2.071817281479743696e-03
8.200000000000000622e-01 4.537317821199510215e-01 1.162096122993612340e-01 5.155222898208430826e-02 2.058051105473999651e-02 1.029025552256119906e-02 5.145127761280599531e-03 2.058051104512239986e-03
8.266666666666667718e-01 4.524287427683075791e-01 1.149649913129358464e-01 5.119932877818412359e-02 2.044376397522222610e-02 1.022188198410744348e-02 5.110940992053721738e-03 2.044376396821488522e-03
8.333333333333333703e-01 4.511144407182441918e-01 1.137433575728185875e-01 5.084988996350863627e-02 2.030792551150920056e-02 1.015396275320226520e-02 5.076981376601132599e-03 2.030792550640453387e-03
8.400000000000000799e-01 4.497888931721312766e-01 1.125444873017596992e-01 5.050377127667966815e-02 2.017298962612201416e-02 1.008649481120199934e-02 5.043247405600999669e-03 2.017298962240400041e-03
8.466666666666666785e-01 4.484521194621258200e-01 1.113681222542738936e-01 5.016084463285437611e-02 2.003895032174829102e-02 1.001947515952034129e-02 5.009737579760170645e-03 2.003895031904068258e-03
8.533333333333333881e-01 4.471041411203502403e-01 1.102139730517958244e-01 4.982099381191015808e-02 1.990580164096162133e-02 9.952900819495069662e-03 4.976450409747534831e-03 1.990580163899013759e-03
8.600000000000000977e-01 4.457449819489773812e-01 1.090817224260349771e-01 4.948411327131969906e-02 1.977353766594661111e-02 9.886768832255671269e-03 4.943384416127835634e-03 1.977353766451134167e-03
8.666666666666666963e-01 4.443746680900900747e-01 1.079710283537794469e-01 4.915010707297355619e-02 1.964215251822839722e-02 9.821076258591828270e-03 4.910538129295914135e-03 1.964215251718365828e-03
8.733333333333334059e-01 4.429932280951838219e-01 1.068815270692827918e-01 4.881888791393423216e-02 1.951164035840593017e-02 9.755820178822784822e-03 4.877910089411392411e-03 1.951164035764556921e-03
8.800000000000000044e-01 4.416006929941758141e-01 1.058128359430881016e-01 4.849037625182346656e-02 1.938199538588848692e-02 9.690997692667588023e-03 4.845498846333794012e-03 1.938199538533517518e-03
8.866666666666667140e-01 4.401970963637805712e-01 1.047645562186765716e-01 4.816449951624188208e-02 1.925321183863494545e-02 9.626605919116182353e-03 4.813302959558091176e-03 1.925321183823236384e-03
8.933333333333334236e-01 4.387824743951097561e-01 1.037362756006622450e-01 4.784119139829233480e-02 1.912528399289560588e-02 9.562641996301364522e-03 4.781320998150682261e-03 1.912528399260272991e-03
9.000000000000000222e-01 4.373568659603508935e-01 1.027275706903775510e-01 4.752039121091742452e-02 1.899820616295622849e-02 9.499103081371597021e-03 4.749551540685798511e-03 1.899820616274319317e-03
9.066666666666667318e-01 4.359203126783782190e-01 1.017380092666053115e-01 4.720204331336723402e-02 1.887197270088421600e-02 9.435986350364638717e-03 4.717993175182319358e-03 1.887197270072927743e-03
9.133333333333334414e-01 4.344728589791459483e-01 1.007671524109109706e-01 4.688609659368168925e-02 1.874657799627679061e-02 9.373288998082060161e-03 4.686644499041030081e-03 1.874657799616411989e-03
9.200000000000000400e-01 4.330145521667140285e-01 9.981455647851836255e-02 4.657250400360331971e-02 1.862201647601102392e-02 9.311008237964549933e-03 4.655504118982274966e-03 1.862201647592910030e-03
9.266666666666667496e-01 4.315454424807541045e-01 9.887977491696225973e-02 4.626122214083057405e-02 1.849828260399570198e-02 9.249141301968070994e-03 4.624570650984035497e-03 1.849828260393614199e-03
9.333333333333333481e-01 4.300655831563851006e-01 9.796235993585007684e-02 4.595221087398008997e-02 1.837537088092497731e-02 9.187685440440841039e-03 4.593842720220420520e-03 1.837537088088168468e-03
9.400000000000000577e-01 4.285750304821837608e-01 9.706186403198377444e-02 4.564543300604912562e-02 1.825327584403371034e-02 9.126637922001121228e-03 4.563318961000560614e-03 1.825327584400224246e-03
9.466666666666667673e-01 4.270738438562207695e-01 9.617784137484790274e-02 4.534085397255899902e-02 1.813199206685450759e-02 9.065996033415818500e-03 4.532998016707909250e-03 1.813199206683163787e-03
9.533333333333333659e-01 4.255620858399692397e-01 9.530984905806942631e-02 4.503844157091806827e-02 1.801151415897642855e-02 9.005757079479904947e-03 4.502878539739952474e-03 1.801151415895981033e-03
9.600000000000000755e-01 4.240398222099364123e-01 9.445744822291751719e-02 4.473816571787024576e-02 1.789183676580531623e-02 8.945918382896621279e-03 4.472959191448310640e-03 1.789183676579324212e-03
9.666666666666666741e-01 4.225071220068701838e-01 9.362020506024915090e-02 4.443999823219480644e-02 1.777295456832575504e-02 8.886477284158492140e-03 4.443238642079246070e-03 1.777295456831698471e-03
9.733333333333333837e-01 4.209640575823938025e-01 9.279769169753192271e-02 4.414391264009634441e-02 1.765486228286461401e-02 8.827431141429122052e-03 4.413715570714561026e-03 1.765486228285824410e-03
9.800000000000000933e-01 4.194107046429253471e-01 9.198948697770517602e-02 4.384988400097295652e-02 1.753755466085618955e-02 8.768777330425780656e-03 4.384388665212890328e-03 1.753755466085156218e-03
9.866666666666666918e-01 4.178471422907411581e-01 9.119517713668326420e-02 4.355788875147684203e-02 1.742102648860890599e-02 8.710513244302772046e-03 4.355256622151386023e-03 1.742102648860554409e-03
9.933333333333334014e-01 4.162734530620464946e-01 9.041435638627588756e-02 4.326790456598757911e-02 1.730527258707356339e-02 8.652636293535562184e-03 4.326318146767781092e-03 1.730527258707112307e-03
1.000000000000000000e+00 4.146897229619197489e-01 8.964662740920908979e-02 4.297991023180465497e-02 1.719028781161317798e-02 8.595143905805702547e-03 4.297571952902851274e-03 1.719028781161140596e-03
1.006666666666666821e+00 4.130960414960022087e-01 8.889160177278668251e-02 4.269388553753504512e-02 1.707606705177427964e-02 8.538033525886496236e-03 4.269016762943248118e-03 1.707606705177299334e-03
1.013333333333333419e+00 4.114925016988092987e-01 8.814890026754704233e-02 4.240981117330458461e-02 1.696260523105980883e-02 8.481302615529437774e-03 4.240651307764718887e-03 1.696260523105887598e-03
1.020000000000000018e+00 4.098792001585444544e-01 8.741815317704965116e-02 4.212766864156035351e-02 1.684989730670346381e-02 8.424948653351393632e-03 4.212474326675696816e-03 1.684989730670278640e-03
1.026666666666666838e+00 4.082562370383039374e-01 8.669900048468054399e-02 4.184744017735627514e-02 1.673793826944557778e-02 8.368969134722542558e-03 4.184484567361271279e-03 1.673793826944508338e-03
1.033333333333333437e+00 4.066237160935654016e-01 8.599109202309888900e-02 4.156910867712700769e-02 1.662672314331049492e-02 8.313361571655068782e-03 4.156680785827534391e-03 1.662672314331013713e-03
1.040000000000000036e+00 4.049817446858602898e-01 8.529408757166737076e-02 4.129265763505692022e-02 1.651624698538540006e-02 8.258123492692569928e-03 4.129061746346284964e-03 1.651624698538513899e-03
1.046666666666666634e+00 4.033304337925373573e-01 8.460765690692052809e-02 4.101807108624299508e-02 1.640650488560062986e-02 8.203252442800221256e-03 4.101626221400110628e-03 1.640650488560044208e-03
1.053333333333333455e+00 4.016698980125317231e-01 8.393147981083111386e-02 4.074533355593266959e-02 1.629749196651145843e-02 8.148745983255659825e-03 4.074372991627829912e-03 1.629749196651132008e-03
1.060000000000000053e+00 4.000002555680612915e-01 8.326524604134144525e-02 4.047443001419262498e-02 1.618920338308130896e-02 8.094601691540605909e-03 4.047300845770302954e-03 1.618920338308121138e-03
1.066666666666666652e+00 3.983216283021800974e-01 8.260865526933398872e-02 4.020534583543080437e-02 1.608163432246642599e-02 8.040817161233176566e-03 4.020408580616588283e-03 1.608163432246635313e-03
1.073333333333333472e+00 3.966341416721277380e-01 8.196141698593008285e-02 3.993806676225473973e-02 1.597478000380194926e-02 7.987390001900948611e-03 3.993695000950474305e-03 1.597478000380189852e-03
1.080000000000000071e+00 3.949379247384208758e-01 8.132325038372523185e-02 3.967257887320299603e-02 1.586863567798947605e-02 7.934317838994718944e-03 3.967158919497359472e-03 1.586863567798943702e-03
1.086666666666666670e+00 3.932331101496422954e-01 8.069388421529917477e-02 3.940886855393499477e-02 1.576319662748592795e-02 7.881598313742950099e-03 3.940799156871475049e-03 1.576319662748590020e-03
1.093333333333333490e+00 3.915198341228927070e-01 8.007305663207850421e-02 3.914692247150858978e-02 1.565845816609392344e-02 7.829229083046951310e-03 3.914614541523475655e-03 1.565845816609390522e-03
1.100000000000000089e+00 3.897982364198781524e-01 7.946051500638035003e-02 3.888672755141336923e-02 1.555441563875350347e-02 7.777207819376744796e-03 3.888603909688372398e-03 1.555441563875348829e-03
1.106666666666666687e+00 3.880684603186163040e-01 7.885601573922773611e-02 3.862827095706291430e-02 1.545106442133520851e-02 7.725532210667599049e-03 3.862766105333799525e-03 1.545106442133519766e-03
1.113333333333333508e+00 3.863306525807543856e-01 7.825932405630250943e-02 3.837154007148099039e-02 1.534839992043458140e-02 7.674199960217286363e-03 3.837099980108643182e-03 1.534839992043457229e-03
1.120000000000000107e+00 3.845849634145002138e-01 7.767021379418902194e-02 3.811652248094438145e-02 1.524641757316802168e-02 7.623208786584008238e-03 3.811604393292004119e-03 1.524641757316801691e-03
1.126666666666666705e+00 3.828315464331777385e-01 7.708846717886116973e-02 3.786320596037064112e-02 1.514511284696997383e-02 7.572556423484984311e-03 3.786278211742492156e-03 1.514511284696996949e-03
1.133333333333333304e+00 3.810705586094291220e-01 7.651387459817891867e-02 3.761157846026164792e-02 1.504448123939148424e-02 7.522240619695740385e-03 3.761120309847870193e-03 1.504448123939148034e-03
1.140000000000000124e+00 3.793021602250931656e-01 7.594623436998415578e-02 3.736162809503391913e-02 1.494451827790009221e-02 7.472259138950044371e-03 3.736129569475022186e-03 1.494451827790009004e-03
1.146666666666666723e+00 3.775265148168014395e-01 7.538535250722357139e-02 3.711334313258498468e-02 1.484521951968106011e-02 7.422609759840530057e-03 3.711304879920265028e-03 1.484521951968105838e-03
1.153333333333333321e+00 3.757437891173403544e-01 7.483104248137394110e-02 3.686671198496112301e-02 1.474658055143989940e-02 7.373290275719949702e-03 3.686645137859974851e-03 1.474658055143989854e-03
1.160000000000000142e+00 3.739541529928407937e-01 7.428312498530600938e-02 3.662172320000644382e-02 1.464859698920622372e-02 7.324298494603110991e-03 3.662149247301555496e-03 1.464859698920622328e-03
1.166666666666666741e+00 3.721577793758621966e-01 7.374142769659268459e-02 3.637836545388616755e-02 1.455126447813892207e-02 7.275632239069461035e-03 3.637816119534730518e-03 1.455126447813892034e-03
1.173333333333333339e+00 3.703548441944489178e-01 7.320578504214880766e-02 3.613662754438848324e-02 1.445457869233258801e-02 7.227289346166294003e-03 3.613644673083147001e-03 1.445457869233258757e-03
1.180000000000000160e+00 3.685455262972461288e-01 7.267603796498021962e-02 3.589649838491986572e-02 1.435853533462527060e-02 7.179267667312634431e-03 3.589633833656317215e-03 1.435853533462526930e-03
1.186666666666666758e+00 3.667300073747707945e-01 7.215203369371944730e-02 3.565796699911793349e-02 1.426313013640748487e-02 7.131565068203742433e-03 3.565782534101871216e-03 1.426313013640748487e-03
1.193333333333333357e+00 3.649084718769401992e-01 7.163362551553364987e-02 3.542102251601395024e-02 1.416835885743249722e-02 7.084179428716248610e-03 3.542089714358124305e-03 1.416835885743249765e-03
1.200000000000000178e+00 3.630811069269711533e-01 7.112067255290772938e-02 3.518565416568491394e-02 1.407421728562785641e-02 7.037108642813928207e-03 3.518554321406964103e-03 1.407421728562785685e-03
1.206666666666666776e+00 3.612481022317697299e-01 7.061303954472887556e-02 3.495185127534137376e-02 1.398070123690821689e-02 6.990350618454108447e-03 3.495175309227054224e-03 1.398070123690821646e-03
1.213333333333333375e+00 3.594096499889378182e-01 7.011059663203056402e-02 3.471960326580293688e-02 1.388780655498934868e-02 6.943903277494674342e-03 3.471951638747337171e-03 1.388780655498934912e-03
1.219999999999999973e+00 3.575659447905321642e-01 6.961321914869175731e-02 3.448889964831921423e-02 1.379552911120343096e-02 6.897764555601715482e-03 3.448882277800857741e-03 1.379552911120343053e-03
1.226666666666666794e+00 3.557171835237168400e-01 6.912078741733128362e-02 3.425973002169781928e-02 1.370386480431554609e-02 6.851932402157773043e-03 3.425966201078886521e-03 1.370386480431554695e-03
1.233333333333333393e+00 3.538635652684564148e-01 6.863318655058651963e-02 3.403208406970600203e-02 1.361280956034141912e-02 6.806404780170709559e-03 3.403202390085354780e-03 1.361280956034141912e-03
1.239999999999999991e+00 3.520052911924043682e-01 6.815030625792098395e-02 3.380595155871551211e-02 1.352235933236632312e-02 6.761179666183161560e-03 3.380589833091580780e-03 1.352235933236632312e-03
1.246666666666666812e+00 3.501425644431452322e-01 6.767204065806481372e-02 3.358132233556414270e-02 1.343251010036523689e-02 6.716255050182618445e-03 3.358127525091309223e-03 1.343251010036523646e-03
1.253333333333333410e+00 3.482755900379557179e-01 6.719828809715625018e-02 3.335818632561012020e-02 1.334325787102417366e-02 6.671628935512086828e-03 3.335814467756043414e-03 1.334325787102417452e-03
1.260000000000000009e+00 3.464045747512529139e-01 6.672895097262053488e-02 3.313653353095794701e-02 1.325459867756269110e-02 6.627299338781345549e-03 3.313649669390672774e-03 1.325459867756269153e-03
1.266666666666666829e+00 3.445297269999031964e-01 6.626393556279447372e-02 3.291635402883710121e-02 1.316652857955759488e-02 6.583264289778797441e-03 3.291632144889398721e-03 1.316652857955759575e-03
1.273333333333333428e+00 3.426512567265695419e-01 6.580315186228040403e-02 3.269763797011671080e-02 1.307904366276781485e-02 6.539521831383907427e-03 3.269760915691953714e-03 1.307904366276781399e-03
1.280000000000000027e+00 3.407693752812755994e-01 6.534651342299115095e-02 3.248037557794122843e-02 1.299214003896042267e-02 6.496070019480211337e-03 3.248035009740105668e-03 1.299214003896042267e-03
1.286666666666666847e+00 3.388842953013706527e-01 6.489393720082951844e-02 3.226455714647398498e-02 1.290581384573783255e-02 6.452906922868916276e-03 3.226453461434458138e-03 1.290581384573783255e-03
1.293333333333333446e+00 3.369962305900808253e-01 6.444534340792902605e-02 3.205017303973674986e-02 1.282006124636613821e-02 6.410030623183069105e-03 3.205015311591534553e-03 1.282006124636613778e-03
1.300000000000000044e+00 3.351053959938314342e-01 6.400065537036882246e-02 3.183721369053481992e-02 1.273487842960458263e-02 6.367439214802291317e-03 3.183719607401145658e-03 1.273487842960458393e-03
1.306666666666666643e+00 3.332120072785303977e-01 6.355979939126404910e-02 3.162566959945838779e-02 1.265026160953617966e-02 6.325130804768089830e-03 3.162565402384044915e-03 1.265026160953617879e-03
1.313333333333333464e+00 3.313162810050002682e-01 6.312270461912269925e-02 3.141553133395186270e-02 1.256620702539943540e-02 6.283103512699717702e-03 3.141551756349858851e-03 1.256620702539943497e-03
1.320000000000000062e+00 3.294184344037485723e-01 6.268930292135184434e-02 3.120678952744379217e-02 1.248271094142122672e-02 6.241355470710613362e-03 3.120677735355306681e-03 1.248271094142122716e-03
1.326666666666666661e+00 3.275186852492631973e-01 6.225952876278940951e-02 3.099943487853084809e-02 1.239976964665074136e-02 6.199884823325370678e-03 3.099942411662685339e-03 1.239976964665074222e-03
1.333333333333333481e+00 3.256172517340237826e-01 6.183331908913227565e-02 3.079345815021013524e-02 1.231737945479455427e-02 6.158689727397277137e-03 3.079344863698638569e-03 1.231737945479455471e-03
1.340000000000000080e+00 3.237143523424128033e-01 6.141061321512718968e-02 3.058885016915461469e-02 1.223553670405280562e-02 6.117768352026402810e-03 3.058884176013201405e-03 1.223553670405280605e-03
1.346666666666666679e+00 3.218102057247130832e-01 6.099135271738793940e-02 3.038560182502698243e-02 1.215423775695642986e-02 6.077118878478214928e-03 3.038559439239107464e-03 1.215423775695643116e-03
1.353333333333333499e+00 3.199050305713739828e-01 6.057548133170035515e-02 3.018370406982813156e-02 1.207347900020550729e-02 6.036739500102753647e-03 3.018369750051376824e-03 1.207347900020550599e-03
1.360000000000000098e+00 3.179990454877270056e-01 6.016294485467502812e-02 2.998314791727641968e-02 1.199325684450866861e-02 5.996628422254334304e-03 2.998314211127167152e-03 1.199325684450866861e-03
1.366666666666666696e+00 3.160924688693275142e-01 5.975369104960721184e-02 2.978392444221456339e-02 1.191356772442356618e-02 5.956783862211783090e-03 2.978391931105891545e-03 1.191356772442356575e-03
1.373333333333333517e+00 3.141855187780971947e-01 5.934766955640383840e-02 2.958602478004138114e-02 1.183440809819840886e-02 5.917204049099204430e-03 2.958602024549602215e-03 1.183440809819840756e-03
1.380000000000000115e+00 3.122784128194375786e-01 5.894483180543792084e-02 2.938944012616578894e-02 1.175577444761456009e-02 5.877887223807280043e-03 2.938943611903640021e-03 1.175577444761455878e-03
1.386666666666666714e+00 3.103713680204800984e-01 5.854513093519166100e-02 2.919416173548079751e-02 1.167766327783015951e-02 5.838831638915079753e-03 2.919415819457539876e-03 1.167766327783015994e-03
1.393333333333333313e+00 3.084646007096353282e-01 5.814852171355192056e-02 2.900018092185556451e-02 1.160007111722480277e-02 5.800035558612401387e-03 2.900017779306200694e-03 1.160007111722480234e-03
1.400000000000000133e+00 3.065583263975975581e-01 5.775496046262291322e-02 2.880748905764369747e-02 1.152299451724524484e-02 5.761497258622622422e-03 2.880748629311311211e-03 1.152299451724524615e-03
1.406666666666666732e+00 3.046527596599573617e-01 5.736440498692381429e-02 2.861607757320625001e-02 1.144643005225213714e-02 5.723215026126068569e-03 2.861607513063034285e-03 1.144643005225213801e-03
1.413333333333333330e+00 3.027481140215680933e-01 5.697681450484123888e-02 2.842593795644797125e-02 1.137037431936776220e-02 5.685187159683881102e-03 2.842593579841940551e-03 1.137037431936776307e-03
1.420000000000000151e+00 3.008446018428072577e-01 5.659214958320967631e-02 2.823706175236563240e-02 1.129482393832480398e-02 5.647411969162401991e-03 2.823705984581200996e-03 1.129482393832480528e-03
1.426666666666666750e+00 2.989424342078690899e-01 5.621037207489573695e-02 2.804944056260730983e-02 1.121977555131611903e-02 5.609887775658059517e-03 2.804943887829029758e-03 1.121977555131611817e-03
1.433333333333333348e+00 2.970418208152150186e-01 5.583144505926499607e-02 2.786306604504157347e-02 1.114522582284548091e-02 5.572612911422740456e-03 2.786306455711370228e-03 1.114522582284548221e-03
1.440000000000000169e+00 2.951429698703076365e-01 5.545533278541400074e-02 2.767792991333584141e-02 1.107117143957935500e-02 5.535585719789677499e-03 2.767792859894838749e-03 1.107117143957935326e-03
1.446666666666666767e+00 2.932460879807426979e-01 5.508200061805289954e-02 2.749402393654303348e-02 1.099760911019962914e-02 5.498804555099814570e-03 2.749402277549907285e-03 1.099760911019962784e-03
1.453333333333333366e+00 2.913513800538895526e-01 5.471141498592749924e-02 2.731133993869583332e-02 1.092453556525733137e-02 5.462267782628665684e-03 2.731133891314332842e-03 1.092453556525733007e-03
1.460000000000000187e+00 2.894590491971437141e-01 5.434354333267344545e-02 2.712986979840800728e-02 1.085194755702732251e-02 5.425973778513661257e-03 2.712986889256830628e-03 1.085194755702732208e-03
1.466666666666666785e+00 2.875692966208877599e-01 5.397835406999810376e-02 2.694960544848223546e-02 1.077984185936396028e-02 5.389920929681980138e-03 2.694960464840990069e-03 1.077984185936396201e-03
1.473333333333333384e+00 2.856823215442498287e-01 5.361581653308948592e-02 2.677053887552386865e-02 1.070821526755770005e-02 5.354107633778850024e-03 2.677053816889425012e-03 1.070821526755770092e-03
1.480000000000000204e+00 2.837983211037434228e-01 5.325590093815499304e-02 2.659266211956032647e-02 1.063706459819266543e-02 5.318532299096332717e-03 2.659266149548166359e-03 1.063706459819266630e-03
1.486666666666666803e+00 2.819174902648639569e-01 5.289857834199605813e-02 2.641596727366568587e-02 1.056638668900518156e-02 5.283193344502590781e-03 2.641596672251295391e-03 1.056638668900518026e-03
1.493333333333333401e+00 2.800400217367104982e-01 5.254382060352806583e-02 2.624044648359005749e-02 1.049617839874319829e-02 5.248089199371599144e-03 2.624044599685799572e-03 1.049617839874319915e-03
1.500000000000000000e+00 2.781661058896960914e-01 5.219160034715847329e-02 2.606609194739359023e-02 1.042643660702670741e-02 5.213218303513353705e-03 2.606609151756676852e-03 1.042643660702670741e-03
1.506666666666666821e+00 2.762959306764007361e-01 5.184189092793915071e-02 2.589289591508470850e-02 1.035715821420903765e-02 5.178579107104518825e-03 2.589289553552259412e-03 1.035715821420903722e-03
1.513333333333333419e+00 2.744296815556163671e-01 5.149466639841226295e-02 2.572085068826241230e-02 1.028834014123910720e-02 5.144170070619553600e-03 2.572085035309776800e-03 1.028834014123910763e-03
1.520000000000000018e+00 2.725675414196241375e-01 5.114990147707192819e-02 2.554994861976236931e-02 1.021997932952456618e-02 5.109989664762283092e-03 2.554994832381141546e-03 1.021997932952456575e-03
1.526666666666666838e+00 2.707096905247410312e-01 5.080757151836735180e-02 2.538018211330667420e-02 1.015207274079586025e-02 5.076036370397930125e-03 2.538018185198965063e-03 1.015207274079586025e-03
1.533333333333333437e+00 2.688563064251624501e-01 5.046765248417579147e-02 2.521154362315706013e-02 1.008461735697120838e-02 5.042308678485604191e-03 2.521154339242802096e-03 1.008461735697120838e-03
1.540000000000000036e+00 2.670075639101235354e-01 5.013012091667667230e-02 2.504402565377139220e-02 1.001761018002244111e-02 5.008805090011220554e-03 2.504402545005610277e-03 1.001761018002244111e-03
1.546666666666666856e+00 2.651636349443952101e-01 4.979495391256116149e-02 2.487762075946336332e-02 9.951048231841777211e-03 4.975524115920888606e-03 2.487762057960444303e-03 9.951048231841778512e-04
1.553333333333333455e+00 2.633246886121239361e-01 4.946212909851414180e-02 2.471232154406523621e-02 9.884928554109453924e-03 4.942464277054726962e-03 2.471232138527363481e-03 9.884928554109455225e-04
1.560000000000000053e+00 2.614908910640187378e-01 4.913162460790804209e-02 2.454812066059347889e-02 9.819248208162243557e-03 4.909624104081121779e-03 2.454812052040560889e-03 9.819248208162243557e-04
1.566666666666666874e+00 2.596624054678836613e-01 4.880341905865094587e-02 2.438501081091728334e-02 9.754004274862842702e-03 4.877002137431421351e-03 2.438501068715710676e-03 9.754004274862842919e-04
1.573333333333333472e+00 2.578393919624871189e-01 4.847749153213357781e-02 2.422298474542982499e-02 9.689193854470149608e-03 4.844596927235074804e-03 2.422298463617537402e-03 9.689193854470150693e-04
1.580000000000000071e+00 2.560220076147552426e-01 4.815382155322210644e-02 2.406203526272214857e-02 9.624814066510365557e-03 4.812407033255182778e-03 2.406203516627591389e-03 9.624814066510364689e-04
1.586666666666666670e+00 2.542104063802697600e-01 4.783238907124646305e-02 2.390215520925968035e-02 9.560862049648980940e-03 4.780431024824490470e-03 2.390215512412245235e-03 9.560862049648981157e-04
1.593333333333333490e+00 2.524047390670473567e-01 4.751317444193564610e-02 2.374333747906127307e-02 9.497334961563607889e-03 4.748667480781803944e-03 2.374333740390901972e-03 9.497334961563608105e-04
1.600000000000000089e+00 2.506051533025716038e-01 4.719615841025390918e-02 2.358557501338070031e-02 9.434229978817655973e-03 4.717114989408827987e-03 2.358557494704413993e-03 9.434229978817655756e-04
1.606666666666666687e+00 2.488117935040438933e-01 4.688132209409371504e-02 2.342886080039054131e-02 9.371544296734835369e-03 4.685772148367417685e-03 2.342886074183708842e-03 9.371544296734835803e-04
1.613333333333333508e+00 2.470248008518158289e-01 4.656864696878342674e-02 2.327318787486845966e-02 9.309275129274511770e-03 4.654637564637255885e-03 2.327318782318627943e-03 9.309275129274511770e-04
1.620000000000000107e+00 2.452443132659617997e-01 4.625811485236950432e-02 2.311854931788580314e-02 9.247419708907885297e-03 4.623709854453942648e-03 2.311854927226971324e-03 9.247419708907884213e-04
1.626666666666666705e+00 2.434704653859442736e-01 4.594970789163492497e-02 2.296493825649842391e-02 9.185975286494976050e-03 4.592987643247488025e-03 2.296493821623744012e-03 9.185975286494974966e-04
1.633333333333333526e+00 2.417033885533241555e-01 4.564340854881729359e-02 2.281234786343978860e-02 9.124939131162449271e-03 4.562469565581224636e-03 2.281234782790612318e-03 9.124939131162449488e-04
1.640000000000000124e+00 2.399432107974617256e-01 4.533919958899186586e-02 2.266077135681627067e-02 9.064308530182248885e-03 4.532154265091124443e-03 2.266077132545562221e-03 9.064308530182249102e-04
1.646666666666666723e+00 2.381900568241519800e-01 4.503706406808607315e-02 2.251020199980457645e-02 9.004080788851016870e-03 4.502040394425508435e-03 2.251020197212754217e-03 9.004080788851015786e-04
1.653333333333333544e+00 2.364440480071354211e-01 4.473698532149424090e-02 2.236063310035134311e-02 8.944253230370329683e-03 4.472126615185164841e-03 2.236063307592582421e-03 8.944253230370329032e-04
1.660000000000000142e+00 2.347053023824217655e-01 4.443894695326210814e-02 2.221205801087485637e-02 8.884823195727746536e-03 4.442411597863873268e-03 2.221205798931936634e-03 8.884823195727746103e-04
1.666666666666666741e+00 2.329739346453613968e-01 4.414293282581251143e-02 2.206447012796878063e-02 8.825788043578608813e-03 4.412894021789304407e-03 2.206447010894652203e-03 8.825788043578608813e-04
1.673333333333333339e+00 2.312500561503978702e-01 4.384892705018501868e-02 2.191786289210800182e-02 8.767145150128658262e-03 4.383572575064329131e-03 2.191786287532164566e-03 8.767145150128659130e-04
1.680000000000000160e+00 2.295337749134319649e-01 4.355691397676333954e-02 2.177222978735648268e-02 8.708891909017421953e-03 4.354445954508710977e-03 2.177222977254355488e-03 8.708891909017422387e-04
1.686666666666666758e+00 2.278251956167260117e-01 4.326687818646593464e-02 2.162756434107715106e-02 8.651025731202376112e-03 4.325512865601188056e-03 2.162756432800594028e-03 8.651025731202375462e-04
1.693333333333333357e+00 2.261244196162750797e-01 4.297880448237610673e-02 2.148386012364370337e-02 8.593544044843864568e-03 4.296772022421932284e-03 2.148386011210966142e-03 8.593544044843865219e-04
1.700000000000000178e+00 2.244315449515715266e-01 4.269267788178927880e-02 2.134111074815445153e-02 8.536444295190813436e-03 4.268222147595406718e-03 2.134111073797703359e-03 8.536444295190813002e-04
1.706666666666666776e+00 2.227466663576863071e-01 4.240848360865622640e-02 2.119930987014810239e-02 8.479723944467170912e-03 4.239861972233585456e-03 2.119930986116792728e-03 8.479723944467170479e-04
1.713333333333333375e+00 2.210698752795904054e-01 4.212620708640172490e-02 2.105845118732141419e-02 8.423380471759124230e-03 4.211690235879562115e-03 2.105845117939781058e-03 8.423380471759124664e-04
1.720000000000000195e+00 2.194012598886388443e-01 4.184583393109973792e-02 2.091852843924883742e-02 8.367411372903053868e-03 4.183705686451526934e-03 2.091852843225763467e-03 8.367411372903054301e-04
1.726666666666666794e+00 2.177409051011389152e-01 4.156734994498655772e-02 2.077953540710401198e-02 8.311814160374247570e-03 4.155907080187123785e-03 2.077953540093561893e-03 8.311814160374246269e-04
1.733333333333333393e+00 2.160888925989228326e-01 4.129074111029459176e-02 2.064146591338312728e-02 8.256586363176323870e-03 4.128293181588161935e-03 2.064146590794080968e-03 8.256586363176324304e-04
1.740000000000000213e+00 2.144453008518466541e-01 4.101599358339028112e-02 2.050431382163018720e-02 8.201725526731429294e-03 4.100862763365714647e-03 2.050431381682857324e-03 8.201725526731430162e-04
1.746666666666666812e+00 2.128102051421351115e-01 4.074309368920055185e-02 2.036807303616409992e-02 8.147229212771138138e-03 4.073614606385569069e-03 2.036807303192784534e-03 8.147229212771138788e-04
1.753333333333333410e+00 2.111836775904929187e-01 4.047202791591256177e-02 2.023273750180758918e-02 8.093094999228080816e-03 4.046547499614040408e-03 2.023273749807020204e-03 8.093094999228080382e-04
1.760000000000000009e+00 2.095657871839034792e-01 4.020278290993303111e-02 2.009830120361795480e-02 8.039320480128297336e-03 4.019660240064148668e-03 2.009830120032074334e-03 8.039320480128297553e-04
1.766666666666666829e+00 2.079565998050355580e-01 3.993534547109331423e-02 1.996475816661959571e-02 7.985903265484310676e-03 3.992951632742155338e-03 1.996475816371077669e-03 7.985903265484310459e-04
1.773333333333333428e+00 2.063561782631793129e-01 3.966970254808774993e-02 1.983210245553838208e-02 7.932840981188900992e-03 3.966420490594450496e-03 1.983210245297225248e-03 7.932840981188900775e-04
1.780000000000000027e+00 2.047645823266331655e-01 3.940584123413286982e-02 1.970032817453773802e-02 7.880131268909584125e-03 3.940065634454792062e-03 1.970032817227396031e-03 7.880131268909584125e-04
1.786666666666666847e+00 2.031818687564646009e-01 3.914374876283627236e-02 1.956942946695652483e-02 7.827771785983806546e-03 3.913885892991903273e-03 1.956942946495951637e-03 7.827771785983805679e-04
1.793333333333333446e+00 2.016080913415679854e-01 3.888341250426407408e-02 1.943940051504869371e-02 7.775760205314818582e-03 3.887880102657409291e-03 1.943940051328704646e-03 7.775760205314818799e-04
1.800000000000000044e+00 2.000433009349427971e-01 3.862481996119652289e-02 1.931023553972463155e-02 7.724094215268252801e-03 3.862047107634126401e-03 1.931023553817063200e-03 7.724094215268253235e-04
1.806666666666666865e+00 1.984875454911186610e-01 3.836795876556214208e-02 1.918192880029424494e-02 7.672771519569377210e-03 3.836385759784688605e-03 1.918192879892344303e-03 7.672771519569377210e-04
1.813333333333333464e+00 1.969408701046529431e-01 3.811281667504094750e-02 1.905447459421180309e-02 7.621789837201048412e-03 3.810894918600524206e-03 1.905447459300262103e-03 7.621789837201049063e-04
1.820000000000000062e+00 1.954033170496278227e-01 3.785938156982790459e-02 1.892786725682241156e-02 7.571146902302324823e-03 3.785573451151162411e-03 1.892786725575581206e-03 7.571146902302324823e-04
1.826666666666666883e+00 1.938749258200763437e-01 3.760764144954828470e-02 1.880210116111021360e-02 7.520840464067759905e-03 3.760420232033879952e-03 1.880210116016939976e-03 7.520840464067759688e-04
1.833333333333333481e+00 1.923557331712675844e-01 3.735758443031696879e-02 1.867717071744829510e-02 7.470868286647378009e-03 3.735434143323689005e-03 1.867717071661844502e-03 7.470868286647378443e-04
1.840000000000000080e+00 1.908457731617813069e-01 3.710919874193412821e-02 1.855307037335018200e-02 7.421228149047288600e-03 3.710614074523644300e-03 1.855307037261822150e-03 7.421228149047288817e-04
1.846666666666666679e+00 1.893450771963065271e-01 3.686247272521012835e-02 1.842979461322306195e-02 7.371917845030981353e-03 3.685958922515490677e-03 1.842979461257745338e-03 7.371917845030981136e-04
1.853333333333333499e+00 1.878536740690973650e-01 3.661739482941297336e-02 1.830733795812261588e-02 7.322935183021271784e-03 3.661467591510635892e-03 1.830733795755317946e-03 7.322935183021272000e-04
1.860000000000000098e+00 1.863715900080230858e-01 3.637395360983176201e-02 1.818569496550949058e-02 7.274277986002899120e-03 3.637138993001449560e-03 1.818569496500724780e-03 7.274277986002899554e-04
1.866666666666666696e+00 1.848988487191489116e-01 3.613213772545007668e-02 1.806486022900737759e-02 7.225944091425762564e-03 3.612972045712881282e-03 1.806486022856440641e-03 7.225944091425762781e-04
1.873333333333333517e+00 1.834354714317883994e-01 3.589193593672362903e-02 1.794482837816271936e-02 7.177931351108812405e-03 3.588965675554406203e-03 1.794482837777203101e-03 7.177931351108812405e-04
1.880000000000000115e+00 1.819814769439672686e-01 3.565333710345664625e-02 1.782559407820601474e-02 7.130237631144577780e-03 3.565118815572288890e-03 1.782559407786144445e-03 7.130237631144577129e-04
1.886666666666666714e+00 1.805368816682418054e-01 3.541633018277175193e-02 1.770715202981469269e-02 7.082860811804319798e-03 3.541430405902159899e-03 1.770715202951079949e-03 7.082860811804319798e-04
1.893333333333333535e+00 1.791016996778165560e-01 3.518090422716855376e-02 1.758949696887757153e-02 7.035798787443823046e-03 3.517899393721911523e-03 1.758949696860955762e-03 7.035798787443823480e-04
1.900000000000000133e+00 1.776759427529074620e-01 3.494704838266624036e-02 1.747262366626091065e-02 6.989049466409816801e-03 3.494524733204908400e-03 1.747262366602454200e-03 6.989049466409816150e-04
1.906666666666666732e+00 1.762596204272982303e-01 3.471475188702572573e-02 1.735652692757596108e-02 6.942610770947001651e-03 3.471305385473500826e-03 1.735652692736750413e-03 6.942610770947001434e-04
1.913333333333333552e+00 1.748527400350400329e-01 3.448400406804728174e-02 1.724120159294811883e-02 6.896480637105712776e-03 3.448240318552856388e-03 1.724120159276428194e-03 6.896480637105712776e-04
1.920000000000000151e+00 1.734553067572462692e-01 3.425479434193966222e-02 1.712664253678759449e-02 6.850657014650187761e-03 3.425328507325093880e-03 1.712664253662546940e-03 6.850657014650187761e-04
1.926666666666666750e+00 1.720673236689351793e-01 3.402711221175692274e-02 1.701284466756157465e-02 6.805137866967440712e-03 3.402568933483720356e-03 1.701284466741860178e-03 6.805137866967440928e-04
1.933333333333333348e+00 1.706887917858763704e-01 3.380094726589946696e-02 1.689980292756795149e-02 6.759921170976747849e-03 3.379960585488373925e-03 1.689980292744186962e-03 6.759921170976748066e-04
1.940000000000000169e+00 1.693197101113972647e-01 3.357628917667598856e-02 1.678751229271051304e-02 6.715004917039731590e-03 3.357502458519865795e-03 1.678751229259932897e-03 6.715004917039731156e-04
1.946666666666666767e+00 1.679600756831090558e-01 3.335312769892304074e-02 1.667596777227567037e-02 6.670387108871048305e-03 3.335193554435524153e-03 1.667596777217762076e-03 6.670387108871048305e-04
1.953333333333333366e+00 1.666098836195118171e-01 3.313145266867929817e-02 1.656516440871060036e-02 6.626065763449655484e-03 3.313032881724827742e-03 1.656516440862413871e-03 6.626065763449656134e-04
1.960000000000000187e+00 1.652691271664417094e-01 3.291125400191160372e-02 1.645509727740295317e-02 6.582038910930682572e-03 3.291019455465341286e-03 1.645509727732670643e-03 6.582038910930682572e-04
1.966666666666666785e+00 1.639377977433237599e-01 3.269252169329026070e-02 1.634576148646194396e-02 6.538304594557884687e-03 3.269152297278942344e-03 1.634576148639471172e-03 6.538304594557884037e-04
1.973333333333333384e+00 1.626158849891956859e-01 3.247524581501077395e-02 1.623715217650094703e-02 6.494860870576665314e-03 3.247430435288332657e-03 1.623715217644166329e-03 6.494860870576665314e-04
1.980000000000000204e+00 1.613033768084705388e-01 3.225941651565985419e-02 1.612926452042151571e-02 6.451705808147695752e-03 3.225852904073847876e-03 1.612926452036923938e-03 6.451705808147695752e-04
1.986666666666666803e+00 1.600002594164069980e-01 3.204502401912328463e-02 1.602209372319884917e-02 6.408837489261100945e-03 3.204418744630550472e-03 1.602209372315275236e-03 6.408837489261101162e-04
1.993333333333333401e+00 1.587065173842570620e-01 3.183205862353348514e-02 1.591563502166865735e-02 6.366254008651204763e-03 3.183127004325602381e-03 1.591563502162801191e-03 6.366254008651204329e-04
2.000000000000000000e+00 1.574221336840644636e-01 3.162051070025480998e-02 1.580988368431548996e-02 6.323953473711859882e-03 3.161976736855929941e-03 1.580988368427964971e-03 6.323953473711859665e-04


==> anc/SUN_NF3_mu0.25_quark_condensate.dat <==
# m	N=3	N=10	N=20	N=50	N=100	N=200	N=500
6.666666666666667095e-03 4.596980864620239630e-03 8.092772215480893358e-03 1.218182992979694769e-02 1.673494736237923081e-02 4.625596185230052210e-05 2.826153662945543513e-12 2.786002042491156529e-12
1.333333333333333419e-02 9.193857253139196828e-03 1.618502115825464979e-02 2.436045288253612870e-02 3.334765528386424843e-02 9.995971290939088664e-05 2.863739338258374468e-12 2.756439463254718711e-12
2.000000000000000042e-02 1.379052469630247593e-02 2.427622040111954496e-02 3.653261535894044426e-02 4.972045439835370839e-02 1.701939710146114517e-04 2.797241605012601440e-13 2.518963047407988425e-14
2.666666666666666838e-02 1.838687873818377685e-02 3.236583724698036124e-02 4.869497146055924014e-02 6.574468158543837759e-02 2.697317550563808593e-04 6.129356281784717054e-13 -1.084202172485504434e-15
3.333333333333333287e-02 2.298281492616204014e-02 4.045332968623426007e-02 6.084403765530248948e-02 8.132488091525923168e-02 4.180517489742043924e-04 1.306734668388153209e-12 -2.383437775847301254e-13
4.000000000000000083e-02 2.757822882735310940e-02 4.853814352691437212e-02 7.297614940939398109e-02 9.638254073129665089e-02 6.461127577838290774e-04 4.161619688904558348e-12 1.020595645033021297e-13
4.666666666666666879e-02 3.217301602726652110e-02 5.661970964316192373e-02 8.508741937070264660e-02 1.108592258768755084e-01 1.004165221093700211e-03 1.163448316276082738e-11 5.500880422467282951e-13
5.333333333333333676e-02 3.676707213446152311e-02 6.469744148786918392e-02 9.717369938729224221e-02 1.247189285095135075e-01 1.574657177996879312e-03 3.106022383736415588e-11 -2.180149868506269173e-13
6.000000000000000472e-02 4.136029278886527855e-02 7.277073282051546577e-02 1.092305457362988536e-01 1.379495779331708638e-01 2.493489416791082759e-03 9.100458740172977783e-11 2.376571162088224710e-13
6.666666666666666574e-02 4.595257365759265050e-02 8.083895574865322675e-02 1.212531902843676929e-01 1.505637430335563243e-01 3.984464941938121313e-03 2.693374133386244751e-10 -4.081840479045845464e-13
7.333333333333333370e-02 5.054381044797467276e-02 8.890145907230945221e-02 1.332365172605758652e-01 1.625986818183533522e-01 6.413215242313599629e-03 8.182666241629701145e-10 1.078781161623076659e-13
8.000000000000000167e-02 5.513389890363125379e-02 9.695756698480650915e-02 1.451750483036418904e-01 1.741159572638130149e-01 1.036590061626336753e-02 2.525925884106043531e-09 3.301034214494197484e-13
8.666666666666666963e-02 5.972273481298817632e-02 1.050065781752717448e-01 1.570629368081225274e-01 1.852008558898772250e-01 1.674795770239545858e-02 7.916432356976189053e-09 -1.339170383381679230e-13
9.333333333333333759e-02 6.431021401404754534e-02 1.130477653166472862e-01 1.688939725011706361e-01 1.959618104004289540e-01 2.686427371116233490e-02 2.514970942690802011e-08 -5.737236496069128471e-14
1.000000000000000056e-01 6.889623239542976008e-02 1.210803749771474508e-01 1.806615977461477895e-01 2.065298755544576759e-01 4.236406787400415208e-02 8.084828623243015753e-08 4.828313674802112869e-14
1.066666666666666735e-01 7.348068590169207215e-02 1.291036279933692188e-01 1.923589371685103244e-01 2.170581132987834672e-01 6.482628737940460129e-02 2.626464660399474811e-07 -2.367716844346261440e-13
1.133333333333333415e-01 7.806347053961691651e-02 1.371167202864494172e-01 2.039788405074124400e-01 2.277204696391862682e-01 9.479257659988050977e-02 8.612948649169240913e-07 1.723881454251951545e-13
1.200000000000000094e-01 8.264448237822992482e-02 1.451188241363011999e-01 2.155139397014304292e-01 2.387093820041374104e-01 1.305755916433383457e-01 2.848357599508377047e-06 4.027449670059484445e-13
1.266666666666666774e-01 8.722361755625070157e-02 1.531090899301153219e-01 2.269567197981308959e-01 2.502309999780644723e-01 1.680433358268050570e-01 9.491612073107110663e-06 2.424998859125910406e-13
1.333333333333333315e-01 9.180077228559235802e-02 1.610866483780194480e-01 2.382996038934173666e-01 2.624966059886678083e-01 2.023006824524224145e-01 3.184676168816189733e-05 -1.434580174560403620e-13
1.400000000000000133e-01 9.637584285630057535e-02 1.690506131603017603e-01 2.495350497467972717e-01 2.757087919767551298e-01 2.300777042004422956e-01 1.075102744267984842e-04 8.619407271259758988e-14
1.466666666666666674e-01 1.009487256381075421e-01 1.770000840446699364e-01 2.606556585290327743e-01 2.900414155276994088e-01 2.506834504801055963e-01 3.648199906677824047e-04 1.746288299149985388e-13
1.533333333333333492e-01 1.055193170876297382e-01 1.849341504124210334e-01 2.716542917050359107e-01 3.056136847730488992e-01 2.652519064965713214e-01 1.242011836294595103e-03 5.645079311407859332e-14
1.600000000000000033e-01 1.100875137518192992e-01 1.928518951776028723e-01 2.825241951510710781e-01 3.224610238424113207e-01 2.755688998881992147e-01 4.219875886240196348e-03 -4.233809483555894815e-14
1.666666666666666852e-01 1.146532122723368102e-01 2.007523991063994706e-01 2.932591276124194568e-01 3.405083506839796104e-01 2.833736392729544473e-01 1.407369859133386462e-02 1.421063787476747632e-12
1.733333333333333393e-01 1.192163093894724329e-01 2.086347454401486501e-01 3.038534897670599477e-01 3.595539017343241106e-01 2.901949822335678220e-01 4.381829425519680882e-02 3.531195879683718307e-11
1.800000000000000211e-01 1.237767019475969760e-01 2.164980248399107909e-01 3.143024521921393699e-01 3.792720397327795090e-01 2.974927689152801480e-01 1.129265888940491902e-01 9.048441249730407588e-10
1.866666666666666752e-01 1.283342868987275009e-01 2.243413405771409186e-01 3.246020785101867423e-01 3.992399830002791306e-01 3.069216531368693102e-01 2.073541048997138703e-01 2.323013107025566447e-08
1.933333333333333570e-01 1.328889613074484277e-01 2.321638139415717894e-01 3.347494412668478581e-01 4.189863266801567843e-01 3.205831141333990719e-01 2.733975734859478979e-01 5.985087971788261327e-07
2.000000000000000111e-01 1.374406223556035311e-01 2.399645897876351019e-01 3.447427279177949222e-01 4.380512925044483530e-01 3.410369156333046270e-01 3.015731366991463158e-01 1.547169157166361860e-05
2.066666666666666929e-01 1.419891673469036442e-01 2.477428422048419399e-01 3.545813351736239460e-01 4.560439616327627288e-01 3.706258378626584582e-01 3.121072371834440751e-01 4.007574430487363280e-04
2.133333333333333470e-01 1.465344937110225343e-01 2.554977802114936636e-01 3.642659491869189026e-01 4.726830492542165585e-01 4.097456453747180816e-01 3.188639100947253113e-01 1.011275129952822656e-02
2.200000000000000011e-01 1.510764990084876858e-01 2.632286534281532697e-01 3.737986107197225349e-01 4.878143131714106073e-01 4.549402743214475686e-01 3.318653734299338853e-01 1.483821902036809859e-01
2.266666666666666829e-01 1.556150809359926335e-01 2.709347576857452089e-01 3.831827644024672352e-01 5.014057636296204157e-01 4.994161179569137632e-01 3.676366439053544433e-01 3.121804799276041154e-01
2.333333333333333370e-01 1.601501373295412811e-01 2.786154404509240679e-01 3.924232906377935204e-01 5.135276320141324291e-01 5.368061265340206001e-01 4.459071220882325770e-01 3.276151215179805010e-01
2.400000000000000189e-01 1.646815661710973044e-01 2.862701060811370657e-01 4.015265209081951836e-01 5.243259242662380304e-01 5.644756133081920701e-01 5.425237443032274731e-01 3.623248629359460127e-01
2.466666666666666730e-01 1.692092655913307597e-01 2.938982207544318381e-01 4.105002349718922527e-01 5.339969412560640061e-01 5.833691540335467218e-01 6.030755720658664831e-01 5.762901883401811975e-01
2.533333333333333548e-01 1.737331338707804596e-01 3.014993170657613852e-01 4.193536406767071623e-01 5.427672881147257433e-01 5.959803035812298866e-01 6.273049718461346513e-01 6.509885393809745624e-01
2.600000000000000089e-01 1.782530694630074797e-01 3.090729982401838050e-01 4.280973357868136930e-01 5.508810753657051862e-01 6.048403678446320209e-01 6.366683398024316487e-01 6.606434604819949596e-01
2.666666666666666630e-01 1.827689709715558386e-01 3.166189418006563061e-01 4.367432516208091253e-01 5.585940456778092367e-01 6.120580942037467942e-01 6.442075543143953587e-01 7.610882322953729240e-01
2.733333333333333726e-01 1.872807371724433956e-01 3.241369027469997999e-01 4.453045775539001272e-01 5.661732424282190923e-01 6.194738021764166769e-01 6.610382627972433145e-01 9.594466446956062544e-01
2.800000000000000266e-01 1.917882670152640523e-01 3.316267161267452690e-01 4.537956660758319383e-01 5.739002975394308370e-01 6.290324449194825140e-01 7.067390932626369526e-01 9.830384798797273671e-01
2.866666666666666807e-01 1.962914596262714806e-01 3.390882989356538424e-01 4.622319165699637078e-01 5.820760196207180881e-01 6.431516327672053279e-01 7.965270654269402950e-01 9.844627209278402624e-01
2.933333333333333348e-01 2.007902143145950669e-01 3.465216513259486986e-01 4.706296366702290013e-01 5.910234673035366093e-01 6.647978007799111300e-01 8.895225472468915040e-01 9.849607418935283354e-01
3.000000000000000444e-01 2.052844305763055488e-01 3.539268570461792662e-01 4.790058789746535761e-01 6.010859232074897696e-01 6.966993714379963176e-01 9.392996189562955456e-01 9.854035174827586729e-01
3.066666666666666985e-01 2.097740080979805521e-01 3.613040831022881760e-01 4.873782514820386713e-01 6.126153330893481241e-01 7.392002510712637475e-01 9.574662803152377277e-01 9.858252585503624044e-01
3.133333333333333526e-01 2.142588467622099091e-01 3.686535785669255438e-01 4.957646992302991440e-01 6.259463969259327909e-01 7.879467760691853950e-01 9.635752175623545357e-01 9.862284607415660043e-01
3.200000000000000067e-01 2.187388466515526320e-01 3.759756725457625848e-01 5.041832557974792461e-01 6.413527841787814987e-01 8.348438897908883050e-01 9.659817371166993238e-01 9.866143268782399112e-01
3.266666666666666607e-01 2.232139080526447938e-01 3.832707712470458383e-01 5.126517630184059815e-01 6.589863709335632702e-01 8.729288371356657139e-01 9.673066931912762678e-01 9.869839208302920719e-01
3.333333333333333703e-01 2.276839314603132103e-01 3.905393541528542345e-01 5.211875586916439040e-01 6.788088602343042011e-01 8.999506698955664907e-01 9.683033337743509605e-01 9.873382198714650837e-01
3.400000000000000244e-01 2.321488175819482747e-01 3.977819692893101999e-01 5.298071332968338210e-01 7.005358870321964915e-01 9.175103990766519946e-01 9.691836889220188933e-01 9.876781246708058459e-01
3.466666666666666785e-01 2.366084673415754513e-01 4.049992275806999498e-01 5.385257583231013445e-01 7.236207374062797459e-01 9.284598306499992626e-01 9.700079700774317804e-01 9.880044663836327068e-01
3.533333333333333326e-01 2.410627818820897939e-01 4.121917963064561374e-01 5.473570911337721778e-01 7.472996551656312381e-01 9.352853399070180096e-01 9.707941565565970654e-01 9.883180137129984333e-01
3.600000000000000422e-01 2.455116625709417855e-01 4.193603916790304975e-01 5.563127640814377051e-01 7.706995240208494025e-01 9.396907069725629613e-01 9.715484549991639796e-01 9.886194783231128103e-01
3.666666666666666963e-01 2.499550110021669935e-01 4.265057705655415088e-01 5.654019681773423400e-01 7.929799473476096816e-01 9.427168576109230536e-01 9.722737342178464637e-01 9.889095200713191591e-01
3.733333333333333504e-01 2.543927289999035057e-01 4.336287213986315114e-01 5.746310447877680527e-01 8.134637712916895635e-01 9.449632849343947427e-01 9.729718615371636403e-01 9.891887518339705920e-01
3.800000000000000044e-01 2.588247186212046524e-01 4.407300542990891801e-01 5.840031016140583287e-01 8.317162069002865810e-01 9.467648170074890457e-01 9.736443535428879192e-01 9.894577433883254836e-01
3.866666666666667140e-01 2.632508821592611792e-01 4.478105905091829264e-01 5.935176717580162853e-01 8.475582614830976524e-01 9.483056557931566211e-01 9.742925617979119046e-01 9.897170252352219810e-01
3.933333333333333681e-01 2.676711221450938649e-01 4.548711511612469338e-01 6.031704358989216086e-01 8.610272208497266044e-01 9.496865746810400077e-01 9.749177297409284959e-01 9.899670920290146725e-01
4.000000000000000222e-01 2.720853413503175888e-01 4.619125454820268706e-01 6.129530284354816061e-01 8.723105905782634339e-01 9.509627972330444434e-01 9.755210132533462808e-01 9.902084053303115141e-01
4.066666666666666763e-01 2.764934427889124691e-01 4.689355585182218844e-01 6.228529469542564145e-01 8.816782239996454607e-01 9.521648621473028928e-01 9.761034912498102178e-01 9.904413964986115149e-01
4.133333333333333859e-01 2.808953297185485254e-01 4.759409384757338768e-01 6.328535817926924656e-01 8.894275544793065480e-01 9.533099734965700955e-01 9.766661727420642425e-01 9.906664690941909823e-01
4.200000000000000400e-01 2.852909056416033096e-01 4.829293837844379489e-01 6.429343777045402053e-01 8.958467669786743803e-01 9.544081324903070929e-01 9.772100025628492892e-01 9.908840010146638955e-01
4.266666666666666941e-01 2.896800743067401429e-01 4.899015300046845045e-01 6.530711332616426779e-01 9.011942750437504923e-01 9.554654374651280202e-01 9.777358665308324426e-01 9.910943465865984514e-01
4.333333333333333481e-01 2.940627397081426175e-01 4.968579366997812885e-01 6.632364360689150251e-01 9.056902358280439769e-01 9.564858562986578994e-01 9.782445960182549749e-01 9.912978383887928180e-01
4.400000000000000022e-01 2.984388060866409731e-01 5.037990744088087780e-01 6.734002233773926926e-01 9.095156814641656151e-01 9.574721777656689525e-01 9.787369719472955865e-01 9.914947887628695611e-01
4.466666666666667118e-01 3.028081779281577846e-01 5.107253118680654680e-01 6.835304493011337135e-01 9.128157764993297674e-01 9.584265229659779672e-01 9.792137286894770920e-01 9.916854914606038074e-01
4.533333333333333659e-01 3.071707599635932762e-01 5.176369036121372114e-01 6.935938322288205393e-01 9.157048476836532336e-01 9.593506208493763898e-01 9.796755574342596029e-01 9.918702229547408100e-01
4.600000000000000200e-01 3.115264571669398297e-01 5.245339781207636332e-01 7.035566501861640898e-01 9.182717846311169163e-01 9.602459576849741163e-01 9.801231093446984843e-01 9.920492437184332823e-01
4.666666666666666741e-01 3.158751747528785181e-01 5.314165266504754515e-01 7.133855481935972298e-01 9.205850781173922082e-01 9.611138589729820714e-01 9.805569983901192277e-01 9.922227993410684954e-01
4.733333333333333837e-01 3.202168181749779352e-01 5.382843929207986600e-01 7.230483209165898817e-01 9.226971812372068982e-01 9.619555352011528448e-01 9.809778039517007553e-01 9.923911215626397553e-01
4.800000000000000377e-01 3.245512931219834973e-01 5.451372637895802731e-01 7.325146357678845588e-01 9.246481156279393598e-01 9.627721082385869433e-01 9.813860732828924016e-01 9.925544292955069681e-01
4.866666666666666918e-01 3.288785055141913993e-01 5.519746610718434532e-01 7.417566663122830972e-01 9.264683648818483608e-01 9.635646271140558827e-01 9.817823236496852068e-01 9.927129294413996607e-01
4.933333333333333459e-01 3.331983614988462961e-01 5.587959346481482514e-01 7.507496124809228677e-01 9.281811486141863243e-01 9.643340781677105511e-01 9.821670443954639840e-01 9.928668177427455444e-01
5.000000000000000000e-01 3.375107674544240433e-01 5.656002570003116903e-01 7.594720921227962052e-01 9.298041836400992022e-01 9.650813919756088266e-01 9.825406987877770559e-01 9.930162795113014473e-01
5.066666666666667096e-01 3.418156299579426793e-01 5.723866192210125270e-01 7.679063968809561880e-01 9.313510335796412187e-01 9.658074484755850841e-01 9.829037257280607287e-01 9.931614903095873359e-01
5.133333333333334192e-01 3.461128557945454265e-01 5.791538287354771608e-01 7.760386138598560635e-01 9.328321350355606167e-01 9.665130809853300642e-01 9.832565412842877439e-01 9.933026165328288082e-01
5.200000000000000178e-01 3.504023519712456403e-01 5.859005087583671889e-01 7.838586215787902711e-01 9.342555735543750517e-01 9.671990797328490208e-01 9.835995402890874706e-01 9.934398161335453725e-01
5.266666666666667274e-01 3.546840256799195235e-01 5.926250994575185116e-01 7.913599743365149486e-01 9.356276675654415786e-01 9.678661946966358176e-01 9.839330975763638243e-01 9.935732390471386788e-01
5.333333333333333259e-01 3.589577842986789724e-01 5.993258610255328689e-01 7.985396934945450109e-01 9.369534066848631548e-01 9.685151382647967377e-01 9.842575692602052451e-01 9.937030277224578878e-01
5.400000000000000355e-01 3.632235353807285461e-01 6.060008785875393711e-01 8.053979859821052134e-01 9.382367798303156148e-01 9.691465875983148459e-01 9.845732938718788629e-01 9.938293175651615741e-01
5.466666666666667451e-01 3.674811866458662091e-01 6.126480689740183561e-01 8.119379110401193644e-01 9.394810205298358419e-01 9.697611868476855301e-01 9.848805934697735243e-01 9.939522374058522569e-01
5.533333333333333437e-01 3.717306459677559571e-01 6.192651893086098536e-01 8.181650151908381741e-01 9.406887900290478166e-01 9.703595491117911198e-01 9.851797745837288511e-01 9.940719098473963511e-01
5.600000000000000533e-01 3.759718213627241679e-01 6.258498473724871669e-01 8.240869536133015316e-01 9.418623140423554307e-01 9.709422583508525717e-01 9.854711291970690290e-01 9.941884516945797001e-01
5.666666666666666519e-01 3.802046209758457307e-01 6.323995136414534146e-01 8.297131132900664729e-01 9.430034847253323527e-01 9.715098710459734166e-01 9.857549355412842385e-01 9.943019742331140609e-01
5.733333333333333615e-01 3.844289530686201273e-01 6.389115348982991049e-01 8.350542504820648304e-01 9.441139369078233035e-01 9.720629178372897083e-01 9.860314589350728243e-01 9.944125835909378708e-01
5.800000000000000711e-01 3.886447260030697071e-01 6.453831492830074401e-01 8.401221518934774979e-01 9.451951050497031659e-01 9.726019049973020358e-01 9.863009525131971600e-01 9.945203810212657203e-01
5.866666666666666696e-01 3.928518482263077538e-01 6.518115026068269646e-01 8.449293260584058718e-01 9.462482659164277443e-01 9.731273158225669517e-01 9.865636579256423788e-01 9.946254631867192941e-01
5.933333333333333792e-01 3.970502282545165240e-01 6.581936657680659275e-01 8.494887288895363042e-01 9.472745706092966511e-01 9.736396119140653393e-01 9.868198059719314186e-01 9.947279224062480774e-01
6.000000000000000888e-01 4.012397746554430267e-01 6.645266530599449606e-01 8.538135251406898663e-01 9.482750687103513876e-01 9.741392343859234249e-01 9.870696172074615582e-01 9.948278469001732294e-01
6.066666666666666874e-01 4.054203960301244747e-01 6.708074411587373609e-01 8.579168857720297359e-01 9.492507265604953615e-01 9.746266049992207137e-01 9.873133025149362085e-01 9.949253210242547940e-01
6.133333333333333970e-01 4.095920009934930217e-01 6.770329885701660277e-01 8.618118198600464019e-01 9.502024411488176892e-01 9.751021271977513560e-01 9.875510636136508591e-01 9.950204254631335177e-01
6.199999999999999956e-01 4.137544981552755963e-01 6.832002553051932381e-01 8.655110387893943935e-01 9.511310507839420003e-01 9.755661871095440141e-01 9.877830935696082504e-01 9.951132374456173046e-01
6.266666666666667052e-01 4.179077960984124429e-01 6.893062225458265191e-01 8.690268497860954566e-01 9.520373433139713848e-01 9.760191544539925657e-01 9.880095772416379596e-01 9.952038309142097194e-01
6.333333333333334147e-01 4.220518033576259320e-01 6.953479120802772417e-01 8.723710755889241275e-01 9.529220625578768145e-01 9.764613834119422187e-01 9.882306917202164920e-01 9.952922767051716191e-01
6.400000000000000133e-01 4.261864283973089140e-01 7.013224052738799008e-01 8.755549968873435063e-01 9.537859133757062846e-01 9.768932134343776275e-01 9.884466067316973747e-01 9.953786427100840273e-01
6.466666666666667229e-01 4.303115795877388017e-01 7.072268613677524796e-01 8.785893142304068704e-01 9.546295657151928626e-01 9.773149699939728263e-01 9.886574850101504941e-01 9.954629940198548299e-01
6.533333333333333215e-01 4.344271651816404289e-01 7.130585349055720279e-01 8.814841262912972430e-01 9.554536579138013241e-01 9.777269653144994299e-01 9.888634826709888914e-01 9.955453930848808808e-01
6.600000000000000311e-01 4.385330932893883871e-01 7.188147920990685114e-01 8.842489215570816796e-01 9.562587993823082888e-01 9.781294990186601979e-01 9.890647495235806996e-01 9.956258998265320459e-01
6.666666666666667407e-01 4.426292718532991444e-01 7.244931259796404399e-01 8.868925808879819517e-01 9.570455728767444104e-01 9.785228587704655201e-01 9.892614293994188568e-01 9.957045717767902815e-01
6.733333333333333393e-01 4.467156086221286682e-01 7.300911701928937125e-01 8.894233886165591185e-01 9.578145364160393083e-01 9.789073208674409221e-01 9.894536604484371889e-01 9.957814641970340608e-01
6.800000000000000488e-01 4.507920111238526428e-01 7.356067113173998528e-01 8.918490501931931602e-01 9.585662249249717881e-01 9.792831507888475340e-01 9.896415754086118621e-01 9.958566301804693266e-01
6.866666666666667584e-01 4.548583866395257136e-01 7.410376996273490002e-01 8.941767147017715134e-01 9.593011516896179369e-01 9.796506037334654637e-01 9.898253018816547399e-01 9.959301207705684167e-01
6.933333333333333570e-01 4.589146421745138316e-01 7.463822582229908686e-01 8.964130007761484942e-01 9.600198096171368434e-01 9.800099250966043396e-01 9.900049625626525795e-01 9.960019850422822119e-01
7.000000000000000666e-01 4.629606844308292724e-01 7.516386905066947399e-01 8.985640247866012453e-01 9.607226723952505543e-01 9.803613509536132087e-01 9.901806754909384667e-01 9.960722702133332218e-01
7.066666666666666652e-01 4.669964197791585669e-01 7.568054859800857903e-01 9.006354302861634409e-01 9.614101955146793221e-01 9.807051084880011871e-01 9.903525542580801089e-01 9.961410217201271955e-01
7.133333333333333748e-01 4.710217542297153726e-01 7.618813243805439006e-01 9.026324179792946101e-01 9.620828172164437309e-01 9.810414164114539259e-01 9.905207082205694791e-01 9.962082833060370568e-01
7.200000000000000844e-01 4.750365934028351611e-01 7.668650781878004752e-01 9.045597755874433821e-01 9.627409593518458930e-01 9.813704853493575575e-01 9.906852426892537311e-01 9.962740970931907025e-01
7.266666666666666829e-01 4.790408425011410953e-01 7.717558135639388528e-01 9.064219071673575989e-01 9.633850281931072290e-01 9.816925182213833700e-01 9.908462591249470597e-01 9.963385036670842076e-01
7.333333333333333925e-01 4.830344062787532700e-01 7.765527897866952856e-01 9.082228615071379352e-01 9.640154151720968789e-01 9.820077105859729150e-01 9.910038553077282764e-01 9.964015421407795836e-01
7.400000000000001021e-01 4.870171890128765502e-01 7.812554572737095970e-01 9.099663593618422253e-01 9.646324975698676862e-01 9.823162509664489228e-01 9.911581254973546029e-01 9.964632502158979888e-01
7.466666666666667007e-01 4.909890944753769193e-01 7.858634543034858089e-01 9.116558193693017342e-01 9.652366391789193312e-01 9.826183211769223824e-01 9.913091606026627201e-01 9.965236642581063453e-01
7.533333333333334103e-01 4.949500259023154602e-01 7.903766025296610209e-01 9.132943825030223062e-01 9.658281909023098688e-01 9.829140966070398777e-01 9.914570483176636806e-01 9.965828193440389171e-01
7.600000000000000089e-01 4.988998859667351793e-01 7.947949014265964784e-01 9.148849350399640423e-01 9.664074913359809171e-01 9.832037465110170515e-01 9.916018732701412652e-01 9.966407493256157490e-01
7.666666666666667185e-01 5.028385767490143321e-01 7.991185217750088610e-01 9.164301299967368974e-01 9.669748673046658638e-01 9.834874342676880321e-01 9.917437171482840208e-01 9.966974868766423912e-01
7.733333333333334281e-01 5.067659997104484448e-01 8.033477983299622815e-01 9.179324070697334470e-01 9.675306343814966681e-01 9.837653176410877665e-01 9.918826588350772022e-01 9.967530635514686432e-01
7.800000000000000266e-01 5.106820556649105392e-01 8.074832217834688741e-01 9.193940110895563178e-01 9.680750973652534341e-01 9.840375490128118185e-01 9.920187745205899521e-01 9.968075098252567878e-01
7.866666666666667362e-01 5.145866447526681320e-01 8.115254301604425402e-01 9.208170090648630790e-01 9.686085507443711329e-01 9.843042756151421102e-01 9.921521378214439579e-01 9.968608551452246003e-01
7.933333333333333348e-01 5.184796664149767809e-01 8.154751997630422800e-01 9.222033058624016233e-01 9.691312791299354634e-01 9.845656397452755559e-01 9.922828198869053651e-01 9.969131279718834726e-01
8.000000000000000444e-01 5.223610193679032454e-01 8.193334357794970213e-01 9.235546585985674461e-01 9.696435576645855425e-01 9.848217789669987399e-01 9.924108894978818096e-01 9.969643558164114072e-01
8.066666666666667540e-01 5.262306015801654357e-01 8.231011626779503043e-01 9.248726898286449005e-01 9.701456524197176190e-01 9.850728263115261507e-01 9.925364131702534287e-01 9.970145652854901508e-01
8.133333333333333526e-01 5.300883102485518528e-01 8.267795144740925917e-01 9.261588995942894309e-01 9.706378207632672117e-01 9.853189104586579372e-01 9.926594552432042029e-01 9.970637821139320955e-01
8.200000000000000622e-01 5.339340417777554970e-01 8.303697249834098848e-01 9.274146764257858999e-01 9.711203117195719159e-01 9.855601559197156858e-01 9.927800779740505455e-01 9.971120312066512614e-01
8.266666666666667718e-01 5.377676917592317807e-01 8.338731181264142922e-01 9.286413073534864893e-01 9.715933662967184414e-01 9.857966831959351639e-01 9.928983416124246286e-01 9.971593366623189292e-01
8.333333333333333703e-01 5.415891549523464965e-01 8.372910983829502385e-01 9.298399870290616764e-01 9.720572178124862184e-01 9.860286089444973978e-01 9.930143044865263890e-01 9.972057218117431621e-01
8.400000000000000799e-01 5.453983252677570004e-01 8.406251414522157850e-01 9.310118260114560451e-01 9.725120922001688761e-01 9.862560461318630178e-01 9.931280230803533060e-01 9.972512092494476565e-01
8.466666666666666785e-01 5.491950957509267317e-01 8.438767851775285100e-01 9.321578582860862161e-01 9.729582082951926392e-01 9.864791041747962286e-01 9.932395521020365159e-01 9.972958208583814210e-01
8.533333333333333881e-01 5.529793585688078661e-01 8.470476207917260192e-01 9.332790480886981044e-01 9.733957781127741127e-01 9.866978890797982737e-01 9.933489445542215135e-01 9.973395778388748356e-01
8.600000000000000977e-01 5.567510049974031539e-01 8.501392845223804118e-01 9.343762960933258421e-01 9.738250071148217835e-01 9.869125035780937916e-01 9.934562518031536671e-01 9.973825007381886820e-01
8.666666666666666963e-01 5.605099254127491326e-01 8.531534495882168168e-01 9.354504450128643400e-01 9.742460944590840555e-01 9.871230472488691232e-01 9.935615236390042959e-01 9.974246094730853107e-01
8.733333333333334059e-01 5.642560092811765848e-01 8.560918186117389972e-01 9.365022846694082137e-01 9.746592332363110955e-01 9.873296166362152126e-01 9.936648083327271896e-01 9.974659233506344425e-01
8.800000000000000044e-01 5.679891451556065007e-01 8.589561164765797674e-01 9.375325565901746483e-01 9.750646107049895095e-01 9.875323053695630460e-01 9.937661526993611938e-01 9.975064610972398382e-01
8.866666666666667140e-01 5.717092206704780244e-01 8.617480836280493328e-01 9.385419581585565663e-01 9.754624085067723493e-01 9.877312042694983418e-01 9.938656021490637205e-01 9.975462408768021039e-01
8.933333333333334236e-01 5.754161225415862502e-01 8.644694698342999528e-01 9.395311463732513024e-01 9.758528028774530183e-01 9.879264014543267525e-01 9.939632007414621606e-01 9.975852803137442715e-01
9.000000000000000222e-01 5.791097365669735098e-01 8.671220284027006953e-01 9.405007412444602588e-01 9.762359648440229742e-01 9.881179824371476572e-01 9.940589912327695288e-01 9.976235965101422076e-01
9.066666666666667318e-01 5.827899476313206373e-01 8.697075108538990795e-01 9.414513288696547688e-01 9.766120604180508202e-01 9.883060302239164985e-01 9.941530151261694925e-01 9.976612060675209559e-01
9.133333333333334414e-01 5.864566397119879149e-01 8.722276620417857007e-01 9.423834642125286098e-01 9.769812507768340648e-01 9.884906254032422845e-01 9.942453127159540660e-01 9.976981251035819120e-01
9.200000000000000400e-01 5.901096958887009913e-01 8.746842157120612304e-01 9.432976736180586075e-01 9.773436924381314617e-01 9.886718462337921176e-01 9.943359231312666191e-01 9.977343692697520083e-01
9.266666666666667496e-01 5.937489983553081441e-01 8.770788904847873768e-01 9.441944570882813137e-01 9.776995374278648621e-01 9.888497687285798809e-01 9.944248843786807068e-01 9.977699537687411135e-01
9.333333333333333481e-01 5.973744284349588041e-01 8.794133862461471773e-01 9.450742903419199203e-01 9.780489334397722834e-01 9.890244667345242657e-01 9.945122333817155713e-01 9.978048933700297551e-01
9.400000000000000577e-01 6.009858665980410963e-01 8.816893809305776930e-01 9.459376266781616138e-01 9.783920239877725855e-01 9.891960120083380659e-01 9.945980060184878013e-01 9.978392024245765768e-01
9.466666666666667673e-01 6.045831924822271386e-01 8.839085276775567879e-01 9.467848986676961065e-01 9.787289485545620504e-01 9.893644742918190627e-01 9.946822371603519786e-01 9.978728948814710176e-01
9.533333333333333659e-01 6.081662849169939822e-01 8.860724523384228002e-01 9.476165196808526980e-01 9.790598427290044814e-01 9.895299213789205961e-01 9.947649607038100417e-01 9.979059842987431095e-01
9.600000000000000755e-01 6.117350219505894859e-01 8.881827513198786717e-01 9.484328852792810460e-01 9.793848383442435024e-01 9.896924191866371956e-01 9.948462096077842487e-01 9.979384838604719032e-01
9.666666666666666741e-01 6.152892808787213674e-01 8.902409897344349954e-01 9.492343744729409005e-01 9.797040636034546335e-01 9.898520318161212472e-01 9.949260159224178057e-01 9.979704063861953856e-01
9.733333333333333837e-01 6.188289382791125615e-01 8.922486998467115127e-01 9.500213508672847862e-01 9.800176432065370591e-01 9.900088216176374800e-01 9.950044108231613782e-01 9.980017643464759169e-01
9.800000000000000933e-01 6.223538700465748308e-01 8.942073797862079010e-01 9.507941637021521952e-01 9.803256984668795582e-01 9.901628492477809740e-01 9.950814246382136963e-01 9.980325698724725747e-01
9.866666666666666918e-01 6.258639514322379416e-01 8.961184925114010769e-01 9.515531487986895742e-01 9.806283474259267496e-01 9.903141737272844747e-01 9.951570868779489043e-01 9.980628347683482282e-01
9.933333333333334014e-01 6.293590570870801759e-01 8.979834650045119826e-01 9.522986294224657922e-01 9.809257049628553604e-01 9.904628524958526414e-01 9.952314262623414010e-01 9.980925705222345456e-01
1.000000000000000000e+00 6.328390610702581132e-01 8.998036876239960957e-01 9.530309170150595977e-01 9.812178828436770583e-01 9.906089414084264799e-01 9.953044706907930861e-01 9.981217882602130276e-01
1.006666666666666821e+00 6.363038370046634196e-01 9.015805138529074947e-01 9.537503120728749728e-01 9.815049899874770389e-01 9.907524949525003954e-01 9.953762474350077438e-01 9.981504989245119086e-01
1.013333333333333419e+00 6.397532580582631079e-01 9.033152599686844475e-01 9.544571046962473382e-01 9.817871324530660360e-01 9.908935661853447430e-01 9.954467830514821536e-01 9.981787131711634675e-01
1.020000000000000018e+00 6.431871969276854450e-01 9.050092048703042291e-01 9.551515750837609176e-01 9.820644134227549671e-01 9.910322066702197397e-01 9.955161032939506827e-01 9.982064412681886933e-01
1.026666666666666838e+00 6.466055260016191353e-01 9.066635902979151007e-01 9.558339942421525404e-01 9.823369334560484445e-01 9.911684666869752247e-01 9.955842333024368385e-01 9.982336932717142952e-01
1.033333333333333437e+00 6.500081173865990269e-01 9.082796209771459850e-01 9.565046244376407270e-01 9.826047905200069321e-01 9.913023952188529941e-01 9.956511975682741378e-01 9.982604789779261356e-01
1.040000000000000036e+00 6.533948429699970584e-01 9.098584649269564339e-01 9.571637196616864518e-01 9.828680800738152090e-01 9.914340399958794237e-01 9.957170199569096436e-01 9.982868079335279754e-01
1.046666666666666634e+00 6.567655744866572887e-01 9.114012538636697691e-01 9.578115260563099254e-01 9.831268951454302796e-01 9.915634475315449059e-01 9.957817237246001651e-01 9.983126894404344975e-01
1.053333333333333455e+00 6.601201835878985902e-01 9.129090836944833143e-01 9.584482823106487137e-01 9.833813264111951336e-01 9.916906631644216707e-01 9.958453315410349393e-01 9.983381325670027673e-01
1.060000000000000053e+00 6.634585419134979567e-01 9.143830150827056968e-01 9.590742200229719350e-01 9.836314622670333518e-01 9.918157310924246017e-01 9.959078655051194495e-01 9.983631461527370243e-01
1.066666666666666652e+00 6.667805211653130559e-01 9.158240740791001588e-01 9.596895640381433168e-01 9.838773889000774764e-01 9.919386944090508029e-01 9.959693471635361339e-01 9.983877388162283317e-01
1.073333333333333472e+00 6.700859931844697082e-01 9.172332528071041047e-01 9.602945327590206581e-01 9.841191903562847010e-01 9.920595951369229892e-01 9.960297975272397464e-01 9.984119189614307777e-01
1.080000000000000071e+00 6.733748300308087797e-01 9.186115101961424001e-01 9.608893384385728265e-01 9.843569486086705123e-01 9.921784742632081544e-01 9.960892370904776971e-01 9.984356947868389121e-01
1.086666666666666670e+00 6.766469040636875487e-01 9.199597727475302689e-01 9.614741874455118298e-01 9.845907436164522686e-01 9.922953717670298657e-01 9.961476858423199410e-01 9.984590742874929203e-01
1.093333333333333490e+00 6.799020880255103316e-01 9.212789353359899236e-01 9.620492805182866425e-01 9.848206533897700954e-01 9.924103266538998325e-01 9.962051632859663108e-01 9.984820652652044437e-01
1.100000000000000089e+00 6.831402551274751156e-01 9.225698620302413833e-01 9.626148129963953970e-01 9.850467540448798465e-01 9.925233769813239793e-01 9.962616884495463232e-01 9.985046753304800404e-01
1.106666666666666687e+00 6.863612791366873189e-01 9.238333869358362760e-01 9.631709750424316541e-01 9.852691198646423842e-01 9.926345598911826551e-01 9.963172799044516248e-01 9.985269119124130510e-01
1.113333333333333508e+00 6.895650344654608022e-01 9.250703150450509948e-01 9.637179518442249293e-01 9.854878233499868578e-01 9.927439116337872793e-01 9.963719557756862688e-01 9.985487822608261066e-01
1.120000000000000107e+00 6.927513962616479448e-01 9.262814230976615937e-01 9.642559238084759121e-01 9.857029352741978334e-01 9.928514675959070335e-01 9.964257337567622441e-01 9.985702934532750819e-01
1.126666666666666705e+00 6.959202405008252379e-01 9.274674604428342350e-01 9.647850667406409064e-01 9.859145247329060835e-01 9.929572623253326569e-01 9.964786311215455550e-01 9.985914523992737157e-01
1.133333333333333304e+00 6.990714440796109708e-01 9.286291499003637151e-01 9.653055520147076907e-01 9.861226591930548624e-01 9.930613295553852859e-01 9.965306647365500536e-01 9.986122658452486478e-01
1.140000000000000124e+00 7.022048849102486834e-01 9.297671886189120549e-01 9.658175467345062604e-01 9.863274045412814273e-01 9.931637022296430084e-01 9.965818510738229108e-01 9.986327403803316738e-01
1.146666666666666723e+00 7.053204420153694754e-01 9.308822489238649522e-01 9.663212138826544617e-01 9.865288251273652831e-01 9.932644125225992271e-01 9.966322062202155330e-01 9.986528824387853609e-01
1.153333333333333321e+00 7.084179956248584098e-01 9.319749791596061428e-01 9.668167124660747014e-01 9.867269838108726487e-01 9.933634918642902933e-01 9.966817458909980054e-01 9.986726983070228769e-01
1.160000000000000142e+00 7.114974272721236170e-01 9.330460045161419469e-01 9.673041976497790406e-01 9.869219420020037825e-01 9.934609709598462013e-01 9.967304854387688540e-01 9.986921941261214242e-01
1.166666666666666741e+00 7.145586198913707054e-01 9.340959278431494317e-01 9.677838208854840918e-01 9.871137597030594790e-01 9.935568798104511545e-01 9.967784398641469368e-01 9.987113758963634957e-01
1.173333333333333339e+00 7.176014579148481953e-01 9.351253304478188699e-01 9.682557300329323047e-01 9.873024955475623310e-01 9.936512477326302495e-01 9.968256238251650414e-01 9.987302494806860054e-01
1.180000000000000160e+00 7.206258273707910611e-01 9.361347728777005273e-01 9.687200694773587806e-01 9.874882068400558932e-01 9.937441033788514400e-01 9.968720516482492133e-01 9.987488206098884547e-01
1.186666666666666758e+00 7.236316159800567638e-01 9.371247956823346437e-01 9.691769802381593468e-01 9.876709495917465054e-01 9.938354747547102352e-01 9.969177373361911565e-01 9.987670948850793096e-01
1.193333333333333357e+00 7.266187132537801352e-01 9.380959201584494478e-01 9.696266000748691161e-01 9.878507785567988142e-01 9.939253892372232890e-01 9.969626945774349158e-01 9.987850777815625580e-01
1.200000000000000178e+00 7.295870105896601343e-01 9.390486490743062964e-01 9.700690635874054113e-01 9.880277472671344929e-01 9.940138735924216595e-01 9.970069367550659090e-01 9.988027746526522144e-01
1.206666666666666776e+00 7.325364013684160236e-01 9.399834673739775326e-01 9.705045023117520042e-01 9.882019080654732557e-01 9.941009539915782733e-01 9.970504769546311152e-01 9.988201907324627538e-01
1.213333333333333375e+00 7.354667810481824164e-01 9.409008428612453123e-01 9.709330448118335122e-01 9.883733121380257058e-01 9.941866560277663467e-01 9.970933279726369447e-01 9.988373311395583043e-01
1.219999999999999973e+00 7.383780472592486044e-01 9.418012268628677131e-01 9.713548167677953371e-01 9.885420095462729151e-01 9.942710047319762712e-01 9.971355023248275051e-01 9.988542008805370020e-01
1.226666666666666794e+00 7.412700998971958333e-01 9.426850548696074084e-01 9.717699410589015763e-01 9.887080492558970590e-01 9.943540245868479621e-01 9.971770122523251345e-01 9.988708048516109494e-01
1.233333333333333393e+00 7.441428412137683912e-01 9.435527471577799252e-01 9.721785378451572868e-01 9.888714791671852078e-01 9.944357395425068580e-01 9.972178697301667949e-01 9.988871478427632233e-01
1.239999999999999991e+00 7.469961759078129759e-01 9.444047093895384659e-01 9.725807246447416565e-01 9.890323461432046770e-01 9.945161730304575842e-01 9.972580864740823170e-01 9.989032345402578672e-01
1.246666666666666812e+00 7.498300112138008844e-01 9.452413331922135953e-01 9.729766164086743885e-01 9.891906960375991265e-01 9.945953479777098760e-01 9.972976739477652508e-01 9.989190695297975875e-01
1.253333333333333410e+00 7.526442569878755151e-01 9.460629967160940623e-01 9.733663255912510248e-01 9.893465737199985677e-01 9.946732868188737919e-01 9.973366433683129584e-01 9.989346572979742600e-01
1.260000000000000009e+00 7.554388257930448880e-01 9.468700651742932850e-01 9.737499622203122929e-01 9.895000231031944038e-01 9.947500115104652707e-01 9.973750057140999825e-01 9.989500022362807208e-01
1.266666666666666829e+00 7.582136329815060138e-01 9.476628913606234272e-01 9.741276339627722436e-01 9.896510871672320464e-01 9.948255435425052973e-01 9.974127717301407570e-01 9.989651086427230320e-01
1.273333333333333428e+00 7.609685967754340474e-01 9.484418161490708599e-01 9.744994461886713477e-01 9.897998079837450058e-01 9.948999039507869790e-01 9.974499519343081877e-01 9.989799807244207352e-01
1.280000000000000027e+00 7.637036383438506881e-01 9.492071689734545847e-01 9.748655020326234544e-01 9.899462267393047687e-01 9.949731133285494300e-01 9.974865566231717606e-01 9.989946225999446483e-01
1.286666666666666847e+00 7.664186818790573730e-01 9.499592682895806606e-01 9.752259024537485166e-01 9.900903837584286160e-01 9.950451918380874838e-01 9.975225958779156965e-01 9.990090383018126463e-01
1.293333333333333446e+00 7.691136546686796471e-01 9.506984220179955924e-01 9.755807462926308071e-01 9.902323185253112392e-01 9.951161592215254093e-01 9.975580795696334935e-01 9.990232317784983884e-01
1.300000000000000044e+00 7.717884871654869805e-01 9.514249279696214145e-01 9.759301303267070571e-01 9.903720697050577559e-01 9.951860348114025534e-01 9.975930173645755072e-01 9.990372068964786800e-01
1.306666666666666643e+00 7.744431130546896025e-01 9.521390742543105468e-01 9.762741493237856449e-01 9.905096751643218678e-01 9.952548375409335790e-01 9.976274187292392126e-01 9.990509674422221043e-01
1.313333333333333464e+00 7.770774693174113956e-01 9.528411396730133154e-01 9.766128960944503445e-01 9.906451719921616217e-01 9.953225859549154064e-01 9.976612929362929094e-01 9.990645171251193446e-01
1.320000000000000062e+00 7.796914962918604086e-01 9.535313940927132581e-01 9.769464615409220176e-01 9.907785965180502252e-01 9.953892982179348703e-01 9.976946490678779700e-01 9.990778595778430082e-01
1.326666666666666661e+00 7.822851377306031528e-01 9.542100988067357958e-01 9.772749347059994651e-01 9.909099843314701506e-01 9.954549921246061972e-01 9.977274960211738319e-01 9.990909983591146348e-01
1.333333333333333481e+00 7.848583408551043084e-01 9.548775068804883359e-01 9.775984028204964815e-01 9.910393703007148725e-01 9.955196851091963062e-01 9.977598425134369675e-01 9.991039369559812089e-01
1.340000000000000080e+00 7.874110564064777940e-01 9.555338634810703891e-01 9.779169513478195297e-01 9.911667885899313468e-01 9.955833942538236947e-01 9.977916970857710899e-01 9.991166787849384834e-01
1.346666666666666679e+00 7.899432386930935746e-01 9.561794061940230849e-01 9.782306640280407084e-01 9.912922726763366832e-01 9.956461362970079332e-01 9.978230681073437802e-01 9.991292271935461322e-01
1.353333333333333499e+00 7.924548456341186098e-01 9.568143653264725712e-01 9.785396229208592755e-01 9.914158553675083141e-01 9.957079276426741288e-01 9.978539637802577023e-01 9.991415854628067361e-01
1.360000000000000098e+00 7.949458388001608977e-01 9.574389641962397501e-01 9.788439084458385731e-01 9.915375688164755896e-01 9.957687843670571803e-01 9.978843921423482533e-01 9.991537568075227194e-01
1.366666666666666696e+00 7.974161834507396129e-01 9.580534194109734392e-01 9.791435994242343455e-01 9.916574445394158444e-01 9.958287222285847617e-01 9.979143610731696645e-01 9.991657443799194516e-01
1.373333333333333517e+00 7.998658485658756145e-01 9.586579411313820298e-01 9.794387731155106414e-01 9.917755134286027063e-01 9.958877566731247910e-01 9.979438782953857778e-01 9.991775512687430805e-01
1.380000000000000115e+00 8.022948068770923147e-01 9.592527333269948997e-01 9.797295052569305884e-01 9.918918057693337786e-01 9.959459028435234673e-01 9.979729513806193664e-01 9.991891805028765283e-01
1.386666666666666714e+00 8.047030348918634557e-01 9.598379940174914804e-01 9.800158700985669435e-01 9.920063512528802807e-01 9.960031755853299140e-01 9.980015877515558964e-01 9.992006350512907531e-01
1.393333333333333313e+00 8.070905129166628944e-01 9.604139155057999089e-01 9.802979404395525398e-01 9.921191789912225945e-01 9.960595894544748141e-01 9.980297946861012015e-01 9.992119178250773448e-01
1.400000000000000133e+00 8.094572250749852982e-01 9.609806845998801750e-01 9.805757876624598968e-01 9.922303175308451184e-01 9.961151587243221028e-01 9.980575793210612057e-01 9.992230316791046452e-01
1.406666666666666732e+00 8.118031593215304653e-01 9.615384828244043502e-01 9.808494817660265985e-01 9.923397948652420419e-01 9.961698973915161792e-01 9.980849486546541360e-01 9.992339794125376651e-01
1.413333333333333330e+00 8.141283074536339592e-01 9.620874866244228940e-01 9.811190913983961481e-01 9.924476384485689806e-01 9.962238191831939149e-01 9.981119095505061045e-01 9.992447637708931074e-01
1.420000000000000151e+00 8.164326651180248140e-01 9.626278675585171474e-01 9.813846838878614864e-01 9.925538752075350191e-01 9.962769375626430168e-01 9.981384687401991807e-01 9.992553874467327013e-01
1.426666666666666750e+00 8.187162318150407181e-01 9.631597924849040204e-01 9.816463252741615131e-01 9.926585315541227583e-01 9.963292657359356097e-01 9.981646328268428681e-01 9.992658530813863793e-01
1.433333333333333348e+00 8.209790108975314471e-01 9.636834237379069412e-01 9.819040803375819193e-01 9.927616333969194740e-01 9.963808166573427938e-01 9.981904082875521222e-01 9.992761632656790294e-01
1.440000000000000169e+00 8.232210095676892880e-01 9.641989192975742862e-01 9.821580126280773371e-01 9.928632061527822295e-01 9.964316030352532438e-01 9.982158014764891396e-01 9.992863205412301220e-01
1.446666666666666767e+00 8.254422388700433100e-01 9.647064329518973969e-01 9.824081844936234376e-01 9.929632747582279872e-01 9.964816373379600245e-01 9.982408186278245443e-01 9.992963274017443442e-01
1.453333333333333366e+00 8.276427136800752482e-01 9.652061144509959112e-01 9.826546571071651526e-01 9.930618636800817578e-01 9.965309317988997329e-01 9.982654658583077767e-01 9.993061862939531803e-01
1.460000000000000187e+00 8.298224526902622245e-01 9.656981096552621491e-01 9.828974904932826773e-01 9.931589969260569140e-01 9.965794984219011887e-01 9.982897491698230485e-01 9.993158996185761422e-01
1.466666666666666785e+00 8.319814783921511969e-01 9.661825606766086816e-01 9.831367435539507538e-01 9.932546980550669424e-01 9.966273489863919366e-01 9.983136744520546557e-01 9.993254697314523094e-01
1.473333333333333384e+00 8.341198170561080483e-01 9.666596060140703051e-01 9.833724740940391618e-01 9.933489901875177663e-01 9.966744950526381652e-01 9.983372474851978096e-01 9.993348989447341513e-01
1.480000000000000204e+00 8.362374987058205367e-01 9.671293806822559569e-01 9.836047388451168993e-01 9.934418960145483535e-01 9.967209479661460758e-01 9.983604739419454921e-01 9.993441895274247644e-01
1.486666666666666803e+00 8.383345570922953183e-01 9.675920163357801806e-01 9.838335934899095081e-01 9.935334378080313833e-01 9.967667188628760444e-01 9.983833593902978754e-01 9.993533437067505520e-01
1.493333333333333401e+00 8.404110296620062037e-01 9.680476413866813123e-01 9.840590926849549502e-01 9.936236374294996621e-01 9.968118186736026898e-01 9.984059092956544257e-01 9.993623636688856449e-01
1.500000000000000000e+00 8.424669575242297315e-01 9.684963811178891602e-01 9.842812900833711742e-01 9.937125163391816729e-01 9.968562581283979540e-01 9.984281290230070383e-01 9.993712515597715784e-01
1.506666666666666821e+00 8.445023854145196074e-01 9.689383577914678636e-01 9.845002383571205273e-01 9.938000956052470691e-01 9.969000477615326261e-01 9.984500238396747385e-01 9.993800094865598060e-01
1.513333333333333419e+00 8.465173616544223734e-01 9.693736907510080991e-01 9.847159892172401285e-01 9.938863959110817436e-01 9.969431979144619538e-01 9.984715989161520033e-01 9.993886395171650561e-01
1.520000000000000018e+00 8.485119381106458469e-01 9.698024965217377780e-01 9.849285934359011119e-01 9.939714375649348899e-01 9.969857187413324606e-01 9.984928593295314680e-01 9.993971436824498067e-01
1.526666666666666838e+00 8.504861701498114268e-01 9.702248889049153169e-01 9.851381008663285810e-01 9.940552405076122922e-01 9.970276202126255871e-01 9.985138100651314019e-01 9.994055239766355125e-01
1.533333333333333437e+00 8.524401165913159106e-01 9.706409790682197780e-01 9.853445604623927156e-01 9.941378243202809717e-01 9.970689121190238202e-01 9.985344560183950779e-01 9.994137823580180324e-01
1.540000000000000036e+00 8.543738396569227067e-01 9.710508756320790358e-01 9.855480202972911608e-01 9.942192082315484125e-01 9.971096040746391109e-01 9.985548019961842936e-01 9.994219207491120693e-01
1.546666666666666856e+00 8.562874049202742199e-01 9.714546847539613506e-01 9.857485275835740079e-01 9.942994111262251078e-01 9.971497055220204242e-01 9.985748527199178604e-01 9.994299410386571214e-01
1.553333333333333455e+00 8.581808812510560713e-01 9.718525102065143084e-01 9.859461286900426114e-01 9.943784515513292011e-01 9.971892257345486010e-01 9.985946128261576904e-01 9.994378450811230996e-01
1.560000000000000053e+00 8.600543407597456280e-01 9.722444534550375161e-01 9.861408691607442822e-01 9.944563477243500982e-01 9.972281738211006274e-01 9.986140868694779460e-01 9.994456346985031159e-01
1.566666666666666874e+00 8.619078587385897716e-01 9.726306137292969334e-01 9.863327937310961691e-01 9.945331175389678924e-01 9.972665587283371380e-01 9.986332793230203730e-01 9.994533116798310912e-01
1.573333333333333472e+00 8.637415136020887285e-01 9.730110880948310559e-01 9.865219463462074900e-01 9.946087785732281583e-01 9.973043892454686032e-01 9.986521945815880485e-01 9.994608777832603153e-01
1.580000000000000071e+00 8.655553868240110083e-01 9.733859715187332950e-01 9.867083701760632763e-01 9.946833480948686912e-01 9.973416740063199004e-01 9.986708369620463932e-01 9.994683347354818004e-01
1.586666666666666670e+00 8.673495628743895791e-01 9.737553569346667492e-01 9.868921076321856001e-01 9.947568430682258711e-01 9.973784214929838354e-01 9.986892107053618739e-01 9.994756842327887636e-01
1.593333333333333490e+00 8.691241291541759173e-01 9.741193353044506065e-01 9.870732003833897483e-01 9.948292801607340197e-01 9.974146400392239764e-01 9.987073199784686217e-01 9.994829279420155421e-01
1.600000000000000089e+00 8.708791759284293388e-01 9.744779956773095275e-01 9.872516893709761820e-01 9.949006757487989239e-01 9.974503378332644221e-01 9.987251688754974488e-01 9.994900675008363544e-01
1.606666666666666687e+00 8.726147962580921291e-01 9.748314252462667584e-01 9.874276148234178985e-01 9.949710459236403848e-01 9.974855229206764928e-01 9.987427614191933811e-01 9.994971045183042024e-01
1.613333333333333508e+00 8.743310859312094507e-01 9.751797094030983937e-01 9.876010162712097751e-01 9.950404064973501495e-01 9.975202032074994563e-01 9.987601015625744427e-01 9.995040405756188129e-01
1.620000000000000107e+00 8.760281433921383032e-01 9.755229317907062603e-01 9.877719325611969969e-01 9.951087730087183614e-01 9.975543864632541169e-01 9.987771931905217171e-01 9.995108772268814779e-01
1.626666666666666705e+00 8.777060696702982945e-01 9.758611743525842375e-01 9.879404018695779888e-01 9.951761607279416832e-01 9.975880803228688309e-01 9.987940401203320162e-01 9.995176159988099496e-01
1.633333333333333526e+00 8.793649683081031787e-01 9.761945173822136335e-01 9.881064617164780906e-01 9.952425846630582607e-01 9.976212922904094116e-01 9.988106461040853201e-01 9.995242583922904211e-01
1.640000000000000124e+00 8.810049452878330190e-01 9.765230395688853093e-01 9.882701489787092397e-01 9.953080595648271522e-01 9.976540297413399871e-01 9.988270148295950168e-01 9.995308058825487230e-01
1.646666666666666723e+00 8.826261089572708940e-01 9.768468180420062374e-01 9.884314999021548420e-01 9.953725999313440820e-01 9.976862999245369457e-01 9.988431499211332110e-01 9.995372599190913698e-01
1.653333333333333544e+00 8.842285699566287960e-01 9.771659284149861735e-01 9.885905501153958719e-01 9.954362200141674277e-01 9.977181099659265806e-01 9.988590549418054909e-01 9.995436219273328149e-01
1.660000000000000142e+00 8.858124411426426814e-01 9.774804448256204648e-01 9.887473346410973196e-01 9.954989338223189099e-01 9.977494668700136460e-01 9.988747333938617912e-01 9.995498933081704562e-01
1.666666666666666741e+00 8.873778375138784424e-01 9.777904399760968257e-01 9.889018879082548397e-01 9.955607551273607525e-01 9.977803775225849714e-01 9.988901887201966368e-01 9.995560754387633473e-01
1.673333333333333339e+00 8.889248761349473060e-01 9.780959851710540054e-01 9.890542437636796747e-01 9.956216974677957188e-01 9.978108486927310672e-01 9.989054243051982418e-01 9.995621696726778582e-01
1.680000000000000160e+00 8.904536760613416257e-01 9.783971503550796811e-01 9.892044354842040033e-01 9.956817741545367362e-01 9.978408870360812033e-01 9.989204434768524932e-01 9.995681773413163107e-01
1.686666666666666758e+00 8.919643582635123913e-01 9.786940041475360452e-01 9.893524957870937220e-01 9.957409982745051291e-01 9.978704990961313470e-01 9.989352495069455662e-01 9.995740997534328098e-01
1.693333333333333357e+00 8.934570455502712782e-01 9.789866138764561354e-01 9.894984568407438896e-01 9.957993826948869920e-01 9.978996913063493679e-01 9.989498456120800007e-01 9.995799381955191576e-01
1.700000000000000178e+00 8.949318624944340161e-01 9.792750456123817671e-01 9.896423502760799407e-01 9.958569400679989636e-01 9.979284699928657743e-01 9.989642349552991796e-01 9.995856939327590895e-01
1.706666666666666776e+00 8.963889353561266260e-01 9.795593641995546941e-01 9.897842071966752586e-01 9.959136828353868376e-01 9.979568413765645962e-01 9.989784206471533645e-01 9.995913682095061148e-01
1.713333333333333375e+00 8.978283920083197645e-01 9.798396332867078673e-01 9.899240581887047696e-01 9.959696232314545483e-01 9.979848115746027259e-01 9.989924057461756490e-01 9.995969622491197581e-01
1.720000000000000195e+00 8.992503618611292771e-01 9.801159153564694693e-01 9.900619333310034520e-01 9.960247732877155480e-01 9.980123866027302837e-01 9.990061932602372075e-01 9.996024772547419390e-01
1.726666666666666794e+00 9.006549757876517459e-01 9.803882717541869685e-01 9.901978622048702716e-01 9.960791448366967948e-01 9.980395723772299554e-01 9.990197861474963137e-01 9.996079144096566838e-01
1.733333333333333393e+00 9.020423660494935048e-01 9.806567627151461242e-01 9.903318739033394325e-01 9.961327495155509748e-01 9.980663747166331756e-01 9.990331873171749422e-01 9.996132748774998467e-01
1.740000000000000213e+00 9.034126662235222316e-01 9.809214473916479937e-01 9.904639970407902450e-01 9.961855987700886095e-01 9.980927993439013823e-01 9.990463996308093231e-01 9.996185598029534436e-01
1.746666666666666812e+00 9.047660111285579232e-01 9.811823838782763874e-01 9.905942597616632650e-01 9.962377038580735311e-01 9.981188518879124949e-01 9.990594259028331425e-01 9.996237703117842877e-01
1.753333333333333410e+00 9.061025367528896535e-01 9.814396292369004238e-01 9.907226897493953688e-01 9.962890758528056834e-01 9.981445378852635830e-01 9.990722689014923663e-01 9.996289075112294586e-01
1.760000000000000009e+00 9.074223801830447744e-01 9.816932395210279383e-01 9.908493142353872463e-01 9.963397256469294083e-01 9.981698627823464287e-01 9.990849313500547169e-01 9.996339724906795343e-01
1.766666666666666829e+00 9.087256795324080150e-01 9.819432697985869263e-01 9.909741600070296474e-01 9.963896639553478929e-01 9.981948319365749889e-01 9.990974159271872601e-01 9.996389663215554666e-01
1.773333333333333428e+00 9.100125738715325596e-01 9.821897741747094290e-01 9.910972534162180159e-01 9.964389013187889832e-01 9.982194506182899829e-01 9.991097252680417595e-01 9.996438900578921150e-01
1.780000000000000027e+00 9.112832031588185000e-01 9.824328058134896846e-01 9.912186203874532309e-01 9.964874481070122858e-01 9.982437240123435140e-01 9.991218619650098498e-01 9.996487447366093626e-01
1.786666666666666847e+00 9.125377081724691530e-01 9.826724169593675784e-01 9.913382864260970040e-01 9.965353145223599940e-01 9.982676572200751552e-01 9.991338285689304044e-01 9.996535313782434207e-01
1.793333333333333446e+00 9.137762304424765780e-01 9.829086589566631282e-01 9.914562766250915038e-01 9.965825106017649482e-01 9.982912552597431599e-01 9.991456275887323768e-01 9.996582509861261512e-01
1.800000000000000044e+00 9.149989121853839835e-01 9.831415822705581453e-01 9.915726156738677854e-01 9.966290462211594425e-01 9.983145230694588923e-01 9.991572614936067298e-01 9.996629045480965869e-01
1.806666666666666865e+00 9.162058962382896299e-01 9.833712365053841609e-01 9.916873278647432288e-01 9.966749310973961329e-01 9.983374655075809567e-01 9.991687327126731466e-01 9.996674930357281053e-01
1.813333333333333464e+00 9.173973259949704806e-01 9.835976704236655266e-01 9.918004371006583497e-01 9.967201747916131227e-01 9.983600873546515375e-01 9.991800436361715221e-01 9.996720174050826024e-01
1.820000000000000062e+00 9.185733453430899864e-01 9.838209319642408079e-01 9.919119669023830355e-01 9.967647867122515493e-01 9.983823933150023366e-01 9.991911966163788961e-01 9.996764785972034328e-01
1.826666666666666883e+00 9.197340986017200626e-01 9.840410682593561109e-01 9.920219404149344111e-01 9.968087761171705585e-01 9.984043880174462426e-01 9.992021939675828079e-01 9.996808775376656575e-01
1.833333333333333481e+00 9.208797304612345025e-01 9.842581256521707456e-01 9.921303804150183314e-01 9.968521521171769262e-01 9.984260760174850091e-01 9.992130379676381624e-01 9.996852151377292328e-01
1.840000000000000080e+00 9.220103859233484966e-01 9.844721497127825183e-01 9.922373093170990810e-01 9.968949236779550693e-01 9.984474617978774669e-01 9.992237308578384436e-01 9.996894922938150962e-01
1.846666666666666679e+00 9.231262102435067174e-01 9.846831852547860420e-01 9.923427491804360789e-01 9.969370996232288507e-01 9.984685497705103607e-01 9.992342748441502831e-01 9.996937098883341699e-01
1.853333333333333499e+00 9.242273488729878528e-01 9.848912763504259482e-01 9.924467217151393683e-01 9.969786886370520795e-01 9.984893442774120942e-01 9.992446720975926011e-01 9.996978687897000171e-01
1.860000000000000098e+00 9.253139474037385126e-01 9.850964663459176318e-01 9.925492482885063250e-01 9.970196992663384883e-01 9.985098495920394779e-01 9.992549247548894176e-01 9.997019698525998477e-01
1.866666666666666696e+00 9.263861515136037061e-01 9.852987978760484600e-01 9.926503499310903589e-01 9.970601399232836837e-01 9.985300699204688879e-01 9.992650349190614900e-01 9.997060139182170069e-01
1.873333333333333517e+00 9.274441069136004634e-01 9.854983128788703528e-01 9.927500473429607952e-01 9.971000188879926007e-01 9.985500094028160190e-01 9.992750046602268954e-01 9.997100018146743983e-01
1.880000000000000115e+00 9.284879592954007332e-01 9.856950526091173836e-01 9.928483608991945930e-01 9.971393443105147636e-01 9.985696721141242849e-01 9.992848360159287679e-01 9.997139343570122794e-01
1.886666666666666714e+00 9.295178542807791544e-01 9.858890576518104520e-01 9.929453106556166420e-01 9.971781242131058098e-01 9.985890620654593874e-01 9.992945309916365648e-01 9.997178123473414724e-01
1.893333333333333535e+00 9.305339373725901586e-01 9.860803679355883977e-01 9.930409163545534934e-01 9.972163664926007032e-01 9.986081832051594276e-01 9.993040915614374020e-01 9.997216365752051859e-01
1.900000000000000133e+00 9.315363539073534538e-01 9.862690227460485515e-01 9.931351974308444408e-01 9.972540789231075786e-01 9.986270394204190826e-01 9.993135196690734467e-01 9.997254078182664649e-01
1.906666666666666732e+00 9.325252490073089318e-01 9.864550607371121993e-01 9.932281730162620947e-01 9.972912691572805022e-01 9.986456345375210875e-01 9.993228172276423793e-01 9.997291268417154431e-01
1.913333333333333552e+00 9.335007675361468582e-01 9.866385199440956821e-01 9.933198619454198797e-01 9.973279447289029598e-01 9.986639723233139421e-01 9.993319861205196553e-01 9.997327943988422172e-01
1.920000000000000151e+00 9.344630540547911313e-01 9.868194377953525276e-01 9.934102827609614383e-01 9.973641130551079703e-01 9.986820564864160588e-01 9.993410282020710467e-01 9.997364112314631734e-01
1.926666666666666750e+00 9.354122527786346009e-01 9.869978511237088581e-01 9.934994537184279606e-01 9.973997814381304616e-01 9.986998906779660512e-01 9.993499452978842346e-01 9.997399780698343896e-01
1.933333333333333348e+00 9.363485075359433418e-01 9.871737961776201331e-01 9.935873927911325065e-01 9.974349570672144116e-01 9.987174784925180182e-01 9.993587392051708207e-01 9.997434956327605482e-01
1.940000000000000169e+00 9.372719617283381544e-01 9.873473086324564552e-01 9.936741176752996729e-01 9.974696470208417320e-01 9.987348234693064208e-01 9.993674116935380436e-01 9.997469646280772171e-01
1.946666666666666767e+00 9.381827582919031183e-01 9.875184236012609640e-01 9.937596457949275930e-01 9.975038582686981403e-01 9.987519290932440619e-01 9.993759645055177998e-01 9.997503857528816651e-01
1.953333333333333366e+00 9.390810396593654019e-01 9.876871756447351824e-01 9.938439943059572679e-01 9.975375976730745942e-01 9.987687987954089186e-01 9.993843993565748596e-01 9.997537596932752901e-01
1.960000000000000187e+00 9.399669477248003835e-01 9.878535987820545872e-01 9.939271801014974983e-01 9.975708719912914635e-01 9.987854359545209615e-01 9.993927179361380420e-01 9.997570871251071356e-01
1.966666666666666785e+00 9.408406238074012995e-01 9.880177265000882336e-01 9.940092198156332826e-01 9.976036878768956839e-01 9.988018438972873225e-01 9.994009219074834194e-01 9.997603687136009665e-01
1.973333333333333384e+00 9.417022086196052966e-01 9.881795917640245897e-01 9.940901298286712873e-01 9.976360518821806300e-01 9.988180258999925787e-01 9.994090129088987196e-01 9.997636051142418934e-01
1.980000000000000204e+00 9.425518422330017021e-01 9.883392270257954637e-01 9.941699262703347362e-01 9.976679704587724240e-01 9.988339851882294118e-01 9.994169925529577947e-01 9.997667969717946024e-01
1.986666666666666803e+00 9.433896640487886565e-01 9.884966642345726084e-01 9.942486250254228830e-01 9.976994499608566880e-01 9.988497249393146760e-01 9.994248624285435589e-01 9.997699449220818213e-01
1.993333333333333401e+00 9.442158127664344036e-01 9.886519348445227395e-01 9.943262417364754358e-01 9.977304966452547053e-01 9.988652482814978084e-01 9.994326240996201927e-01 9.997730495904930681e-01
2.000000000000000000e+00 9.450304264611307792e-01 9.888050699344655969e-01 9.944027919194022846e-01 9.977611167850281015e-01 9.988805584068867205e-01 9.994402792178160855e-01 9.997761117043740819e-01


==> anc/SUN_W1_plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    169235,       3015]
NotebookOptionsPosition[    167402,       2979]
NotebookOutlinePosition[    167800,       2995]
CellTagsIndexPosition[    167757,       2992]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.925199162282419*^9, 3.925199245744258*^9}, 
   3.936935018008415*^9},ExpressionUUID->"bd033255-e11f-4aeb-bdfc-\
979288fb3da9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotOptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RotateLabel", "->", "False"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926058442091222*^9, 3.926058460642445*^9}, {
  3.93549865662368*^9, 3.935498657150744*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"750a038d-6e11-43cc-b8ae-2f2376623e0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WSUN", "[", 
    RowBox[{"n_", ",", "nf_", ",", "m_", ",", "mu_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"h", "=", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", "m"}], "]"}]}], ",", 
       RowBox[{"t", "=", 
        RowBox[{"Coth", "[", "m", "]"}]}], ",", "pref", ",", 
       RowBox[{"wSumU", "=", "0"}], ",", 
       RowBox[{"wSum", "=", "0"}], ",", "q", ",", "matrixU", ",", "matrix", 
       ",", "det", ",", "detU"}], "}"}], ",", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"-", "nf"}]}], ",", 
        RowBox[{"q", "<=", "nf"}], ",", 
        RowBox[{"++", "q"}], ",", 
        RowBox[{
         RowBox[{"matrix", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"LegendreP", "[", 
              RowBox[{"nf", ",", 
               RowBox[{"i", "-", "j", "+", "q"}], ",", "3", ",", "t"}], "]"}],
              "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"nf", "+", "i", "-", "j", "+", "q"}], ")"}], "!"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"matrixU", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", "!=", "n"}], ",", 
              RowBox[{
               RowBox[{"LegendreP", "[", 
                RowBox[{"nf", ",", 
                 RowBox[{"i", "-", "j", "+", "q"}], ",", "3", ",", "t"}], 
                "]"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"nf", "+", "i", "-", "j", "+", "q"}], ")"}], "!"}]}],
               ",", 
              RowBox[{
               RowBox[{"LegendreP", "[", 
                RowBox[{"nf", ",", 
                 RowBox[{"i", "-", "j", "+", "q", "-", "1"}], ",", "3", ",", 
                 "t"}], "]"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"nf", "+", "i", "-", "j", "+", "q", "-", "1"}], 
                 ")"}], "!"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"det", "=", 
          RowBox[{"Det", "[", "matrix", "]"}]}], ";", "\n", 
         RowBox[{"detU", "=", 
          RowBox[{"Det", "[", "matrixU", "]"}]}], ";", "\n", 
         RowBox[{"wSumU", "+=", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", " ", "q"}], "-", "1"}], ")"}], " ", "mu"}], "]"}],
            " ", "detU"}]}], ";", "\n", 
         RowBox[{"wSum", "+=", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"n", " ", "q", " ", "mu"}], "]"}], " ", "det"}]}], 
         ";"}]}], "]"}], ";", "\n", 
      RowBox[{"wSumU", "/", 
       RowBox[{"(", 
        RowBox[{"wSum", " ", "n"}], ")"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927297754844781*^9, 3.927297754845551*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"a4e01aea-b7db-44f3-a04b-c98a29f6d54e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WSUN32", "[", 
    RowBox[{"m_", ",", "mu_"}], "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"WSUN", "[", 
      RowBox[{"3", ",", "2", ",", "m", ",", "mu"}], "]"}], "//", 
     "FullSimplify"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927297760499426*^9, 3.927297760500187*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"436ba75a-1762-44f7-bacb-901fdb887810"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WSUN32m0", "[", "mu_", "]"}], "=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"WSUN32", "[", 
      RowBox[{"m", ",", "mu"}], "]"}], ",", 
     RowBox[{"m", "->", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927297765210744*^9, 3.927297765211482*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d8e2ec48-9358-4e4b-b889-874afe66360a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotWilson", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"WSUN32m0", "[", "\[Mu]", "]"}], ",", 
      RowBox[{"WSUN32m0", "[", 
       RowBox[{"-", "\[Mu]"}], "]"}], ",", "\n", 
      RowBox[{"WSUN32", "[", 
       RowBox[{"1", ",", "\[Mu]"}], "]"}], ",", 
      RowBox[{"WSUN32", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "\[Mu]"}]}], "]"}], ",", "\n", 
      RowBox[{"WSUN32", "[", 
       RowBox[{"2", ",", "\[Mu]"}], "]"}], ",", 
      RowBox[{"WSUN32", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "\[Mu]"}]}], "]"}], ",", "\n", 
      RowBox[{"WSUN32", "[", 
       RowBox[{"4", ",", "\[Mu]"}], "]"}], ",", 
      RowBox[{"WSUN32", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "\[Mu]"}]}], "]"}]}], "\n", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "0", ",", "10"}], "}"}], ",", "\n", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", "\n", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"Thick", ",", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", 
       RowBox[{"Directive", "[", 
        RowBox[{"Dashed", ",", "Thick", ",", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "\n", 
       RowBox[{"Directive", "[", 
        RowBox[{"Thick", ",", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "\n", 
       RowBox[{"Directive", "[", 
        RowBox[{"Dashed", ",", "Thick", ",", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"1", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", "\n", 
       RowBox[{"Directive", "[", 
        RowBox[{"Thick", ",", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ",", "\n", 
       RowBox[{"Directive", "[", 
        RowBox[{"Dashed", ",", "Thick", ",", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ",", "\n", 
       RowBox[{"Directive", "[", 
        RowBox[{"Thick", ",", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "]"}], ",", "\n", 
       RowBox[{"Directive", "[", 
        RowBox[{"Dashed", ",", "Thick", ",", 
         RowBox[{
          RowBox[{"ColorData", "[", 
           RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], "\n", "}"}]}], ",", "\n", 
    RowBox[{"PlotRange", "->", "All"}], ",", "\n", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "W"}], "}"}]}], ",", "\n", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9272977702989283`*^9, 3.9272977702995863`*^9}, {
  3.927552875652717*^9, 3.927552886870625*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"924b4683-83bb-468d-895a-f1284a039a6e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwd1Xc0V/8fB3A7Mx97ZH+MjOxEyusV4VtJJBkZUaiUVVRSCaGSkIxSVkpS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       "]]},
     Annotation[#, "Charting`Private`Tag$6537#1"]& ], 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVkHc0F/4bxe3M7M3HZwgJ3zSI9H4/hDKijKSQyMieIVooK3tGRkKiyEpG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       "]]},
     Annotation[#, "Charting`Private`Tag$6537#2"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV13c8lW8bAHAjsnf2PrJJyEi67oxIUoj8ZGRFCZFklhApO0UyIjuKqISE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       "]]},
     Annotation[#, "Charting`Private`Tag$6537#3"]& ], 
    TagBox[
     {RGBColor[0.6, 0.24, 0.4428931686004542], Thickness[Large], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVlnc4lv8Xx+299x7PY5Udher7OZ8UlYwSiqSSkT1CRCV7ZmZlZSUrRCUS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       "]]},
     Annotation[#, "Charting`Private`Tag$6537#4"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV13c81d8fB3D3XiRkZ+8rMrKSRLyPkVJCZiSyIiJCZsNI9iibrBCloaju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       "]]},
     Annotation[#, "Charting`Private`Tag$6537#5"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], Thickness[Large], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1nk0Vd8XAHBTZMg8j897QoiUiOruTYkQGcuYqZCSSEmKEGVOpsgUlQYl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       "]]},
     Annotation[#, "Charting`Private`Tag$6537#6"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVlnc8le8bx+0vMs6xQjbZFMnmukvISEqkjBAhEqKoY++9R2ZkpUQhW5KR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       "]]},
     Annotation[#, "Charting`Private`Tag$6537#7"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], Thickness[Large], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVl3k8VO8Xx23JNox9Z8YIIXvRYs6ppFKpZMmSkFAkaylCFCFZy5IlRYlS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       "]]},
     Annotation[#, "Charting`Private`Tag$6537#8"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["W", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["\[Mu]", HoldForm], HoldForm], HoldForm], TraditionalForm], 
     None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9272977728199663`*^9, 3.927297894361643*^9, {3.927552907017119*^9, 
   3.9275529327511797`*^9}, 3.927553015859692*^9, 3.935498683653665*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"a37385bd-8fc1-494a-a8e2-e3f7fe532618"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<SU3_nf2_W(1) for m=0,1,2,4.pdf\>\"", ",", "plotWilson"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9272977799128857`*^9, 3.927297779913371*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0a225e48-fdf7-40da-a6a0-0abade54280d"],

Cell[BoxData["\<\"SU3_nf2_W(1) for m=0,1,2,4.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.9272977811887083`*^9, 3.9272978949781437`*^9, {3.927552908097252*^9, 
   3.927552933535804*^9}, 3.9275530165159283`*^9, 3.9354986851376143`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"c1e42d9e-44b9-4bbd-8a4b-ade78c6f9492"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T0", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{"4", "+", 
    RowBox[{"2", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", "\[Mu]"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"T1", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{"4", 
    RowBox[{"Cos", "[", "\[Mu]", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"T2", "[", "\[Mu]_", "]"}], ":=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"k_", "?", "NumberQ"}], ",", " ", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"k", "==", "0"}], ",", 
     RowBox[{"T0", "[", "\[Mu]", "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", "k", "]"}], "==", "1"}], ",", 
       RowBox[{"T1", "[", "\[Mu]", "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "k", "]"}], "==", "2"}], ",", 
         RowBox[{"T2", "[", "\[Mu]", "]"}], ",", "0"}], "]"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9272977883424683`*^9, 3.9272977883432817`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6ab5fe47-c7c0-44e9-b276-687c51fa0162"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W1Isospin", "[", 
    RowBox[{"n_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\n", 
      RowBox[{
       RowBox[{"sumN", "=", "0"}], ",", "\n", 
       RowBox[{"sumD", "=", "0"}], ",", "\n", "q", ",", "\n", "mN", ",", "\n",
        "mD"}], "\n", "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"-", "3"}]}], ",", 
        RowBox[{"q", "<=", "3"}], ",", 
        RowBox[{"++", "q"}], ",", "\n", 
        RowBox[{
         RowBox[{"mD", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"T", "[", 
             RowBox[{
              RowBox[{"i", "-", "j", "+", "q"}], ",", "\[Mu]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"mN", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"j", "!=", "n"}], ",", 
              RowBox[{"T", "[", 
               RowBox[{
                RowBox[{"i", "-", "j", "+", "q"}], ",", "\[Mu]"}], "]"}], ",", 
              RowBox[{"T", "[", 
               RowBox[{
                RowBox[{"i", "-", "j", "+", "q", "-", "1"}], ",", "\[Mu]"}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", "\n", 
         RowBox[{"sumN", "+=", 
          RowBox[{"Det", "[", "mN", "]"}]}], ";", "\n", 
         RowBox[{"sumD", "+=", 
          RowBox[{"Det", "[", "mD", "]"}]}], ";"}]}], "\n", "]"}], ";", "\n", 
      
      RowBox[{
       RowBox[{"sumN", "/", "sumD"}], "/", "n"}]}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.927297793962737*^9, 3.927297793963694*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"05dc5cfe-36d0-4ab0-b151-b5a222a28e79"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotIsospinWilson", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"W1Isospin", "[", 
       RowBox[{"2", ",", " ", "\[Mu]"}], "]"}], ",", "\n", 
      RowBox[{"W1Isospin", "[", 
       RowBox[{"4", ",", " ", "\[Mu]"}], "]"}], ",", "\n", 
      RowBox[{"W1Isospin", "[", 
       RowBox[{"8", ",", " ", "\[Mu]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "0", ",", "Pi"}], "}"}], ",", "\n", 
    RowBox[{"PlotRange", "->", "All"}], ",", "\n", 
    RowBox[{"Axes", "->", "False"}], ",", "\n", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<Im[\!\(\*SubscriptBox[\(\[Mu]\), \(I\)]\)]\>\"", ",", "W"}], 
      "}"}]}], ",", "\n", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927297799599228*^9, 3.9272978231762667`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"197e7b00-1ec7-4998-be4d-6eaf8a86e1de"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt2nk0Vd/bAPBrvmgiScjYIEVlSBl6jiEqGYsiMhQVJWSeSpmVTIkyU6TI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       "]]},
     Annotation[#, "Charting`Private`Tag$6826#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt23k8VN/7AHBmxNgjSkhoD6WQFJ6bSqKUvUKEkOxZKktpsUbWsWTNTrao
LOWUKFQimjGj5JN932YQht/9vl6/v7zer3s99zzPec659/wxMjZuhtcJbGxs
+kQ2tv/9JSKetn4VD832/HPHuW5SYNdo/XGpuAswSVHu+Z+Xyw/a0WKtwMj1
by037ooF+ClU6gAnjpvQ+XAPijguvY51A67RJ2pCuJ9sbeYvrbsFkuxh3Ztx
5+21yGAr9YUd4zpvtuF+rzqjaJTpB28nvvzchZuu/aghN/YeNOwTUj74v+ft
59vv3xAEnDlbfqjhDjlM8cytewgBx3vLTuMWOZZZ11b1GGRKbb8Z4s464cSx
VBICA4l5+6/hPnBW+bxMfhg0eOZ+dsddd3EtQTczAp6Rr+YE4f5pFbsnLfYp
FLkuSeb/Lx+lA0f7m6Jh396f1XW4fVXjfvk2xICGil18B24OsNyVVRcHMb+e
8rA7U6BVq6FFpToedJ325IrjjtHe49palQDehx3uqeCW0p99PV+SCJTezjlX
3AMGpuahRUkgm70cEYm72KRuXTI/Gf5de2dXgvuo5WMd7cxnkCLM/XMGt6Hz
VnpSbAZ4+hmUB7tQgO8oIPKZTMg4MXu6DPdMjYfQf02Z4L7GL0HD/fod5ZV3
QxZkwIuHiq4UONmUuZZelw21l5nnp3DvPtN5cVQtBypOLfZKu1GAp2VDtlJ1
Dnw00C8zxt3+1elMc1UuLMIg/3vcll3K0bMl+UC/v7Eh150CmKnD3+PyBTAf
sfn8X9w7u5OVg4sKoLAf2yLtQYGxnrVu8fxCsDQZdszA7dvfLHMqsxgq975i
K/HE6zNnUUmOLYMgs4IVojcFIkVT1N/zl8Pv0BEdc9w/Kh5vVzEsB53+Ir4q
3OZjFoNSPeUgfzxk8YYPBVzNeT3mJirgbpzu5WFfCsRrOIYmb6yCxPN5J/b6
UYBGM7opYFIFXuxbZ8m4pXxA/2FyFYQqq23m8qdAfulmERfZV6C55fSHcdy1
25syMOXXYNr0I+lTIAX+sMu+GTarhtBxTWh4gOeXzp9ikVoN5OKhEzoPKeB4
7J9/R181OFnJ13zHPefZrlV3owbmD5ze0P8I74+BwLYov1oIYwsRkgihwP5P
PYMqGW8hqfH0SHsEBY436fJo3XoP5iWGM4ZkCmzsyvuuGvceZrc7WazgHvhL
SFCofA+cqjSe3EQKRLHVbd86/x7i2G0PrCZR4O9xOZUZzw/w7H5SZM0zCoS+
5LVO92yAzbvME92zKEDJ+Ppq2aMRfvwJlPlegvdX6V6/mZhGqDDNys8opcD9
d4+woYpGWO1scvYoo8C+HvUvHbONcHVzUqVYBQX8N5f0FXg0QW7X8EGfKgrs
iIzkNfP4BO3jTp+c6yjgflf/WqV7M8iGu3qdaaWArqt6ASm6GTz6g94c+4Lf
b7N/2rKsGTSK/+49+BUfz1nOANJUM1w8OpMg0UYBja31SZY3W+Bv6t94wg+8
/6oV2rnsW+G/RycJ3HQK5DL5wML8KzxLDbixMEYBl+rrUYQd7dCoK5Ghs5GK
r2cDaXbldqC6tq9kClFhhqb+cv1UOzS5nixZFqaC18omyqp9O0h4bOF/KUqF
u5oN2xaL2iHwFvZGUYIKwY1SJeOHO+D9MPmGy24qZLZTv3Rp/QDjNvv3/2lQ
oWvkLHe+TReUCAx5ZbhTYTp57+mHnl1QU67rp+BJBR49riCrB11Ar9wf9/YW
FbCSxqUtz7vgxdHnzN8+VCj2gJHQ/7ogynDfHYUAKjxYVv7sZP0TSorbRdfD
qHCQT/rxgasUeMlx3PhGDhXCDy6wvb7cDXU5o7fUf1HBQ6454X3uL1jzKNKM
udYNy7Y3S3+79sEbQ1sVzdlusHlnejHa/i9EvOSnf/SnweHXYsJb3f6CVuK/
J9L3aEAoo3dm+f4F81WOJf8gGjzPvGpWGfoXQiRGhpSDafD3of1VStFfGHsc
XJ35lAY2uj7OktN/QWeTT4Tdc9zUhNAC336YOlLqEvAZj99upnvofj/06tTW
Nrfg8Vu28tWG9oPRj0G5TV/x+LVpT78k90ME1cIutx2Pn5ZLnqrrh5zX16Lq
aXg8u1c5ymwDUPPFIKZ+nAa2s13v34cOwAOp+8WfBehgfTfarDp6ADSvpq1/
2kgHC+K5qbKkARDJU6Y1CtPBVPSjREbBALR+2Ud4u5kOOmoVPgHNA5BF2u2c
KEWHA0GR8sdIg7C809ZmVYEOSxu1kypDBiEJbuzT0aMDI5n9YPHTQdhxQTyD
+zwdZmXfNT1PHASvz3NJzfp0GFNWno/JH4SQJMaspiEdfl+S1Xf/PAh7+uyk
+S7ToSFzjajANQSGPoka2+3pUL+vNmWn4BAQydWSVQ50qHvpfUhyC34952nX
6Rt0qGqcuMq7ZwgsJqrSrZzpkD9CrxnVHoLdcd+1b3rS4YniG7e84CHIePHf
S2oAHVoPU4e8o4ZA4ZC0ncI9OpBUFi1Pk4dA6TTp9L37dHikpnpuIHcIfMrE
rbY8pIOf1pu9sk1DMHr/7c0toXSoPkXNmP06BEG/e4XPh9FhQXtx84euISjg
/+gbGE4HTz3VDdYDQ3AxP0iz6wkdnIzf/JdGHAa/K2cFdWPoUGBKveTCOwx7
0uWZ5rF0GLq0+F190zDsfXxB4kYcHa5Zqtb3yA5Djnv/oFcCHS7Zv0nZqjUM
RcEtiReT6UB2pAqNnh2G0vqnOcdS6NDltBhabTAMjlNmDtuf0eGim6qv2bVh
CBhoaupOpcOZ22+MEu4PA7SF0kiZeH53qa12ocPwlXYx4hPuBv/FE8rRw1Cf
P3UlMIsOmkGqip0Zw+C2X4H46zkd/B+a5T/PH4ZvQYyXQdl0qH3sK+VZNgzB
sb8PyOTQ4Uj4Gz4hNAzkrJIj53Pp4PWE+rDvE57fifeJNNwvoxaXy9qG4XCo
rptVHh1mord43qMMA0+YZn4vboU41VH93mHgeq63zywfr1eCmbXU0DBc7Pjd
24y7INGXOjk5DBtJ2yqUCuiwM/VN0xPWMPxmjeozcNukU9UtNowAx0mX8bOF
dMjMXKyU4x8BqmaIdhLu3udb5FZERuCdG7vOH9ySuarPWyVH4JuiJVWqiA5X
8s22puwcgQs8nT2muJMKfaNvyI8AiWCoHoKbUpzIpaY8AinjgX/KcG8qfRNI
Uh+BxOrK4nbcF8upTOrJEWhrXgsexR31ctE5X28E3I/Jmi3j/lq1ZcDHaAQc
jsWxE4vpwPNG1VzbfASGjO/c/J91asx+iNqOgNqnkjsr+P3Bdb5nB51GIP1L
7cZx3I3vEt9XeY7AQSZd5Aduwvs3qo/ujoC579KNctxF/MJ5rAcjsLt3YCoI
t6G5s4hvxAh4NRYydHAvF3x6MBM3Al1L0qYbcGcvSM/eSB2BM1wVk6/xepw7
5WfVnzMComrnEixxM2J+frMoGQFustvuf3h9U/8cVKe8GoH8YZm7YbhPKYQX
XagfgcV3c44CuCfuDoi1fBqBHJ9/rSH4fMU3a4ZofR8BP+0uXyY+v+qbk5l1
1BFYOpWvbYZ70HbeVqVvBHLvSgiU4P0RVXH+R+nICITNWeYs/K+f1vOxvbN4
vm1Sf5RwB6dYbJMgjILxUXtyKN6PB0ZeR8TzjMIzq666DLxfKSpCy/ybRsHA
MopaiPfzno4mCtvOUfj9XF6TnE6Hdinp03flR8FLdkrhdhodbjvfrZxXHgWW
XpXlOXx9NHMdjB46PQpH31p8aMXXl7tJ2JqV/ii8ll1K8Eqig1h2vzPNdBRy
2bknBBPpcEMz6exXh1EobVa8JB6Pz6c3O/Fl2ChE2KhV3Y7E+73B3EMudhTC
ezskCiPw/tr4+k9OyijY/1F1bcH3i+Jip7eJxaPw7fIXVvdjOhj/a9wvVDUK
D5Ra2j7j+82q9vbk8Lej8DhV+WVuED4/fzu9A76NgsmfgQ4FfP9iHDwwsPBz
FORI0WnUu/j8BIQauveOwj2WV4rbbTpMimkctJ0ehWGXDOzGLby+F/JGdITG
YHrg9Fd/R7y+aWxmDVvHoHLQszLmOr4+xq40HZcdg2N6nVOxNnQ4GCz4/IDS
GERf3nvjsgVev7e3zUVMxqBE5WzgNL5/3+bpbIm0HIO4W2LbrPH9XvqSwlEu
+zH4ebVPsO4MXr/5/0SWfcbA/AL78AGMDkL79dr+JI3BSF4tk1MR3++4MoSa
M8eAR/pmDp88vp8MzhmXF4yBU4tuGmsPHeyyUnruV49BXuu20Mzt+H4rNjYi
0z0GET16w/38dIhc0JDn6RuDdZnLTzW48fXfFeM2NzwGog/OldznoANvtNpC
w+IY7Go4eqVhmQZXucKIdlvGofLsiw75IRooDf7SPrd9HA6//P7oSx8NSB8V
w5X3jENNpF+jQQ8NXgZ2b9ygOg5qW/WmN+Hv1w0Le6TyTMeBh2eQ37GaBi8G
Ph0dSRiHX6LpsVse0SCoQdy/PW0cKDvmzwgF0MA00xVV546D0XvNsClvGrBZ
bNYOezUO6q8yiwwdaGDUed1o/89x4Ey/plWrQ4PlDxyuziIToKOTl/ptAw2+
Z1yqMJacgPhngr7/rXZDTsALhvrOCbAdKvnSNd8N+mrGfvzKE4C+e/Vf+q8b
ssqzQ0uNJuDRw8qe77XdoJOhlT0TOwHhin+CtRy6IaS5/feDZxMwun1N7IR5
N3yavSommjMBHHOsCZEL3XD6lF+k2qsJ6PNiHT1+pBu0Rit9H1AnwJENe3GX
0A3qSrvOiUhOwtOQDr6IWCr4WVQG5+2cBMtnpQL1D6n4++DEh6MKk0ATtzFs
8KKCWrflEUvNSejYs61Dw5QKRwLI0nnWk8Dq5nde2UwFxc9cTNXcSSAevRTg
8pQCbjMJB1tLJsEnrfJ6ZgAFSrfudLJ4PQnGJ4U1nuPnPwVn7M/9z5MQ6ZF8
S/gM/n0vdKelZXQSzpeklmav/ISd5mNp5gemwEX1EHuo+U/YMv1V+96bKTim
vmQxvdAJSTHo2iiaAkmNixD8pxPElF/6GzVPQbvk7NXZz7jvJL7cQ5uC9+e4
Mk8ndYI40UaqfXkKbo1nzk0f6QSpLYtMac1pmFTTTcl1/gG7QSa3oXEaOj12
WW951w4pn2vZiTdm4BRf3M9Niq0w01d+Z9p5BlxsL3feXmqBM8t5sz3uMzCl
LqP/+30LMOTj/qu6PQOu29kfFBm0gH7szQ/2oTOw9HThWOCtZiBYSga15s9A
6NuwfN2aT3BzLoAtdmgGCDvf3N9q9hEaeL1uB47NQK3jhZMysh9BbJfTjNPU
DEQePxVsNNkAn8xM+04uzIBzRMse9UcNIP3uwHvmhlmwKVrcp1H1AbpC/ty7
vGsW7t2U0R/b9h7Ut51Yl7abhcW1+ZOv1GtBx6LL08ZxFhI3oUu+tBowfuYw
lO08C02CYPTHpwZubo36ttt7Fjoif4TmVVZDimjPM/ngWUg1S+lUUXkDS/ze
R48WzMIB08qSs5ergOM86cWdF7PQ8OnCFQZbFWx88mx7Xfks7HKLXzQurIQ9
PA2cmjWzsEG16tix1Zdgyin482TrLJw7rP0yq6gCqtYKPC5MzILIik6ojnEp
vNdQH4yemQWxBJPostoS+Or//dIPxiyMPzmfGSZbAv3LTDBhzUKwjFplwkIx
CC9qCZgLzMG7Byb32csLwX36V5G94hys3DEgP3HIBf8D7lIFynMgOlid8msg
B0JdiLGjR+fgpkPtgTjbHMgY33fH+cQccMnGtx24ng1twz5nPA3ngO9TWe7S
7SyQ69s4EOA1BwxGsO1kwzPQH5Zu8Lk9B4VKs0/sF1PAfUox081/DooFN7vu
OJACVasXLa49moNPtZLV5s+TQH1rTNep+Dn48Uu24mZuApwzFGrirZoDROB7
LLIpGlwvy2RzVM+BrtVIlFdXFERbHwpi1c1BSJDlUXpwJHS5GmhMf5yDDeWV
7yiL4WAREfPqR+cc+DACiJ+4g8G5USgveX4O7qu/Exz6dgeivsg8il2cg6Ss
0W8teb5Q/uOQTcTKHAB34pG5YG9g9BlIBRDnQUCc/2SXhQf4s2LI1pvmwf9Y
8SnHWht4ckQ4ZI/SPGAL04XXb5mgUg3Z69Kq8/C+jfc7v7kFaj91+OTW4/Pg
91iwuzL+GhIxMlznOTkPWpcGgqM0HFGqW6zvlOE8HBQ5YKEZ6IlKCoQdX3nO
w8a98bYndwaiRz/RCaLvPGxf5vwQlXoPWRBcJAz85mGvokKxRsh9xGPxuW3i
4TycTRRmR9NByF7QX2VnwjxkKR4S5Ux9hDTU9wl6Js+DqpqVw3N4jERuUEZQ
2jx4ZinVGfU9Rh8bFFPN8+bhUzBX0OatIUjaZ5AQ92YeAk+GdrDdCEOLz2N/
9dXNQ2H6+NC+hTDU9h1eH3g/Dxd/3U4uuB+OAval3GhtnofR7nJGU2QEov/S
b2enz0MQNvHZNCwSxZ+sTnNfnYddQS7eu4Oj0U336771bAxYsvMu31cTjbTS
hA34NjBA3Ur+uPB4NJpdcOYo4GfApTt33mXqxSD9Ipmbf6QY0LHt3+aNbLFo
F7XtlMIOBjiUyBen7I9Fq0R/Kb89DCg9tbNqp3EsKrakdGxWZEAV39FnJ3Ni
EUko4qj+CQa8CMLUCGpx6I/GUeHU0wyoeLJ3b695HHrtNDg+epYBEqF2BR0B
ceh6I2Q8NmTAHZJMFw+KQ+qzE7c7TRmg+Or9HtPeOCQilWIoY86Af0kky8bV
ONTgy9jwzpYBf8V+OYioxqPknKw/PI4MUKX8y18xjEfuHfo1l5wZsElxNX2j
azzaLlfozPBiwL4L40ptWfHIv9eyUy6YAewXzMf+rMcjxhmNtOvhDPCsobO2
iiYg5wpJh4woBtgeEuxN3ZeAzB/1LAsnMkDawE0i+GIC+jFZ23juGQPCDWrn
Z2wSkK5ZSlRwBgME6MJPS7wS0LH9l2WX8xmgzRZRv5OcgF7GHZ1QesGABauy
lP7cBLSfteW1SzkeT3ND62pVAhJvp5z9r5oBXhZzLtodCShW7fUmiXcMeJMt
/u9ubwLiyU74bfyBAa1mFRzC4wnon7exR3MLAxJOa4S6EcjI/Y/ScUIbAz6H
sYbU+MloRGfTBvUfDHC58TvOdQsZWb+ca/OmMMCv6/0tQRky6pb4kVRGZ0Bi
DeW61H4yuvi4wma0lwGQkncy7TAZNU9Fy+/oZwBpm9R/kcfIqPrDhffkcQb0
veV5+kWHjBTlDoa3TzOgqL9TTvICGRXECxjzMBjA95Ura9CYjKTXJredWmJA
+bJl/r4rZJTo8G04YJUBk8qn50avkpFAx4uKN2xMuDM5c3CvLRkFH3viN8vB
BO98e+4hezJay755Wo6bCYMXImR3OZGRD7+e4HV+JgRFKIoPO5PRlM9+WroQ
E1hLMuEKbmRk38ed3S3KhGf2h7mW3cmo9+yos7A4E04s68joe5KRaWXzkXNS
TEjQc7WVu0VGbZIFbMGyTIh1oxnF4dYODmlFu5ngyFi9FYK7fto+/t9+Jjz9
Fodx41a5rH1V6SATDh4sPSSOx3vRsGuvixITai7V19bhz9spv2EuT5UJ1udz
daddySg1YaCu7zgTvt1Feq/x8Yqsf3wsjjHB/fzsDmE8nyeO2ReMT+H5lVcq
cziQEcePB1ujdJjQECDdE4nXw/+4Tf/nc0w437nmVm5FRoycEyXsBnh9LL6f
cTEnI2cBGd/jJkwYuN/9ssmUjAZ82U54X2ZCzv3DrFoDMrL47w9PmSUTou52
uuqfI6NOXdQ1co2Jn0+e6QVpk5FuVXq6rD0TKhusOo0xMmrYFuho4cQEn6rF
E61qZPRyRn31uycTlhP0yjLkyGj/FclP3L5MGPLfJUzYSUbPP648PenHhEut
u3bySpJRLLl2x5uHTMiOEmCI8pKRh/pRvfR4/P+H/VoVBhMQm2v8vadJTKhD
tzySehJQVMZM5f1UJiRtU9nwDu/3IkKhpG0OEyo4vpipvktAf5u3Tu2pYsJY
11QPV0wCcl/2lt1azYQbsicOXH6cgNbkfpjyvGXCuNJTptOdBCTxNBxNfGRC
LSwv/bBOQMYmK9EVnXg9BKXGWuTxeMFmTc+pTDiVLc+nvB2PV135L66HCfWT
dnF2QgnoiYSzjU8/ExYF1TMkmPGo6b9fSsfnmbDzaQCVUROPjrjWUxqFF+BX
zd5bQ2rxqDFDnPf15gUQiij4zLkvHhl2+EC++AK0qBm3LW6JR67KBwvCZBcg
e2JZS58Zh/KXM+7oH16ApKWjab9K4pBYSJBkt8EC0PZHHFjaHIeWM07ZjEcv
gOWVE1lZX2OQ5qJG7KGEBTCWoL1kfxWDgvRVG3yTF4Dv1jkf9bQYRGLtk+V4
jscncm8+5RKDRK8I/pWsXIDL7wS9C3ljkKII/Zr+zwX4ab4rUEUrGl0PdbtW
sXURKr1k5lMPR6J29xRr3+eLwArgZg1yBiO1M7Jrv7OW4Cdzck+PkCtqOa1W
gKX+gz0bUoquVjlDbkWy2t/iZTAvVsizTgwGpxXz/d1ly3Dk+43bOm3BoHha
SqKtchkWxcxWRDaEwNvu56s1dcuwX7Aw4IpnCHSuF6OYL/j1+D6ZJ3qhwK5f
f/rE+DJsZZ19LbcUBpZjfw0y968ALxpY368aCbLKuVrkAytwmW3Ho7YbkTAS
4KD05PAKdL66UX8mNRK8hCZEbh9bAfnBoi01bFEQcZRJvaC7ApPxPw1DPkdB
TTDX1fUbK6D8lPFv1+5oEN0h73S1cAVss7onZskxEB0bYVpYsgKsb4lHekpj
gIcwrsWoWIFvLH32jE8xwPZfoUR47QqI2ehxVTFjYCJ9z7dXX1bAOm1mnsMw
FhrFdyjyT61Ad6CDQRMhDiD8geSluRWoLff8JiIWB7X//iNlL6zARZuBFyoK
cVDenfnf0fUVOOJdyz1qGgepZKk4u42r0NH7YYJYEAdewuILdYdXQSZe8aE7
Fg/TQXf+cqquAmU2dd9jw3hwmu1uMzi+CoHnpVes7OLBuj0xf/jkKgibCa7a
hcTDuSjRy5tMVuHnv8WRhNZ4+MzyOn318io817jp0kSPBy2XrkOFlqsQyrf8
tGosHo6ei+MB+1Uoy2tQauNOgB08Qm+dfFfBw1Zu+uepBEi/417wym8VrCqC
PEYNE0Bs9Hs82/1ViOxvOvfKOgEEmqNcyKGrQMxIV/T0S4Dlx3zbG5JXYbew
44hdSQJ4M2/y8qevwuxB9ofbaxJgxu7LotnzVRgZ9bwe3pgAQyfD2yeLVsGF
rFntTE+AH+ykB1vfrkJ64r7mUwQyTJUkX734Ho/f5yauxksG7ityx0MaVyG2
oXaVuokM2Et9BuPrKuRVGM9t3EkGi6t97XIdq6BvtPS2QI4MvjyeJTY/V0E+
Vyl46DAZSm0S7Nt/r4Jf9vDlCxgZWgX2nOT6uwp6qo9ZvtpkGKyt3q45tArL
9yY7TpwjA5uD7qrX2CqIaY8mFxuQQXLTr+7iqVUo1tASqTIlw1Hk8urv3CqM
Gr1ZuWxOBuOb6zFbF1dhYHiGM9WKDO5bYlwvrqxC+KTXyG1bMkR8lNULWV8F
kdUU/Wl7MuS5Ve2pJ7Jg+Mz9ftYNMjRIaHMwuVgQFLJyLtuZDL2fqX1yfCzw
bIqW73Ulw/KtG+9sNrJgaNv17SXuZNgsvZKcLMKCuBuH6wU8yXDo6xOfdjEW
FP48lsZ+iwznbksZcW1jwbEb6uce4XbcWX5QU4YFvnfsTBNwP2o/wee9iwWh
vCe1lHBn+HeOFO9jQcnu+hgLPF7t3utNfxVYMC2yoUHQgwyUroWsrYdZIJvw
UE/PjQxz90MDLx5hwchqVxa/Cxn4FcTNQ46xwPrcGyUTJzLspRWr1muy4Kby
mpO0AxlOPdYQYWqxwFgw+IULXg/rQ99n5M6wYPzr7kvH8Xr5/bb+ZqPHgkOd
ec0hV8hADpsrTL7Agm+dJUYGJmR4qfIouN2IBX2Jb86SL5Ch7T9RW65LLKj4
wLlgfJYMo5H5oGnBgt/BiekRWmSQHmpdKrZjQc6H+v8uK5FBPdbi519HFhwu
8J6c3E8GM82piq0uLLhiHE+dkyFDFFnoZog3Pt7WhokzAmQo0so+U3+HBQPV
hRbxRDI0TSnvZAawgD4Roay7lACr2pd+2wSz4K+GpMPYH3x9zI/WJIezAL4W
d7f/SAClDD9yexQLutp6/4g1JYDTYvoFzUQWIIkfz5ryEyA4W1He+xkLHsp0
qu5OSoCsCw2kFxksOPe8V7UvJAG68wc/bC1ggfi/g9Nm1xOAYeSbfvEFC2aE
3SyEjBJAkI3bL6ScBcdVY5IlsATQviSvzKxmgVPkt8KtYgnwinQrr72FBZbq
Lo3+KB5/bwdN1n9j4d+zB+jShfEgNvtUuaSDBf55PyokY+PBn/aiIYzGgjN8
ed832cTDqaKhXq1RfL7zOBs+/4sDHynmrkOTLJhvWuWc+x0HBbFEl+2zLLAw
ONJt+yEOeP2kV1aWWPDg0Z5M0eA4+KF3Zcsr0hqIJJMkvTnjgOO949VsvjVQ
jnDRzBiIhSPKvrkxG9egnCB8bf1DLKRIxiu5iq3B67hbty/djYVrk98u7Nm7
Bt0S2m7y/8XATNSJ0OQza/B1x61B9cfRIEu8+D1Ebw22fz/Qn28SDca+Vzf7
XFiDqrjxeJld0VBt5ZdjaLYGBK+uGecHT+EefpDgdVgDp6oyV5WeSCjP+ci1
7LQGFkI841bOkfg54of+iOsa1Es9POy/8gS02ad/NfqsQf7K2O1bm56AwI+9
/wKC1yA5aqqubl84YNqqmHM4Hp8rubazMAw8a0+HXIlag4x1B66yPWFAeW4j
qkpeA1bmgHeiZCik3Uo9NJO7Bkq3Djx/NPYY5EU3Otk04c8jLwUZCwXBprK6
F7kta1DWcd89xOI+LOs4TI98W4PrTm4mWmfvQbN/vZcbZQ1Oddn9+mbqD3YD
zvf8h9fgYp3Sq/idPqAXKNaAxtdA1i7K8nGIFxwWa+QgzqyBuUlPU3W/J7Cd
kwgPW1qDGzHLlicE3SCtsiWezL0OelxZyasL1vDovDeVxr8Ogr4B/46nXAHn
YWnxbcLr4BfUHaizzwiOSdzOyBZfh7aHz1w+ex0EyoPdReVy61C2Z6aWNWuO
BAwfotbz6xAXfFjgguNtxBw/QBAwXIdZpxNZrbV30a/H9FMGpuug1MMi1osG
oKKaQ63Uq+uQoTSZWjx3H2nL9HUNuK3Dqa3mYWULj1HgjPrYWsw6sG0YYmk6
498v4SPyWuR1cP9+02hsZww6tzPe7XHKOhwn3JJj/YlB4pfGGbzZ6zDmG852
0xI/X6LkdbGqddh8bfFJnzcZTUctiChR1qHc3zqQJp2GJmakGhTo60D9TtUc
nUtDY4Zn3Pb2rsMomyGX7ud0NLA5qWXb0DrQMmrkHx/PRPR0tUDSwjqYv6o+
6vQvC9mY1c9P8bBhgijfaKg0F10LNdSd4GPD2E59WBCRy0PWNUOZowJsWLZt
d+m9gjxkKSGoPyDMhpVzuk/x5eejS3+sCmjibNhgAVN0W2UhOu/Abtm4nw3b
HHbBNZ2rFJ1LSqj8IM+G+fKpTP5JLEW6Lft40AE83s4KLvt9ZUhHzvBNzWE2
7Pu3IzLSe8uR1vRzobJjbNiq55ErCaYV6KjvqU/JumwY6SDW9LmjEu0ICTno
5sSGRfCqC5/XrEGeFOVAG2c27OmC8NT5pBr0ftffryaubJhjcTSTPleDrjaq
O6l7smFjE3HbEgprUQr7XA73XTas/8qdesdtb5Gwv4V4ThgbprsnbsR2G0IE
j0MbaAVs2A7vZdGSmgb090oPXWuYDROvdoqYuteC+DTM8q1H2bCMfVfUx+pa
kMr2zluB42xYkFvGvuHFFhTa38pXO82G3YBrvr/dWtFB51rNQ0tsmPRbKcEw
qy/IPyD5+XZudiyWdzLujPo3JJpp5rS6nx3bFvafY5RbO9J80HlEXIEdy5kw
zhyNaEeOdheIRw+yYwlCjWL7C9rR271nUm8psWOdp6V+m/W1I5uKI21jx9kx
A/+WRsMLHai0QfQw7Rw7tsl5xkFxzw+kM9j575UrOxbypqE/tLYTBchF+ZW5
s2O07G0LH9s70UsPHVaBJzt25YhEXvdQJ5JYe8uW6sOO/QqPo0YKd6GpzXlc
DwLZsaVjVX+lHbtQvM5tUf0odkxFeczkHe9P1BJ1OPFMNDvWZzb15/b2n2it
a0LsRCw7xjtXIM6r9BM5XLsmqUxmx5IVsqHy8k907K7uDvF0dixAwkN8Y+5P
1FcseWiohB37l86/f06JgkTnKC//lLFja8mli0KnKUj3aIwyrYId29piNMdl
SkGVjRuOfn3FjlkLHUv08aWg4N9Tmi/fsWOhWcd3WldTkLzgh3OB39ixD2HC
qj6HqeiaiV+b73d2TDfZU4f9BBWRn6lc9Ohgx7wzH87ZXqCi9T1FRnY/2bGq
upqs8ptU9AOLu6L7mx2z2mz64uZzKrrted1x8yQ7ptebZRZF6kahelMOx6bZ
sZl2k/UC0W6UuNPX4eosO3b/2Pc7ibLd6DUl1D6PiT/v4b3FmePdaP7YC7sj
a/j4m858THPuRgQRFbsrbATsE8U47+rtbiQ8+c42kEDA9DRbyMyH3Ugx47vN
J04CxjBo+ZaX0o1cifPWpoIELCLj0KrUp24U8MvP+q4QAXPv+v4iqb0bPXnF
YZ2+iYDZvPCkjtG7UbHDZquhLQQsxMOxZ+t0Nxr5ombpI03Awv5dvl0sSkO2
8fcvkw8RMKlVkU8D5jTk6cJ9uVaJgGXILJ/ns6OhB9qxl3pVCNgDLTUPIWca
ylzKNtt9jIAdWW38+cqPhnotPpu81iJg2eff7XZPpqFJlYsm9FMETHKHQnJk
Jg2tCtCM17QJWMPoGfWIfBqS+DBmpK1HwF6JbrHY+4qGLu0SMKQYETDLK4Wj
c2005LhGNlg2IWC91Uat4j9pyJe63UDqEgHbJEiw29VDQ+SwQxftLQiYsH09
28AQDXVOGusv2BGw917n7gmyaEj/9TPdzT4EzGKgUsV2Jx05ztusi94mYMF5
sTLRe+nooeL+KtG7BIzCci3Nl6ej6qLqbaKBBKx/0CIxUZmOZDN+zmwKJmA8
6P6GoJN0pP4rNXdTKAGranMz5z5DR2Zb7a5sCidgTqkO0oG6dPQkbu6jcBQB
W+QooCgY0NFCiGCiEJmACS4cWiy2pKONTRQ9oSR8fiq3fEmzpiM5QjqbUAoB
6zaz+hBgS0fW/vJOG9MJWJ3p0yHSDTpqdT+rIZhHwAQyTF4Z3KKjgZKNcwIF
BOw/1tETtd50tD5GzRMoImBslUIhwrfpSPm6/UaBUgImd0aEI86fjtIvP+zn
e03ArFSoBNojPD+ybhJfNQH7a8DIbAymo85OofN8tQRsgTPQKyuUjkj6ma95
6wnY50Qtj4NP8PwjHG7yvsevC21j9EXSkUbzAWneBgI2vZpt9egpHXlqvQvj
+UTAvr1TyciKxfO/90iTpxkf7yGXFol4Osp/qzfP3UrADkoWh4Ym0NGvI3QL
7jYC5kHpdzmWREfacosHSRQ8/wZDA440PH/H+gGubgLG79iUsyWdjvxyHydz
0QmYz94XHVIZdFS+XYTI1UvAPD0PGXJn4fWx6HnD2UfAEsWWZydwDyY/d+b8
S8DO6z4hNj2nI3GRQ5QNQwRs5vaSoFEOXh+DpfANIwRsR3GrEXcuHV2IQrBh
DO+nHZeeVeF2+hLM4JggYDVxsjwmeXT0iKRfyDFFwGzf6Xwcw51+WvQqxwze
z1Iho975dFTz4Jcwxxxez+yjGQu4u1D2ZyIDf/41M06XAjqaWnXyJy4QsKST
ARgN9+VLevv+LRIwR+uKFLVCOmqslKNM/SNg0WXMm9G4DwjyPRxYIWBTy2M/
fuNOdpo4SGcRMPrfnkmZIjri+PT11/d1AnY6/B3dArerTElYEzsRu3xS8U0U
bpp/5JE6IhH7onE/8w3uU90u/eUbiJi4Sl4lFXeZkn50HhcRy5PW4Z/GLf70
gEYqNxHT7q9pYeF+PCYwFsNLxMirLA6OYjqaOT1NDuEnYnDsE50dt3nW95MB
gkQs4IaX/SJ+/6fVshlPISL2iFvi4wBuxUvRaY6biBj/WgBvK+5nle66V0WJ
WNuJTVfycXMKGiwabSFi8cnEFn/c7k6Hcs5uJWJ7zsh56uLuaRIyAAki5vhW
3G0jbm2ZOZbyNiImr7+F1obXo8L/R9H+7UTMYFii5TFuye6XZtIyRMy6jmam
gnsu6lYF7y4iNh1AexmI19tyzOgq+x4i9uzxpjIx3M2nlXkX9+L5Xl0qLMbn
K22VYfdXnohlqhUuvcXnl3Tpp1D3ASJ29cbxu8dxe1a+qv+mSMRyd3KaVuL9
oePkI1ajTMTS3Ia8nuL9VNlk2lR6hIiZnszrn8+mIykZVc+co0RsfzCDaIh7
nrr45ak6/vy8jyUrWf/rnzv37E8RsRLZ9WFOvJ+5sy7LW2gTMcKx77uP4/3u
tapGM9AhYtFzvTU38PVwtnL5sMY5Iub0IXrf62d0xJD2H9pkTMS8o3XVBfD1
Y+VvEcdtSsQ2KbXIbUnE1wNVHVs3I2KBHJeIEmQ6yohiJY+ZEzEfX6fyTfh6
1F0NPP/BlogVJUv8acXXbxY1qMr1Fl6/7QJfr+L7wVCT4p8ob3x+rpGeEx7T
kXzVH+4yXyI2sexekPWQjl5Ha1hN+xExw2+1Tzvu09HXs/+43R8RseY5ybrl
u3S0VOdu5ZFAxE4INlkEudKRfqYVj9cbInaGnRjwxZCO4qMEVOJr8PGWyJYx
Lv6vX99ZVdURsdNAnxe/QEd2lyVeMRDeLysCg1f16OiOMNXKu5mIqe79U9KE
7785j/Rf+dCImCJXV6IYvj8vO2pY31nB+82gp1B8E55f3X7Mm/W//pvdvF0I
7z9+MWmPdSL2ScqaV1YQ379fzv1xJHJgi8GHcnbw0lHgSr7VJV4O7P0s55nN
RDoiRglbqUpwYB5vkzLr52iIr3LYknmMA+Mq9SzS6qChbawYc4+7HFhG7UFn
mSc0NHQmopXEsQEL33Lsffl8N/q4+ytIRWzATrl+bfho242cSHkcMtycGCtI
vf7tCBV9IYRGnuTlxGppGqONQ1Qkz7qx2Z6fE4venbSrbYCKpmcV9hYLcWI5
iehnfx8VefW80lMR58Tycq/ISdKoKKC0KfasHCd2m+2rzYcWKoo2HpT2PM+J
CfE9cu0vpqI3mTs1PsZwYjepz+Ze3KKineun/D7EcWI+r1Y+Snji91ter0EJ
nJj1o9bCCHcqchTPU3mbzImZj3lUubpQkXj8ngOvsjixUq3hjhMOVOQfsn97
fgUndlp/LFzSnIq0XBXZIzo4safM3tq8k1TUdly9yVCICzt86AdRVoyKwqu9
V7Q3cWHvzv+z+rOZis6olB06LsqF9VWa9aSJUtH7A7LpO7ZyYdEPPyhKbaKi
ShmSL0OaC2OyrCzlBagoiatrL1mRC1POnGQEclCRbefNJ7QLXNihg+fq12Yp
SPpibsM3Ay6Mjf+fb98MBf362rv0wYgL22mjcunjNAWZfjK4XmTGhTHu7Y98
MklBOjWqmn5WXFise2yb/CgFHcggzki6cWHf/7nQc/ooaMnpmZF1FBdGLxIz
92qnoKd3s7nuRXNhjecV9tp/p6Dd4cV1abFc2LhinenlNgoyKazb0UPmwoYK
+Gknv1LQy+GeeZMMLizDj+32vmYKcraTjNcr58K6Q7Gzqu8pqM8yrevIDy6s
doJy62oFBfm65IaadHFhf4p3tvqXU5BAQIm6F4ULc7riGZJaRkEaqe9yKuhc
WN7LbNW+EgpKof/2ku/nwq4IXfe8XURBxmZSorIMLmxazNl9IpuCmi9mmPBv
JmEn03569SdSkFPjYD2XGAmT8wxgHMPNf1R+L0GchLn3aZbHkSnIcHvN8sI2
ElaibP9LJ4GCeiZ/ZPTtImHKoxncDbEUNBXOOVapQsLam9tbpiMpKHrtnFGp
KgnTT+gXMcet5Bn3tkCNhG0wNkn7/ISCbl+WfpqmQcLWEjPscyIoiLD3mHLI
aRIW79zyyzkM/15vcgm8YkLCmrJS7dUeU1D10aphYzMSlvWi92n1Iwq68mL5
4oXLJCzwevTiUdzpcSE7TlmSsK/G9x9oPKSgvTZZzQrXSdjEgkqoSRAFqa93
CbN7kzA6TyD+wURBvZ4S/is+JEyoMdLHGHfQ0LVB5m0SRliY/DriT0Gfvk29
GfMnYbnfOlRFcV9IJVl2PSJhvXz+XAF3KchGTT0/P56EiXh5JYXi54Ubk9+Y
v8gkzOm/rQ67cLtnWZ0STiZhdithjR99KOge98P//NNImBc7u/wG3Km0FgnD
PBKmoPW2NMWLgrIjzZ1CCkiY/dv9zJO4i05MVr8twuMrfGmdukVBNYUbTfeU
kbBF7o4dZ3FT7phFr77Bx3tYIWqjJwX9VhjtPVRLwgbDb1z45EFBA//dVXB4
S8KcFw5mBuCeP5ve2vGehOmUPZiZcaegjeKDHPktJOxtnM75MTcK2tLmY/Tr
CwkT5e6LeIFb6gHpuVAbCRsi6F1xx60wJgf+P0iYxEpd3qorfn6q9bxj0EPC
Yv72re3BbeDK0Rz8m4RRpifeLrhQ0CVZ8ua3f0hY1Bsu3s+4HcJrKncPkLCx
8QdmzrhdNfUIFkN4vLBpkxO4feZ+XYwZIWEHtR4ObMH96Arb1MoECZvkPfKy
xZmCIgRi1Q9Nk7D6BKvZHNyxDTsi7GdJ2JJC0/sg3Fn7z+ztYJKw6zvNNmK4
C3q7fTiXSJiJzpNoGdzlsU5Nx5dJmAGnYBYH7vrlSJu8NRK2J4zv1vebFNRU
ur2ih40by7ONUn6D+6tNxfpGIjf2iugcnIm7a/NJfe0N3Nh3lwLHCNw9rV2p
flzc2IC7do8v7r+B9uPl3NyYZZ5O73XcY4eX1IZ4uTEZzwoPE9yzQ2GhEgLc
WA3hYYI27qUUCerFjdyYuQE6q4Z7Xb9kV7AwN9Yv4xilgJuTCF51ItzYBOGe
7Q7c/G/aG2Y2c2O95ze0iOMWuWkjtHsrNza+e7V+E26J7QwrcwluTCLA7rQA
btnOx6XR27gxQx6w4MG9P2QLq2k7N3bJ6AmRhPvQ8UK9FRlu7P9/z4T+D/pN
liQ=
       "]]},
     Annotation[#, "Charting`Private`Tag$6826#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUl3k8VN8bx8egpMiWkqVSKFlLqPBcihKRvQVJlJBQyL4vUZaypGxFSCXZ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       "]]},
     Annotation[#, "Charting`Private`Tag$6826#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["W", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
      "\"Im[\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(I\\)]\\)]\"", HoldForm], 
      TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.927297836964118*^9, 3.927297899313095*^9, 
  3.927552937900795*^9, 3.927553020914792*^9, 3.935498689681631*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"78d5253f-beca-44b3-b06e-9c333294acb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<SUN_nf2_isospin_W(1) for m=0 N=2,4,8.pdf\>\"", ",", 
   "plotIsospinWilson"}], "]"}]], "Input",
 CellChangeTimes->{{3.92729784127649*^9, 3.927297841276854*^9}, 
   3.927552990737011*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"8625f2ca-3785-47e8-9567-ce1aac2d7a8c"],

Cell[BoxData["\<\"SUN_nf2_isospin_W(1) for m=0 N=2,4,8.pdf\"\>"], "Output",
 CellChangeTimes->{3.927297843100237*^9, 3.9272978996485767`*^9, 
  3.927552938210939*^9, 3.927553021296887*^9, 3.935498690419765*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"ee0556b7-c8e3-46b9-815b-c447d3466408"]
}, Open  ]]
},
WindowSize->{933.75, 1028.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a4adff52-8fcc-413d-9eac-4946642f1f4e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 272, 6, 29, "Input",ExpressionUUID->"bd033255-e11f-4aeb-bdfc-979288fb3da9"],
Cell[833, 28, 416, 9, 51, "Input",ExpressionUUID->"750a038d-6e11-43cc-b8ae-2f2376623e0b"],
Cell[1252, 39, 3436, 90, 230, "Input",ExpressionUUID->"a4e01aea-b7db-44f3-a04b-c98a29f6d54e"],
Cell[4691, 131, 422, 11, 29, "Input",ExpressionUUID->"436ba75a-1762-44f7-bacb-901fdb887810"],
Cell[5116, 144, 398, 10, 29, "Input",ExpressionUUID->"d8e2ec48-9358-4e4b-b889-874afe66360a"],
Cell[CellGroupData[{
Cell[5539, 158, 3470, 84, 401, "Input",ExpressionUUID->"924b4683-83bb-468d-895a-f1284a039a6e"],
Cell[9012, 244, 96313, 1619, 252, "Output",ExpressionUUID->"a37385bd-8fc1-494a-a8e2-e3f7fe532618"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105362, 1868, 277, 5, 33, "Input",ExpressionUUID->"0a225e48-fdf7-40da-a6a0-0abade54280d"],
Cell[105642, 1875, 312, 4, 36, "Output",ExpressionUUID->"c1e42d9e-44b9-4bbd-8a4b-ade78c6f9492"]
}, Open  ]],
Cell[105969, 1882, 1221, 37, 98, "Input",ExpressionUUID->"6ab5fe47-c7c0-44e9-b276-687c51fa0162"],
Cell[107193, 1921, 2114, 56, 298, "Input",ExpressionUUID->"05dc5cfe-36d0-4ab0-b151-b5a222a28e79"],
Cell[CellGroupData[{
Cell[109332, 1981, 969, 23, 185, "Input",ExpressionUUID->"197e7b00-1ec7-4998-be4d-6eaf8a86e1de"],
Cell[110304, 2006, 56431, 953, 249, "Output",ExpressionUUID->"78d5253f-beca-44b3-b06e-9c333294acb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166772, 2964, 322, 7, 33, "Input",ExpressionUUID->"8625f2ca-3785-47e8-9567-ce1aac2d7a8c"],
Cell[167097, 2973, 289, 3, 36, "Output",ExpressionUUID->"ee0556b7-c8e3-46b9-815b-c447d3466408"]
}, Open  ]]
}
]
*)



==> anc/SUN_phase_diagram.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     99624,       2260]
NotebookOptionsPosition[     97392,       2219]
NotebookOutlinePosition[     97832,       2236]
CellTagsIndexPosition[     97789,       2233]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.936871688081406*^9, 3.936871692616082*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9526fcc8-94d6-4af7-96e6-04479bc096ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotOptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RotateLabel", "->", "False"}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"457bb0f8-b34f-437e-9d65-f7e67ea0b13f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Phase", " ", "Diagram"}], "*)"}]], "Input",
 CellChangeTimes->{{3.936871307417904*^9, 3.936871307418736*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2375997b-0d2a-4a3c-86dd-eaa67ad2f251"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"a", "==", "kappa"}], "*)"}]], "Input",
 CellChangeTimes->{{3.936871310672847*^9, 3.936871310673616*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"1096460d-9178-447c-bbeb-993e40907366"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"first", " ", 
   RowBox[{"(", "bottom", ")"}], " ", "phase", " ", "transition"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9368713140438557`*^9, 3.936871314044663*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d0480e72-cfcc-4ccc-955d-84c50b4fa2a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mcri", "[", 
   RowBox[{"mu_", ",", "k_", ",", "h_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"mu", "-", 
    RowBox[{"Log", "[", 
     FractionBox[
      SqrtBox[
       RowBox[{"1", "+", "z"}]], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}]]], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"z", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "k"}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"z", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "k"}]}], ")"}]}]}]], "]"}]}], ")"}]}]}], "/.", 
   
   RowBox[{"z", "->", 
    FractionBox[
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["h", "2"]}]], 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "k"}]}], ")"}], "2"]}]}]]]}]}]}]], "Input",
 CellChangeTimes->{{3.936871318349972*^9, 3.936871318350698*^9}, {
  3.936871808642037*^9, 3.936871834881237*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"3a4b7b1b-4e43-4a82-9bb5-a0f7280bda64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"second", " ", 
    RowBox[{"(", "top", ")"}], " ", "phase", " ", "transition"}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.936871326797584*^9, 3.936871328373844*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"aebb4b99-c61f-4710-b768-62f08f343a48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fri", "[", 
   RowBox[{"mu_", ",", "k_", ",", "h_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mu", "+", 
      FractionBox[
       RowBox[{"Log", "[", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "t"}], "+", "x"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " "}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"t", "+", "x"}], ")"}]}]]], "]"}], 
       RowBox[{"1", "-", "x"}]], "-", 
      RowBox[{
       FractionBox["x", 
        RowBox[{"1", "-", "x"}]], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["x", "2"]}]], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["t", "2"], "-", 
            SuperscriptBox["x", "2"]}]]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "+", "t"}], ")"}], " "}]], "]"}]}]}], "/.", 
     RowBox[{"t", "->", 
      FractionBox[
       RowBox[{"Cosh", "[", "m", "]"}], 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["x", "2"]], 
          SuperscriptBox[
           RowBox[{"Sinh", "[", "m", "]"}], "2"]}]}]]]}]}], "/.", 
    RowBox[{"x", "->", 
     RowBox[{"k", "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k"}], ")"}]}]}]}], "/.", 
   RowBox[{"m", "->", 
    RowBox[{"-", 
     RowBox[{"Log", "[", "h", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.936871333204924*^9, 3.936871333205594*^9}, {
  3.936871848369381*^9, 3.93687194359667*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"81ad47a1-1308-48bf-be97-7923217c0854"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Reduced", " ", "model", " ", "phase", " ", "line"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.936873089089905*^9, 3.936873089090721*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"00b9c366-262d-4e60-bd81-3e590cfacced"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"variants", ":", "mu"}]}], "->", 
     RowBox[{"+", 
      RowBox[{"-", "mu"}]}]}], ";", 
    RowBox[{"h", "->", "h"}]}], ",", 
   RowBox[{"1", "/", "h"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.936873094458919*^9, 3.93687309445968*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"53dc341f-0a42-423c-8b6c-b5a9bc8e464e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mred", "[", 
   RowBox[{"mu_", ",", "k_", ",", "h_"}], "]"}], ":=", 
  RowBox[{"mu", "-", 
   RowBox[{"k", " ", 
    RowBox[{"Log", "[", "k", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "k"}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", "k"}], "]"}]}], "+", 
   RowBox[{"Log", "[", "h", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.936873084500675*^9, 3.936873084501157*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"dc9eccaa-bfc4-448a-872b-2f7e363b6592"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sunFullPhaseDiag", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"mcri", "[", 
        RowBox[{
         RowBox[{"Abs", "[", "mu", "]"}], ",", 
         RowBox[{"1", "/", "10"}], ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           RowBox[{"Abs", "[", "mi", "]"}]}]]}], "]"}], "==", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"fri", "[", 
        RowBox[{
         RowBox[{"Abs", "[", "mu", "]"}], ",", 
         RowBox[{"1", "/", "10"}], ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "mi"}]]}], "]"}], "==", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mcri", "[", 
        RowBox[{
         RowBox[{"Abs", "[", "mu", "]"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           RowBox[{"Abs", "[", "mi", "]"}]}]]}], "]"}], "==", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"fri", "[", 
        RowBox[{
         RowBox[{"Abs", "[", "mu", "]"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "mi"}]]}], "]"}], "==", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mcri", "[", 
        RowBox[{
         RowBox[{"Abs", "[", "mu", "]"}], ",", "1", ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           RowBox[{"Abs", "[", "mi", "]"}]}]]}], "]"}], "==", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"fri", "[", 
        RowBox[{
         RowBox[{"Abs", "[", "mu", "]"}], ",", "1", ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "mi"}]]}], "]"}], "==", "0"}]}], "\[IndentingNewLine]",
      "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mi", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
    RowBox[{"ContourStyle", "->", 
     RowBox[{"{", 
      RowBox[{
      "Blue", ",", "Blue", ",", "Red", ",", "Red", ",", "Green", ",", 
       "Green"}], "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{"\"\<I\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1.8"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<II\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"1.8", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<III\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1.8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<IV\>\"", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.8"}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{"\"\<V\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Evaluate", "[", "plotOptions", "]"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Mu]\>\"", ",", "\"\<m\>\""}], "}"}]}], ",", 
    RowBox[{"FrameTicksStyle", "->", 
     RowBox[{"Thickness", "[", "0.004", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.936872269689959*^9, 3.936872302671273*^9}, {
  3.9368723390484047`*^9, 3.936872465265622*^9}, {3.93687259395545*^9, 
  3.936872621417144*^9}, {3.936872661229622*^9, 3.93687285302645*^9}, {
  3.936872925911613*^9, 3.93687293153034*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"e44f2829-3f16-497f-bf43-a9259041b750"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxdXHdcz+sXL7JdeyQzW+L+JDOcJLJy7ZHZVMjIlijcS7i2hMrMRfbICCdN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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161}], LineBox[CompressedData["
1:eJwN0Wc+FwAAANC/oqE0FDKL0KAQGUlyBUdwAK7kR9KOFGWUyoomJSERilJZ
FVF6H94JXmJZRWl5UCAQqKSKai5Qw0VqucRlrnCVa1znBjepo55bNHCbOzTS
xF3u0UwLrbRxnwe085BHPKaDTrropocn9NLHU57xnBe85BX9DPCaNwzyliHe
McwIo7xnjA+MM8FHJplimk98ZoZZvvCVOb7xnR/Ms8AiSyzzk1/8ZoVV/rDG
On/5xwYBAUFsYjPBhLCFrWxjO6HsYCdh7GI3e9hLOPvYTwSRRHGAaGKIJY54
EjjIIRJJ4jDJpJDKEY5yjOOkkc4JTpJBJlmcIpscTpNLHvkUcIZCzlLEOYo5
Twn/AYnvV4Y=
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"Abs", "[", 
             TagBox["mu", HoldForm], "]"}], "-", 
           RowBox[{"Log", "[", 
             FractionBox[
              SqrtBox[
               RowBox[{"1", "+", 
                 FractionBox[
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]], 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["36", "25"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}]], 
              SqrtBox[
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]], 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["36", "25"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}]]], "]"}], "+", 
           RowBox[{
             FractionBox["3", "5"], " ", 
             RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"1", "+", 
                  FractionBox[
                   RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]]}], 
                   RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["36", "25"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]}]]}], 
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  FractionBox[
                   RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]]}], 
                   RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["36", "25"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]}]]}]], "]"}]}]}], 
         "\[Equal]", "0"}]],
      Annotation[#, Abs[
          HoldForm[$CellContext`mu]] - 
        Log[(-1 + (1 + Rational[-36, 25] E^((-2) Abs[
                   HoldForm[$CellContext`mi]]))^
             Rational[-1, 2] (1 - E^((-2) Abs[
                 HoldForm[$CellContext`mi]]))^Rational[1, 2])^
          Rational[-1, 2] (1 + (1 + Rational[-36, 25] E^((-2) Abs[
                   HoldForm[$CellContext`mi]]))^
             Rational[-1, 2] (1 - E^((-2) Abs[
                 HoldForm[$CellContext`mi]]))^Rational[1, 2])^Rational[1, 2]] + 
        Rational[3, 5] 
         Log[(-1 + Rational[6, 5] (1 + Rational[-36, 25] E^((-2) Abs[
                    HoldForm[$CellContext`mi]]))^
               Rational[-1, 2] (1 - E^((-2) Abs[
                   HoldForm[$CellContext`mi]]))^Rational[1, 2])^(-1) (1 + 
            Rational[6, 5] (1 + Rational[-36, 25] E^((-2) Abs[
                    HoldForm[$CellContext`mi]]))^
              Rational[-1, 2] (1 - E^((-2) Abs[
                  HoldForm[$CellContext`mi]]))^Rational[1, 2])] == 0, 
       "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwVzkVSAwEAAMHlKXwF1wDBNRBcQ3AN7u7u7vJCmkNXzXGSo7FwT1IQBHFS
RCpppJNBJllkk0MueeQTooBCighTTAmllFFOBZVUUU0NtdQRoZ4GojTSRDMt
tNJGOx100kU3/+MxeonTRz8DDDLEMCOMMsY4E0ySYIppZphljnkWWGSJZVZY
ZY11Nthki2122GWPfQ445IhjTjjljHMuuOSKa2645Y57HnjkiWdeeOWNdz74
5ItvfvjlD+OYOHA=
         "]], LineBox[CompressedData["
1:eJwV0EVOA1AAQMHf4l7cSXoljsCawOFwd6e4u7u7w7CY5K1fvK6xtiESQqin
STTTQitttNNBJ11000MvffQzwCBDDDPCKGOMM8EkU0yTYIZZ5phngUWWWGaF
VdZYZ4NNtthmh1322OeAQ4445oRTzjjngkuuuOaGW+6454FHnnjmhVfeeOeD
T7745off/3HRECJESSKZFFJJI50MMskimxxyySNGPgUUUkQxJZRSRjkVVFJF
NTX8AW/1RcE=
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"Abs", "[", 
             TagBox["mu", HoldForm], "]"}], "+", 
           RowBox[{
             FractionBox["11", "10"], " ", 
             RowBox[{"Log", "[", 
               RowBox[{
                 SqrtBox[
                  FractionBox["5", "6"]], " ", 
                 SqrtBox[
                  RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    FractionBox["1", "11"], "-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    TagBox["mi", HoldForm]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["121", "4"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}]]}]]}], 
                    RowBox[{
                    FractionBox["1", "11"], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    TagBox["mi", HoldForm]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["121", "4"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}]]}]]}]]}]]}], 
               "]"}]}], "-", 
           RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"11", " ", 
                  SqrtBox["30"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "121"]}], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}], 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["121", "4"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}], 
                    ")"}]}]]}]]}], 
                RowBox[{"1", "+", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    TagBox["mi", HoldForm]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}]}], 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["121", "4"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}]]}]]}]], 
               "]"}]}]}], "\[Equal]", "0"}]],
      Annotation[#, Abs[
          HoldForm[$CellContext`mu]] + 
        Rational[11, 10] 
         Log[Rational[5, 6]^
            Rational[
             1, 2] (-(Rational[1, 11] + 
              Rational[-1, 2] 
               E^HoldForm[$CellContext`mi] (1 + 
                E^((-2) HoldForm[$CellContext`mi])) (1 + 
                 Rational[121, 4] 
                  E^(2 HoldForm[$CellContext`mi]) (-1 + 
                    E^((-2) HoldForm[$CellContext`mi]))^2)^Rational[-1, 2])/(
             Rational[1, 11] + 
             Rational[1, 2] 
              E^HoldForm[$CellContext`mi] (1 + 
               E^((-2) HoldForm[$CellContext`mi])) (1 + 
                Rational[121, 4] 
                 E^(2 HoldForm[$CellContext`mi]) (-1 + 
                   E^((-2) HoldForm[$CellContext`mi]))^2)^Rational[-1, 2]))^
            Rational[1, 2]] + 
        Rational[-1, 10] 
         Log[11 30^
            Rational[1, 2] (Rational[-1, 121] + 
             Rational[1, 4] 
              E^(2 HoldForm[$CellContext`mi]) (1 + 
                E^((-2) HoldForm[$CellContext`mi]))^2/(1 + 
              Rational[121, 4] 
               E^(2 HoldForm[$CellContext`mi]) (-1 + 
                 E^((-2) HoldForm[$CellContext`mi]))^2))^Rational[1, 2]/(1 + 
           Rational[1, 2] 
            E^HoldForm[$CellContext`mi] (1 + 
             E^((-2) HoldForm[$CellContext`mi])) (1 + 
              Rational[121, 4] 
               E^(2 HoldForm[$CellContext`mi]) (-1 + 
                 E^((-2) HoldForm[$CellContext`mi]))^2)^Rational[-1, 2])] == 
       0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], 
        LineBox[{543, 544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 554, 
         555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567, 568,
          569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 581, 
         582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594, 595,
          596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 608, 
         609, 610, 611, 612}], 
        LineBox[{613, 614, 615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 
         625, 626, 627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638,
          639, 640, 641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 
         652, 653, 654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665,
          666, 667, 668, 669, 670, 671}], 
        LineBox[{672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 
         684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697,
          698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 
         711, 712, 713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724,
          725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 
         738}], LineBox[{739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 
         749, 750, 751, 752, 753, 754, 755, 756, 757, 758, 759, 760, 761, 762,
          763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 773, 774, 775, 
         776, 777, 778, 779, 780, 781, 782, 783, 784, 785, 786, 787, 788, 789,
          790, 791, 792, 793, 794, 795, 796, 797, 798, 799, 800, 801, 802, 
         803, 804, 805, 806, 807, 808, 809}]},
       RowBox[{
         RowBox[{
           RowBox[{"Abs", "[", 
             TagBox["mu", HoldForm], "]"}], "-", 
           RowBox[{"Log", "[", 
             FractionBox[
              SqrtBox[
               RowBox[{"1", "+", 
                 FractionBox[
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]], 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}]], 
              SqrtBox[
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]], 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}]]], "]"}], "+", 
           RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]]}], 
                 SqrtBox[
                  RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}], 
              RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]]}], 
                 SqrtBox[
                  RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}]], "]"}]}], 
         "\[Equal]", "0"}]],
      Annotation[#, Abs[
          HoldForm[$CellContext`mu]] - Log[(-1 + (1 - 4 E^((-2) Abs[
                  HoldForm[$CellContext`mi]]))^
             Rational[-1, 2] (1 - E^((-2) Abs[
                 HoldForm[$CellContext`mi]]))^Rational[1, 2])^
          Rational[-1, 2] (1 + (1 - 4 E^((-2) Abs[
                  HoldForm[$CellContext`mi]]))^
             Rational[-1, 2] (1 - E^((-2) Abs[
                 HoldForm[$CellContext`mi]]))^Rational[1, 2])^Rational[1, 2]] + 
        Log[(-1 + 2 (1 - 4 E^((-2) Abs[
                   HoldForm[$CellContext`mi]]))^
              Rational[-1, 2] (1 - E^((-2) Abs[
                  HoldForm[$CellContext`mi]]))^Rational[1, 2])^(-1) (1 + 
           2 (1 - 4 E^((-2) Abs[
                  HoldForm[$CellContext`mi]]))^
             Rational[-1, 2] (1 - E^((-2) Abs[
                 HoldForm[$CellContext`mi]]))^Rational[1, 2])] == 0, 
       "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], 
        LineBox[{810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 
         822, 823, 824, 825, 826, 827, 828, 829, 830, 831, 832, 833, 834, 835,
          836, 837, 838, 839, 840, 841, 842, 843, 844, 845, 846, 847, 848, 
         849, 850, 851, 852, 853, 854, 855, 856, 857, 858, 859, 860, 861, 862,
          863, 864, 865, 866, 867, 868}], 
        LineBox[{869, 870, 871, 872, 873, 874, 875, 876, 877, 878, 879, 880, 
         881, 882, 883, 884, 885, 886, 887, 888, 889, 890, 891, 892, 893, 894,
          895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 
         908, 909, 910, 911, 912, 913, 914, 915, 916, 917, 918, 919, 920, 921,
          922, 923, 924, 925, 926, 927}]},
       RowBox[{
         RowBox[{
           RowBox[{"Abs", "[", 
             TagBox["mu", HoldForm], "]"}], "+", 
           RowBox[{
             FractionBox["3", "2"], " ", 
             RowBox[{"Log", "[", 
               FractionBox[
                SqrtBox[
                 RowBox[{"-", 
                   FractionBox[
                    RowBox[{
                    FractionBox["1", "3"], "-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    TagBox["mi", HoldForm]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["9", "4"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}]]}]]}], 
                    RowBox[{
                    FractionBox["1", "3"], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    TagBox["mi", HoldForm]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["9", "4"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}]]}]]}]]}]], 
                SqrtBox["2"]], "]"}]}], "-", 
           RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"3", " ", 
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "9"]}], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}], 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["9", "4"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}], 
                    ")"}]}]]}]]}], 
                RowBox[{"1", "+", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    TagBox["mi", HoldForm]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}]}], 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["9", "4"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}]]}]]}]], 
               "]"}]}]}], "\[Equal]", "0"}]],
      Annotation[#, Abs[
          HoldForm[$CellContext`mu]] + 
        Rational[3, 2] 
         Log[2^Rational[-1, 2] (-(Rational[1, 3] + 
              Rational[-1, 2] 
               E^HoldForm[$CellContext`mi] (1 + 
                E^((-2) HoldForm[$CellContext`mi])) (1 + 
                 Rational[9, 4] 
                  E^(2 HoldForm[$CellContext`mi]) (-1 + 
                    E^((-2) HoldForm[$CellContext`mi]))^2)^Rational[-1, 2])/(
             Rational[1, 3] + 
             Rational[1, 2] 
              E^HoldForm[$CellContext`mi] (1 + 
               E^((-2) HoldForm[$CellContext`mi])) (1 + 
                Rational[9, 4] 
                 E^(2 HoldForm[$CellContext`mi]) (-1 + 
                   E^((-2) HoldForm[$CellContext`mi]))^2)^Rational[-1, 2]))^
            Rational[1, 2]] + 
        Rational[-1, 2] 
         Log[3 2^Rational[1, 2] (Rational[-1, 9] + 
             Rational[1, 4] 
              E^(2 HoldForm[$CellContext`mi]) (1 + 
                E^((-2) HoldForm[$CellContext`mi]))^2/(1 + 
              Rational[9, 4] 
               E^(2 HoldForm[$CellContext`mi]) (-1 + 
                 E^((-2) HoldForm[$CellContext`mi]))^2))^Rational[1, 2]/(1 + 
           Rational[1, 2] 
            E^HoldForm[$CellContext`mi] (1 + 
             E^((-2) HoldForm[$CellContext`mi])) (1 + 
              Rational[9, 4] 
               E^(2 HoldForm[$CellContext`mi]) (-1 + 
                 E^((-2) HoldForm[$CellContext`mi]))^2)^Rational[-1, 2])] == 
       0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 1, 0], AbsoluteThickness[1.6], 
        LineBox[{928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 938, 939, 
         940, 941, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953,
          954, 955, 956, 957, 958, 959, 960, 961, 962, 963, 964, 965, 966, 
         967, 968, 969, 970, 971, 972, 973, 974, 975, 976, 977, 978, 979, 980,
          981, 982, 983, 984, 985, 986, 987, 988, 989}], 
        LineBox[{990, 991, 992, 993, 994, 995, 996, 997, 998, 999, 1000, 1001,
          1002, 1003, 1004, 1005, 1006, 1007, 1008, 1009, 1010, 1011, 1012, 
         1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 
         1024, 1025, 1026, 1027, 1028, 1029, 1030, 1031, 1032, 1033, 1034, 
         1035, 1036, 1037, 1038, 1039, 1040, 1041, 1042, 1043, 1044, 1045}], 
        LineBox[CompressedData["
1:eJwNwwVOAwEAALAj4Q24jeHOcHf3DXeG2w53h4fTJo0kw3gqLQiC0Iz0IMg0
y2xzzDXPfAsstMiIxUYtsdQyy62w0iqrrbHWOuttsNGYTTbbYqttttthp112
22OvffY74KBDDjviqGOOO+GkU04746xzzrtg3ISLLrnsiquuue6Gm2657Y67
7pl03wMPPfLYE08989wLL00ZeuW1N956570PPvrksy+++ua7H3765bc//vrn
P476JUI=
         "]]},
       RowBox[{
         RowBox[{
           RowBox[{"Abs", "[", 
             TagBox["mu", HoldForm], "]"}], "-", 
           RowBox[{"Log", "[", 
             FractionBox[
              SqrtBox[
               RowBox[{"1", "+", 
                 FractionBox[
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]], 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}]], 
              SqrtBox[
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]], 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}]]], "]"}], "+", 
           RowBox[{
             FractionBox["3", "2"], " ", 
             RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"1", "+", 
                  FractionBox[
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]]}], 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}], 
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  FractionBox[
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]]}], 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}]], "]"}]}]}], 
         "\[Equal]", "0"}]],
      Annotation[#, Abs[
          HoldForm[$CellContext`mu]] - Log[(-1 + (1 - 9 E^((-2) Abs[
                  HoldForm[$CellContext`mi]]))^
             Rational[-1, 2] (1 - E^((-2) Abs[
                 HoldForm[$CellContext`mi]]))^Rational[1, 2])^
          Rational[-1, 2] (1 + (1 - 9 E^((-2) Abs[
                  HoldForm[$CellContext`mi]]))^
             Rational[-1, 2] (1 - E^((-2) Abs[
                 HoldForm[$CellContext`mi]]))^Rational[1, 2])^Rational[1, 2]] + 
        Rational[3, 2] Log[(-1 + 3 (1 - 9 E^((-2) Abs[
                    HoldForm[$CellContext`mi]]))^
               Rational[-1, 2] (1 - E^((-2) Abs[
                   HoldForm[$CellContext`mi]]))^Rational[1, 2])^(-1) (1 + 
            3 (1 - 9 E^((-2) Abs[
                   HoldForm[$CellContext`mi]]))^
              Rational[-1, 2] (1 - E^((-2) Abs[
                  HoldForm[$CellContext`mi]]))^Rational[1, 2])] == 0, 
       "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 1, 0], AbsoluteThickness[1.6], 
        LineBox[{1157, 1158, 1159, 1160, 1161, 1162, 1163, 1164, 1165, 1166, 
         1167, 1168, 1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 
         1178, 1179, 1180, 1181, 1182, 1183, 1184, 1185, 1186}], 
        LineBox[{1187, 1188, 1189, 1190, 1191, 1192, 1193, 1194, 1195, 1196, 
         1197, 1198, 1199, 1200, 1201, 1202, 1203, 1204, 1205, 1206, 1207, 
         1208, 1209, 1210, 1211, 1212, 1213, 1214, 1215}]},
       RowBox[{
         RowBox[{
           RowBox[{"Abs", "[", 
             TagBox["mu", HoldForm], "]"}], "+", 
           RowBox[{"2", " ", 
             RowBox[{"Log", "[", 
               FractionBox[
                SqrtBox[
                 RowBox[{"-", 
                   FractionBox[
                    RowBox[{
                    FractionBox["1", "2"], "-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    TagBox["mi", HoldForm]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}]]}]]}], 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    TagBox["mi", HoldForm]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}]]}]]}]]}]], 
                SqrtBox["3"]], "]"}]}], "-", 
           RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{
                SqrtBox["3"], " ", 
                SqrtBox[
                 RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "4"]}], "+", 
                   FractionBox[
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}], 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}], 
                    ")"}]}]]}]]}], 
              RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    TagBox["mi", HoldForm]], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}]}], 
                 RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}]]}]]}]], 
             "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, Abs[
          HoldForm[$CellContext`mu]] + 
        2 Log[3^Rational[-1, 2] (-(Rational[1, 2] + 
              Rational[-1, 2] 
               E^HoldForm[$CellContext`mi] (1 + 
                E^((-2) HoldForm[$CellContext`mi])) (1 + 
                 E^(2 HoldForm[$CellContext`mi]) (-1 + 
                    E^((-2) HoldForm[$CellContext`mi]))^2)^Rational[-1, 2])/(
             Rational[1, 2] + 
             Rational[1, 2] 
              E^HoldForm[$CellContext`mi] (1 + 
               E^((-2) HoldForm[$CellContext`mi])) (1 + 
                E^(2 HoldForm[$CellContext`mi]) (-1 + 
                   E^((-2) HoldForm[$CellContext`mi]))^2)^Rational[-1, 2]))^
            Rational[1, 2]] - Log[
        3^Rational[1, 2] (Rational[-1, 4] + 
           Rational[1, 4] 
            E^(2 HoldForm[$CellContext`mi]) (1 + 
              E^((-2) HoldForm[$CellContext`mi]))^2/(1 + 
            E^(2 HoldForm[$CellContext`mi]) (-1 + 
               E^((-2) HoldForm[$CellContext`mi]))^2))^Rational[1, 2]/(1 + 
         Rational[1, 2] 
          E^HoldForm[$CellContext`mi] (1 + 
           E^((-2) HoldForm[$CellContext`mi])) (1 + 
            E^(2 HoldForm[$CellContext`mi]) (-1 + 
               E^((-2) HoldForm[$CellContext`mi]))^2)^Rational[-1, 2])] == 0, 
       "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox["\"I\"", TraditionalForm], {0, -1.8}, 
     NCache[
      ImageScaled[{
        Rational[1, 2], 
        Rational[1, 2]}], 
      ImageScaled[{0.5, 0.5}]]], 
    InsetBox[
     FormBox["\"II\"", TraditionalForm], {1.8, 0}, 
     NCache[
      ImageScaled[{
        Rational[1, 2], 
        Rational[1, 2]}], 
      ImageScaled[{0.5, 0.5}]]], 
    InsetBox[
     FormBox["\"III\"", TraditionalForm], {0, 1.8}, 
     NCache[
      ImageScaled[{
        Rational[1, 2], 
        Rational[1, 2]}], 
      ImageScaled[{0.5, 0.5}]]], 
    InsetBox[
     FormBox["\"IV\"", TraditionalForm], {-1.8, 0}, 
     NCache[
      ImageScaled[{
        Rational[1, 2], 
        Rational[1, 2]}], 
      ImageScaled[{0.5, 0.5}]]], 
    InsetBox[
     FormBox["\"V\"", TraditionalForm], {0, 0}, 
     NCache[
      ImageScaled[{
        Rational[1, 2], 
        Rational[1, 2]}], 
      ImageScaled[{0.5, 0.5}]]]},
  Frame->True,
  FrameLabel->{{
     FormBox[
      TagBox["\"m\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"\[Mu]\"", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Thickness[0.004],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-2, 2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.936872276177424*^9, 3.936872292738997*^9}, {
   3.936872364923092*^9, 3.9368723801072607`*^9}, {3.9368724434545517`*^9, 
   3.936872467903182*^9}, 3.9368726239089117`*^9, {3.936872736904496*^9, 
   3.936872759354789*^9}, 3.9368728164861307`*^9, 3.936872855603344*^9, 
   3.936872936202314*^9, 3.936873851490028*^9, 3.936873902513023*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"3f14a9d0-5a9b-4559-b559-a643aa32b8dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<sun_full_phasediag.eps\>\"", ",", "sunFullPhaseDiag"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.936872936328354*^9, 3.936872965809366*^9}, {
  3.9368737884296923`*^9, 3.936873796333185*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"cf7a2367-d5b4-43bc-a27d-d00c121f0dd1"],

Cell[BoxData["\<\"sun_full_phasediag.eps\"\>"], "Output",
 CellChangeTimes->{3.936873000052676*^9, 3.936873851984078*^9, 
  3.9368739030556583`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"419b717b-f0a0-452f-b4ee-21bbed05c4b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sunFullVsReduced", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"mred", "[", 
        RowBox[{
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "mi"}]]}], "]"}], "==", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mred", "[", 
        RowBox[{
         RowBox[{"-", "mu"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         SuperscriptBox["\[ExponentialE]", "mi"]}], "]"}], "==", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mred", "[", 
        RowBox[{"mu", ",", 
         RowBox[{"1", "/", "2"}], ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "mi"}]]}], "]"}], "==", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mred", "[", 
        RowBox[{"mu", ",", 
         RowBox[{"1", "/", "2"}], ",", 
         SuperscriptBox["\[ExponentialE]", "mi"]}], "]"}], "==", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mcri", "[", 
        RowBox[{
         RowBox[{"Abs", "[", "mu", "]"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           RowBox[{"Abs", "[", "mi", "]"}]}]]}], "]"}], "==", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"fri", "[", 
        RowBox[{
         RowBox[{"Abs", "[", "mu", "]"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{"-", "mi"}], ")"}]}]}], "]"}], "==", "0"}]}], 
     "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mi", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
    RowBox[{"ContourStyle", "->", 
     RowBox[{"{", 
      RowBox[{",", ",", ",", ",", "Blue", ",", "Blue"}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Evaluate", "[", "plotOptions", "]"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Mu]\>\"", ",", "\"\<m\>\""}], "}"}]}], ",", 
    RowBox[{"FrameTicksStyle", "->", 
     RowBox[{"Thickness", "[", "0.004", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.936873268873382*^9, 3.9368732767447*^9}, {
  3.936873319349721*^9, 3.9368734455453167`*^9}, {3.936873498156683*^9, 
  3.9368735564821863`*^9}, {3.9368737391424828`*^9, 3.9368738015422487`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"07b20f26-242a-4175-84e5-9f1d67734ba4"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxdmnd8zff3xyNSYtQsVaO+SmOlWjGKao+9o6q0qBYxYhRFUY0QxCrVIlT9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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87}]},
       RowBox[{
         RowBox[{
           RowBox[{"-", 
             TagBox["mu", HoldForm]}], "+", 
           RowBox[{
             FractionBox["3", "2"], " ", 
             RowBox[{"Log", "[", 
               FractionBox["3", "2"], "]"}]}], "+", 
           FractionBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
           RowBox[{"Log", "[", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
                TagBox["mi", HoldForm]}]], "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, -HoldForm[$CellContext`mu] + Rational[3, 2] Log[
           Rational[3, 2]] + Rational[1, 2] Log[2] + 
        Log[E^(-HoldForm[$CellContext`mi])] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        LineBox[{88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174}]},
       RowBox[{
         RowBox[{
           RowBox[{"-", 
             TagBox["mu", HoldForm]}], "+", 
           RowBox[{
             FractionBox["3", "2"], " ", 
             RowBox[{"Log", "[", 
               FractionBox["3", "2"], "]"}]}], "+", 
           FractionBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
           RowBox[{"Log", "[", 
             SuperscriptBox["\[ExponentialE]", 
              TagBox["mi", HoldForm]], "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, -HoldForm[$CellContext`mu] + Rational[3, 2] Log[
           Rational[3, 2]] + Rational[1, 2] Log[2] + 
        Log[E^HoldForm[$CellContext`mi]] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJwN0NdCQQEAANB70Yf4JS/e+wA+rSGV9qLSHlI0hIakSTt1Hs4PnPhgOpEK
gyBIMsQwI4ySYYws40wwSY4ppplhljnmWWCRJZZZIU+BVdZYp8gGm2yxzQ67
7LHPAYeUOKLMMSdUqHLKGedcUOOSOg2aXHHNDbe0uKPNPR0eeOSJZ154pUuP
N9754JMvvvnhlz5/BDJDIkSJMcA/H41GJw==
         "]]},
       RowBox[{
         RowBox[{
           TagBox["mu", HoldForm], "+", 
           RowBox[{
             FractionBox["3", "2"], " ", 
             RowBox[{"Log", "[", 
               FractionBox["3", "2"], "]"}]}], "+", 
           FractionBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
           RowBox[{"Log", "[", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"-", 
                TagBox["mi", HoldForm]}]], "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, HoldForm[$CellContext`mu] + Rational[3, 2] Log[
           Rational[3, 2]] + Rational[1, 2] Log[2] + 
        Log[E^(-HoldForm[$CellContext`mi])] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJwNxtdagQEAANDfDUJa0i4aVNoDRctoKCoh1V0PoPe/61yc7zvZ37/uKBQE
wYCwRIgyRow4CcZJMsEkU0wzQ4pZ0swxzwKLLLHMCquskSHLOhtsskWOPNvs
sEuBPfY54JAjjjnhlDPOKVKizAWXVKhyxTU33HJHjToNmtzzwCNPtHjmhTYd
XnnjnS4f9Ogz4JMhX3zzwz/ikRKr
         "]]},
       RowBox[{
         RowBox[{
           TagBox["mu", HoldForm], "+", 
           RowBox[{
             FractionBox["3", "2"], " ", 
             RowBox[{"Log", "[", 
               FractionBox["3", "2"], "]"}]}], "+", 
           FractionBox[
            RowBox[{"Log", "[", "2", "]"}], "2"], "+", 
           RowBox[{"Log", "[", 
             SuperscriptBox["\[ExponentialE]", 
              TagBox["mi", HoldForm]], "]"}]}], "\[Equal]", "0"}]],
      Annotation[#, HoldForm[$CellContext`mu] + Rational[3, 2] Log[
           Rational[3, 2]] + Rational[1, 2] Log[2] + 
        Log[E^HoldForm[$CellContext`mi]] == 0, "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], 
        LineBox[{348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 
         360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373,
          374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 
         387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400,
          401, 402, 403, 404, 405, 406, 407, 408, 409, 410, 411, 412, 413, 
         414, 415, 416, 417}], 
        LineBox[{418, 419, 420, 421, 422, 423, 424, 425, 426, 427, 428, 429, 
         430, 431, 432, 433, 434, 435, 436, 437, 438, 439, 440, 441, 442, 443,
          444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 
         457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470,
          471, 472, 473, 474, 475, 476}], 
        LineBox[{477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 
         489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502,
          503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 
         516, 517, 518, 519, 520, 521, 522, 523, 524, 525, 526, 527, 528, 529,
          530, 531, 532, 533, 534, 535, 536, 537, 538, 539, 540, 541, 542, 
         543}], LineBox[{544, 545, 546, 547, 548, 549, 550, 551, 552, 553, 
         554, 555, 556, 557, 558, 559, 560, 561, 562, 563, 564, 565, 566, 567,
          568, 569, 570, 571, 572, 573, 574, 575, 576, 577, 578, 579, 580, 
         581, 582, 583, 584, 585, 586, 587, 588, 589, 590, 591, 592, 593, 594,
          595, 596, 597, 598, 599, 600, 601, 602, 603, 604, 605, 606, 607, 
         608, 609, 610, 611, 612, 613, 614}]},
       RowBox[{
         RowBox[{
           RowBox[{"Abs", "[", 
             TagBox["mu", HoldForm], "]"}], "-", 
           RowBox[{"Log", "[", 
             FractionBox[
              SqrtBox[
               RowBox[{"1", "+", 
                 FractionBox[
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]], 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}]], 
              SqrtBox[
               RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  SqrtBox[
                   RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]], 
                  SqrtBox[
                   RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}]]], "]"}], "+", 
           RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]]}], 
                 SqrtBox[
                  RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}], 
              RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]]}], 
                 SqrtBox[
                  RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"Abs", "[", 
                    TagBox["mi", HoldForm], "]"}]}]]}]}]]]}]], "]"}]}], 
         "\[Equal]", "0"}]],
      Annotation[#, Abs[
          HoldForm[$CellContext`mu]] - Log[(-1 + (1 - 4 E^((-2) Abs[
                  HoldForm[$CellContext`mi]]))^
             Rational[-1, 2] (1 - E^((-2) Abs[
                 HoldForm[$CellContext`mi]]))^Rational[1, 2])^
          Rational[-1, 2] (1 + (1 - 4 E^((-2) Abs[
                  HoldForm[$CellContext`mi]]))^
             Rational[-1, 2] (1 - E^((-2) Abs[
                 HoldForm[$CellContext`mi]]))^Rational[1, 2])^Rational[1, 2]] + 
        Log[(-1 + 2 (1 - 4 E^((-2) Abs[
                   HoldForm[$CellContext`mi]]))^
              Rational[-1, 2] (1 - E^((-2) Abs[
                  HoldForm[$CellContext`mi]]))^Rational[1, 2])^(-1) (1 + 
           2 (1 - 4 E^((-2) Abs[
                  HoldForm[$CellContext`mi]]))^
             Rational[-1, 2] (1 - E^((-2) Abs[
                 HoldForm[$CellContext`mi]]))^Rational[1, 2])] == 0, 
       "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], 
        LineBox[{615, 616, 617, 618, 619, 620, 621, 622, 623, 624, 625, 626, 
         627, 628, 629, 630, 631, 632, 633, 634, 635, 636, 637, 638, 639, 640,
          641, 642, 643, 644, 645, 646, 647, 648, 649, 650, 651, 652, 653, 
         654, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667,
          668, 669, 670, 671, 672, 673}], 
        LineBox[{674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 
         686, 687, 688, 689, 690, 691, 692, 693, 694, 695, 696, 697, 698, 699,
          700, 701, 702, 703, 704, 705, 706, 707, 708, 709, 710, 711, 712, 
         713, 714, 715, 716, 717, 718, 719, 720, 721, 722, 723, 724, 725, 726,
          727, 728, 729, 730, 731, 732}]},
       RowBox[{
         RowBox[{
           RowBox[{"Abs", "[", 
             TagBox["mu", HoldForm], "]"}], "+", 
           RowBox[{
             FractionBox["3", "2"], " ", 
             RowBox[{"Log", "[", 
               FractionBox[
                SqrtBox[
                 RowBox[{"-", 
                   FractionBox[
                    RowBox[{
                    FractionBox["1", "3"], "-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    TagBox["mi", HoldForm]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["9", "4"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}]]}]]}], 
                    RowBox[{
                    FractionBox["1", "3"], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    TagBox["mi", HoldForm]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}]}], 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["9", "4"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}]]}]]}]]}]], 
                SqrtBox["2"]], "]"}]}], "-", 
           RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"3", " ", 
                  SqrtBox["2"], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "9"]}], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}], 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["9", "4"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}], 
                    ")"}]}]]}]]}], 
                RowBox[{"1", "+", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    TagBox["mi", HoldForm]], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}]}], 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["9", "4"], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    TagBox["mi", HoldForm]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox["mi", HoldForm]}]]}], ")"}], "2"]}]}]]}]]}]], 
               "]"}]}]}], "\[Equal]", "0"}]],
      Annotation[#, Abs[
          HoldForm[$CellContext`mu]] + 
        Rational[3, 2] 
         Log[2^Rational[-1, 2] (-(Rational[1, 3] + 
              Rational[-1, 2] 
               E^HoldForm[$CellContext`mi] (1 + 
                E^((-2) HoldForm[$CellContext`mi])) (1 + 
                 Rational[9, 4] 
                  E^(2 HoldForm[$CellContext`mi]) (-1 + 
                    E^((-2) HoldForm[$CellContext`mi]))^2)^Rational[-1, 2])/(
             Rational[1, 3] + 
             Rational[1, 2] 
              E^HoldForm[$CellContext`mi] (1 + 
               E^((-2) HoldForm[$CellContext`mi])) (1 + 
                Rational[9, 4] 
                 E^(2 HoldForm[$CellContext`mi]) (-1 + 
                   E^((-2) HoldForm[$CellContext`mi]))^2)^Rational[-1, 2]))^
            Rational[1, 2]] + 
        Rational[-1, 2] 
         Log[3 2^Rational[1, 2] (Rational[-1, 9] + 
             Rational[1, 4] 
              E^(2 HoldForm[$CellContext`mi]) (1 + 
                E^((-2) HoldForm[$CellContext`mi]))^2/(1 + 
              Rational[9, 4] 
               E^(2 HoldForm[$CellContext`mi]) (-1 + 
                 E^((-2) HoldForm[$CellContext`mi]))^2))^Rational[1, 2]/(1 + 
           Rational[1, 2] 
            E^HoldForm[$CellContext`mi] (1 + 
             E^((-2) HoldForm[$CellContext`mi])) (1 + 
              Rational[9, 4] 
               E^(2 HoldForm[$CellContext`mi]) (-1 + 
                 E^((-2) HoldForm[$CellContext`mi]))^2)^Rational[-1, 2])] == 
       0, "Tooltip"]& ]}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{
     FormBox[
      TagBox["\"m\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\"\[Mu]\"", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Thickness[0.004],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-2, 2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9368732774187098`*^9, {3.936873348186701*^9, 3.936873407196925*^9}, 
   3.936873446110882*^9, {3.936873502482996*^9, 3.936873529965692*^9}, 
   3.9368737465907507`*^9, 3.936873803489109*^9, 3.9368738526918507`*^9, 
   3.93687390380935*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"195c25d9-8065-4338-8992-7266953b777b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<sun_full_vs_reduce.eps\>\"", ",", "sunFullPhaseDiag"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.936873816043283*^9, 3.93687381784373*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"615e44a4-fb38-4206-a2f2-be5c11d311fe"],

Cell[BoxData["\<\"sun_full_vs_reduce.eps\"\>"], "Output",
 CellChangeTimes->{3.936873852855916*^9, 3.93687390397896*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"91c04b8b-c37a-49db-8594-e36756002d47"]
}, Open  ]]
},
WindowSize->{935.25, 1028.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9dc2e236-a86b-44b6-9a2a-8796052cfee6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 267, 5, 29, "Input",ExpressionUUID->"9526fcc8-94d6-4af7-96e6-04479bc096ef"],
Cell[828, 27, 302, 7, 51, "Input",ExpressionUUID->"457bb0f8-b34f-437e-9d65-f7e67ea0b13f"],
Cell[1133, 36, 228, 4, 32, "Input",ExpressionUUID->"2375997b-0d2a-4a3c-86dd-eaa67ad2f251"],
Cell[1364, 42, 223, 4, 29, "Input",ExpressionUUID->"1096460d-9178-447c-bbeb-993e40907366"],
Cell[1590, 48, 289, 6, 32, "Input",ExpressionUUID->"d0480e72-cfcc-4ccc-955d-84c50b4fa2a5"],
Cell[1882, 56, 1472, 49, 65, "Input",ExpressionUUID->"3a4b7b1b-4e43-4a82-9bb5-a0f7280bda64"],
Cell[3357, 107, 323, 7, 52, "Input",ExpressionUUID->"aebb4b99-c61f-4710-b768-62f08f343a48"],
Cell[3683, 116, 1929, 61, 114, "Input",ExpressionUUID->"81ad47a1-1308-48bf-be97-7923217c0854"],
Cell[5615, 179, 258, 5, 32, "Input",ExpressionUUID->"00b9c366-262d-4e60-bd81-3e590cfacced"],
Cell[5876, 186, 423, 12, 32, "Input",ExpressionUUID->"53dc341f-0a42-423c-8b6c-b5a9bc8e464e"],
Cell[6302, 200, 528, 14, 32, "Input",ExpressionUUID->"dc9eccaa-bfc4-448a-872b-2f7e363b6592"],
Cell[CellGroupData[{
Cell[6855, 218, 4219, 111, 315, "Input",ExpressionUUID->"e44f2829-3f16-497f-bf43-a9259041b750"],
Cell[11077, 331, 55777, 1212, 381, "Output",ExpressionUUID->"3f14a9d0-5a9b-4559-b559-a643aa32b8dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66891, 1548, 325, 6, 29, "Input",ExpressionUUID->"cf7a2367-d5b4-43bc-a27d-d00c121f0dd1"],
Cell[67219, 1556, 227, 3, 33, "Output",ExpressionUUID->"419b717b-f0a0-452f-b4ee-21bbed05c4b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67483, 1564, 2677, 71, 210, "Input",ExpressionUUID->"07b20f26-242a-4175-84e5-9f1d67734ba4"],
Cell[70163, 1637, 26701, 565, 381, "Output",ExpressionUUID->"195c25d9-8065-4338-8992-7266953b777b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96901, 2207, 273, 5, 29, "Input",ExpressionUUID->"615e44a4-fb38-4206-a2f2-be5c11d311fe"],
Cell[97177, 2214, 199, 2, 33, "Output",ExpressionUUID->"91c04b8b-c37a-49db-8594-e36756002d47"]
}, Open  ]]
}
]
*)



==> anc/SUN_plots_mathematica_new.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    491308,       9084]
NotebookOptionsPosition[    484209,       8961]
NotebookOutlinePosition[    484610,       8977]
CellTagsIndexPosition[    484567,       8974]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.925199162282419*^9, 3.925199245744258*^9}, 
   3.936934303498988*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"5295ffd1-f3f1-4c7d-8972-93c2d4b677bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotOptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RotateLabel", "->", "False"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926058442091222*^9, 3.926058460642445*^9}, {
  3.935496592259811*^9, 3.935496592731223*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a0372634-5eb1-4e41-9773-e833e1130ff8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{"\"\<SUN_NF3_m1_Baryon_density.dat\>\"", ",", "\"\<Table\>\""}], 
     "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927296958766138*^9, 3.927296958766446*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"930ab8ab-de56-41c9-b53f-71ec047a9193"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotSUNnf3BaryonDensity", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}]}], 
     "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "B"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927296970735178*^9, 3.927297009251884*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"bd5df718-6afa-43b9-a982-6d1f18f08747"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk4lHsbxqWTFkWW0hEdpVIn7YmSbi0SbdJylOJ0bIU6VFpVJ0fLKdGi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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk4lHsbxlWUOiFb61GKtBdOIXRupE1HtDnSoj0tEqdFaY9KCSlFZa+0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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1WAk4lPkfR6mVtjYlOrSEcnSguzQfbVR0a5VKKaXajUpFUZEukdqSbJKo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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxFmAlYTfkbx1Mka5aaQo1tsmUnGd1zvmUrGpoIg6hpZB2RrYxBytiiRNkj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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxFlwk4lekbxlGUatIqKk0LJa3/Cme/06KaaE+lVKPSpkXLtMho30xaaJmk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      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxFlgk81Pkbx5UO0VpFh0qxos0WM44xjPGQDke6FBXSVlIbXf9uHYpWbanG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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxFlglYzXkXxyuvpYbeKV0t2tO+72k7hCwTSpgGTWSytJAwlqwVmkJoo2ii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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.}, {0, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9272970128481827`*^9, 3.9272975327745647`*^9, 
  3.935496611315576*^9, 3.936934321415003*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"44156a79-0bdc-40dd-bb01-02283d76dfe7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<BaryonDensity,m=1,N=3,10,20,50,100,200,500,Nf=3.pdf\>\"", ",", 
   "plotSUNnf3BaryonDensity"}], "]"}]], "Input",
 CellChangeTimes->{{3.927297147132552*^9, 3.927297147133165*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f179b556-8b81-47c5-a4df-cf65099bf674"],

Cell[BoxData["\<\"BaryonDensity,m=1,N=3,10,20,50,100,200,500,Nf=3.pdf\"\>"], \
"Output",
 CellChangeTimes->{3.927297155738162*^9, 3.927297533048862*^9, 
  3.935496614157558*^9, 3.93693432163503*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"46f1e99e-5f98-4c91-9024-393638a71f4f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{"\"\<SUN_NF3_m1_Polyakov_loop.dat\>\"", ",", "\"\<Table\>\""}], 
     "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927297170756775*^9, 3.927297170757415*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"369e2810-0ca3-4cf1-b7d6-4db91633b0d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotSUNnf3PolyakovLoop", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}]}], 
     "\[IndentingNewLine]", "}"}], ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\"\<W(1)\>\""}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927297183120777*^9, 3.927297250953587*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"eadc2d02-fe23-4999-a8e3-f1de67499b93"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9WAk0VWsbpm6GRCRSaNB0yy00iuqhuMpNZapblFKGUsklzcNNySUalCJK
KEmTUjQQUSqV+Qz7iyIh83DMDv8+296/ddayXvbwve/7TOtMcva0cRkiJSX1
h7SUlOQ39xN6N75pogeFYY3pPypcDmPzJq1as51cHYRQGevM4zsonJqTN3Pn
2Uvwy5N9XeDO/f8aGvdpTjem6yy79V/uT7iJy6KdC1+5cdfHwXFyznR7ujZT
tjgzrTseqesrZsi4cfcn4qjish15rhTe5S4wuVH4ACY35igkuXLPS8LT0Wmz
E+k6dnlonwLvMdJH3KhPc+Wen4zCHLP1v+h6+ySFDe+XPcP7dW8Pzfr/+1Iw
pOW7YyBdTx04+fTUw+cw8JEWD/z//S/RobTELoQ+/8+vPSqmWmnIVHewn7+D
O086XORIvYiubTctSjlmloGCJLHU553c+TIRdjLfK42e39xV++hHZOLRgNHY
d7u4876BxTql3KrdFEYbJ6kaJ2VBLDvGfoInd/5sONzVP+65l4JoRoNpuNtb
qD92UOB7cf28Q6JpyVN7bwrFGjP2dmrnYGir/vw6H66/HNwM9DG64kvhqazL
dfvi92iLmu+14QDX7wesF6ceNzhE4XJH9KcngR/xd6eq7IQjXP+5eGG9JnbS
MQr7mAF8AmkKqjM8wc3jMxTUZvyz/SQFe+YAn+FtUJ8de4qbzxdYTJ+5u8Of
wgJmIHkY1t7S5PAfN698PHhk+KUoiIKkG/XH+ZB+LXN6Uwg3vwL80r8d3HWe
wuG1VRvMgwtwS79wU1woN88CLHWrdtsSRqHO4jcvH/dCbF2mpvlHODffQjRK
n/8hE0nBEToBscuLIPLOmtl8nZt3EezN/ddX36TwSXLc8cX4/MnqS10cN/9i
hM13bumLp7B49uZn0j3FSGgcNWlcIrePEsxbXvdy2QMK96Ye+axfUoLnUtXj
fZO4/fAgPzL+1pNkClraEZVOj3hwL7t1tyeF2xcfdec8zli+pHB2dGpvSBAf
R15lXopJ5/bHR2F61cwhbyjQzYxKdxVgukvGTfe33D4FuN2kaF3ynsLuoZIT
CdFjEn7e4hO3XyHaprmlpudRKJWsS5vCs5tVE42KuH1TuK88YfJzHgWrVr2/
/+qi9zCrVMOY4vZP8PBFmePrUgppv6w8DxUR9Aj6LM3LOTx8xdwyO5NPlRRm
lXv4Jzz4ivEJntdsazh8lOKyvdsrqo5ClOA/+lMK2WUKw7Y2cXgpha79EOHP
VgpK+fHJsi5lcPKpi3Lv4PBThlitIy9ruikcy3lL/+UbglWirrmIOTx9Q5P6
6btlUgT7v3m1PFb8jquJBetsfyMsvr5DLi1KJUuWQI9IHbU8/B1+VmGrZykQ
Fm/fES2reOqCEkE175xcRc13SL+S021SISz+ynEmx/a1uRoBDY5LB9eVQ9o5
4PUlDcLisRy9vHH3iSaB5GqV7HLUJG4dMW4CYfFZjoTUa9vX6BCM/Lg48Y5B
BfiGIhyeSli8VkC17JRu1O8ETHs3KlBfb5+SrEtY/Fbgpqejb+ZsguOZG9/w
R/yAR5Bv/xsDwuL5B9xlXGtS5xEYMgv6gRTFD3kxCwmL7x84ukrF9oQRQXPq
AaFMzQ/IuR5UtV5CWLxXYnZVV/JoE4I7yRJAVWLPqwVlH5cRFv+VUF9/yNDb
nGDLo7Dm+VmVqPG55qm4grB8qMT27GaDcEsCDYYAP5HivkRf3Yqw/PiJ4Uej
tE+tIWDWe/0nnB56PaywJixffqJ4hGWUgR1BANNwFezH5kfvXUdY/lThL6tH
+278TWDCLKAKn1X9hGkbCcunKihvfxqU60jQFbH1rm51Fb4oe1m930xYflVD
r+ZU+ZMtBMzx7apxLn3ViBBnwvKtGrOPhYeu207gflEy4WrssA9fquhKWP5V
46JWRkmSG8HEECWaIjVoVHikY7aDsHysQaxQpzlrJwED76gahK8rkjfYRVh+
1sAr2m1x0G6CC6f/oFv6hTyxg33hHsLy9ReGHWzUkdlLsPLfl02pB35h9SoF
n2lehOXvLzgZGGnM/YdAmkbv2ir6+ltnv+l6E5bPtdCcHRyh7EPwXLJe21r0
PtUbV07Xg/yuRUb/G72ofQQ02OgOa1G37Mc9M1/C8r0Wj2X3bOPTtWRaY/Tq
EDxz/1T7/YTlfx1s9PE2ja4ZekfWYRuZqaZygLB6UIexI15Vr6brcDe1+X8O
r8fnhqCR++l6UB/qEbv3T6f/6Np6W1xG6f56WI6MTzhN14N6UY/0Ut9MD7qW
d5Iwph4LS4MOGtP1oH40YO25D3Ei+v0M/G0bcD1TR/0KXQ/qSQMKAiKjdej6
4DrJGxrQsNVmzBW6n0F9acDP3YetRHT/c2y+NxrPbkTgy73qRnQ9qDeNeH8h
2dydnletpJ1rjXBO7HlwjJ7voP40IsHOYNpRev4xK/uHecg3wXpD0PFt9H4G
9agJVFLgOQN6fxvNgy8M2d8E268KutX0fgf1qQmxX6ynn6L3P8pUgtgmXN01
aqPcLk6vmhG6xy/cm8aPBC0aM5phEOP26q07p1/N+LRXK6KfxiNzu1MzvC/F
Dx/vwulZM6qrsqsmbyNg6BDWjM9zRLLKWzl9a8alVv8VFTQfusdIGNcMp5/3
/SIcOb1rRpqL/2VDmk8ll71pSWpB+87pDq/Wc/rXgt2THjyeak8gURNV4xbk
DrU87GPD6WELtjuvuHyH5reke7olkOUTKjJXcfrYgubg/WYZKwl2MALYgp/O
C6Jj/+T0sgU2cacpj+UEzPi+teD2f0SoYcLpZwtmLJH2v7uYgJED9VbI7NV4
P3ERp6et2EfdCDw8n0AcwDAUlRG+z18YcPraim8eZaZlswgk7KD8WqF2+8io
qhmc3raiX26jZiGtxzTZxt5+0YrVy8qtYiZx+tuKXQZfI9dp0/xl2muFToVn
X6MGp8dtuLZ0jLPHaJrPJ5beWvJ7G174RmbnjuT0uQ09E1S0lGm/sZTAx6kN
AqW3Ww1lOL1uw9Em4/Nm0gTTJHJ4uQ3OMZNi5/Vx+aQNYduXXJHrpDCk5xLN
aPp5udt2ZrRQrJ63wf6mm6ZjPYWy/Y6vdg0V4VCs/F1SxeUZEdRMqtVB+/WL
9sknDY1E+LTGfZs/oVi9F+F8ZeKFpBIKYZL1e4kwz8gnLiOPyz8ier4qN558
oPAPjdb8eBEOyKw+HZhFsX4gQtYBOwfzNAqrJfQpEyE4NHJq5TMuL4kwQ7mw
xvURhZkSO1BrB98sLeFzAsX6RTuK1XV3a8RSkPGQKEA77Q/FCy0iuXzVDv/h
FkobL1OoqMmfMnCyHdr7P4rW0vlw0E/aETDBskn3DIV016u1H5+34/5jY+m6
41wea8cz8zOzQui8O0iPduj4e/qq0fl50G86EG17qPQEnd99nafTnw68F27Y
lr+Vy28dmGvKk/1tIwVGPjZ3oFAp9YOmDcX6UQfaLZ7cHmNJgWn3UgfMvGyv
dZpyea8D14/VxLxcRGH416M05Drg9d4nZZsBxfpVB7aMiyxo+p2ChC0XhnSi
tzG0xmkilw87MaJudOuTMRQk6rdpUSfKEqwq6pQo1s86kVzLS5SVoXB9UPAg
q5cAWbGQ9bdOGAtUg2vbhGC2c7sTwQVP/02qFbJ+14migv3yjuVCMPJZ2gll
kwClWr6Q9b9OIPvvgw5fhGDgMLoLamej9B9lC1k/7IK25eqxNS+EUBo0FHiJ
7qgPTRKy/tiFPywWDJeOF0KynMknu3BrRH5ReaSQ9csuEN0E61sXhchZITHA
LrQeWb/lrwAh659d+Lr1G1V0VIjYd5ILuqA3ITNiqbeQ9dNuSDfLHghyF+L4
4IFxJm/jyhebhKy/diOjUanyo40QDswAu2GaZ6yVZiFk/bYbWh352ecXC7GQ
WWg3/pp1/6G5gZD13244m6XcJ1OFUGUA1o2C5V0hNuOErB93w0s6ReeukhBN
xgwCsET28sKKIULWn3twMPXetZ4OAXIl7Rv2YF7cI622WgHr1z3Y1KQQkFsm
QPxCiSD0YH3W0ES/QgHr3z2oTRDaaL4TwI8RqB4oZjauuvhcwPp5D549qHat
uSeA06BgonhJwR7taAHr7z3IDDSfaxAqACMnqr0YeeeC32R/Aev3vciNJnqi
AwKMYQylF94ZK+RjPQSs//cicNiUCr3NArTdi6E30Avxrd9CItYK2DzQSz9f
VF6xTAAGHqm9qE4IS5abL2DzQS+GTrEqU5guAC3WNIV6YarotKheQ8DmhT6M
z9GOSRguAL072qH6UFwk37m8j8/mhz4kyHdqvGzgg4kPjn3YMlK/Tukbn80T
feDLh9sinw9GbkP74OJSYLQqk8/miz7ExNqdnf+YD83oNbQF9eHduIgFvTF8
Nm/0Yez5ubpRoXxIpkGkxOiKrN2seYrP5g8xtD9+/bDPhw+GPgvFOG4d5nZv
O5/NI2IU7dNd+NqOD4l7/LNHDFPntcYPzPhsPhFj80nPQwfn8RF0ReIQYvit
SO+fOIXP5hUxlO3X8uJU+WDG8VUMxY7fVYcN5bP5RYyAdstc01YeGDsa1Y/M
h+80HMp5bJ7pR/DOd2Ot83mYqJJdcHNlP/b9uto8+TWPzTf9OGz0IqvoPg99
IZIT9OPicyptSySPzTv0/SsrFXMDeRBI5CWlHw/fiKtGHeSx+acfc66ePWHo
xkNy4LjJwxr7sTtlnvpiex6bhwYgiONVay/n4bwco9AYRoIWlenz2Hw0gKde
N22PjudhlwQuDgMYonbhZK8Cj81LA5hk16W+obsEKyR2fXEA+mtDXMKqStj8
NIC+kjE5T4pKMIV2r3kfBpDTsOFqUkYJm6cGUFo33Oj8/RKwX1eZyI58o7w2
ogT/A78ihiQ=
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1WAdYje0bLz4hfX0aSEookbJL6/P/yaiM+hpKQlEUsn1lz4qMzISU+Boa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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk0lH0bxidSUnkrlS+lDRVvEq2irpJKC+0rZSmUhLxZS7sUEdnSZoax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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk4lH0XxtGqvKRUSptKQqFFKdWd0l5SUmkhSkkbpSJFebMNxjbEMMxY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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk4lHsbxhFHi0+HHHTSpl1FmxLVTWmRVtKiUE5SSeUY61jHvo11ZuxF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      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk0lH0bximtvIqEvlDSXm/aZKsuWlHatcjW2Hdjz24GM/ZWJSQtKG1a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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk4lHsbxqnT0aJNwiehdNImWlA5uSMdyr7v+zL2fU0SKZWyRNpLlpSQ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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\"W(1)\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.}, {0, 0.4292319708272407}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.927297254295012*^9, 3.9272975367429123`*^9, 
  3.93549661448663*^9, 3.936934322357944*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"111b73d1-7000-4cb4-9e80-a86aa19762db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<PolyakovLoop,m=1,N=3,10,20,50,100,200,500,Nf=3.pdf\>\"", ",", 
   "plotSUNnf3PolyakovLoop"}], "]"}]], "Input",
 CellChangeTimes->{{3.927297263629754*^9, 3.92729726363037*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"05709f63-78df-4b2f-84da-1510337427ba"],

Cell[BoxData["\<\"PolyakovLoop,m=1,N=3,10,20,50,100,200,500,Nf=3.pdf\"\>"], \
"Output",
 CellChangeTimes->{3.927297266523452*^9, 3.927297536830615*^9, 
  3.935496617920156*^9, 3.936934326516523*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"8efc4725-474f-4433-b443-28a886c6ef08"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\<SUN_NF3_m1_quark_condensate.dat\>\"", ",", "\"\<Table\>\""}], "]"}],
     "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9272972705809183`*^9, 3.927297270581558*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"71e47e1e-226a-4e0d-83d2-3b0ab15bb859"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotSUNnf3QuarkCondensate", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927297276103153*^9, 3.927297289217559*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"b87887b1-5497-4eac-91c7-7b5bddfb0ed7"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9mAk0lP37xoWk5I2UFG1IaNEqoi6J0uK11qsobVooJZU2JVJJvCr006oo
eluUQlLWkH1n7LPZxr6NwQz/mek7f2fOcR6emed73/d1fa77zMJDp62dxMXE
xJZOEBMT/Bb97L/UqUFJZ2JiVzKD7nQFGs5JOSn/f+0Pwy2KXy7wr2+uKtJ2
vhcMy0UlTdw00f+fQF3x5VFr/nWG7T+FH+a/hKb4XEOPVNH9kUi6+tPVJYUJ
E7mttzWGoxDvWyetkyx6/zsoGMYppv9gIitP1+hF6Udc8Tr8Rj1J9HmfMXqD
kb07kYmIzQ+5MpWxsNCTD7BLEH3+VzCzoyZrxzFxZKHMnt/G8RDLM7LJixU9
LwGBXjY3DD8xsWjcO+5mTCIkGld/8Pwgen4Stt6Q7wv8j4mmuhH5TSo/UXmB
ffJMlOg8yZBpyzRUjWTCZp9+wjWTVFg+Wu8dGS46XxqkFjc5Dj1lYvXO8/yP
SMO3zdojc8JE501H7l0jj2khTMww+Kxg8DkDYkbLx8uDROf/BbffWUku95gY
0OrcFHYsE7dboihlt0X1ZIH+TddH1oeJciWtM0Nzs+F34ilL6ZqovmyciUwH
+yITcZOcnu8q/41L8RZxr91F9ebA68ir64tdmQhhh+d/uZuLmFMF5VeOi+rP
Q9zPBx2vDjFxXtiAfIQa7xd75iDqRwEiTxvtcN7NxC7hAQqw1LF1soylqD+F
uPb42eXr25jQFTakCG7X9euzjUX9Kkb/9gXuTAMmBNUoxhZjOEH/esUaUf9K
cG5Lm+mTZUxcsWzeYxpQggmKUrK6GqJ+lsDgYKnym3lMtG+VdDt3vBSuIX3f
2xVF/S2FvNSRNZOmMeEA1TsRm8tgusG9jCMl6ncZYto/M1PHGMgXHHdeOdw8
O+Ic2QzS/3K82zo/tKKTAcPl++MnjJRD5ahLhWoTg8yjAj7rZDK31jHwftHV
ghUVFRj235JgUsYg86nEmqtHx2fnMqAy9zHT8VMlFnCie7NTGWReVZguvYbx
dwID92Z8Gw30rwInX1o75gODzK8KJkZslbYIBvjFTE8+SoFykr8CL4xB5kmB
wxaZo+3/MnBKQnCiashn2J/66ssg863G56YRb7srDNQLxjW3BsUzusUoZxhk
3jVQW564afVRBsz7dOx2cGrgobcl3NmeQeZfi6SpNI9rlgz8bDM/fbmsFsUj
auqnTRlED3XgnWeJbVjPwDKay623H+twON/YuXU5g+ijHg1Djj/c1Bh4RvHj
v+qhccffpnoWg+ilHu7xs+7Nn8rAX8VRXyc5NeDNW6t0EzEG0U8DXre7W28b
oONadib/L42oVg/737JWOtFTIz4ox/T01tLh0ejWGytLBWOic3xoEZ3oiwr7
FXqmKhl06NSKeW6/QsUeaV2Odzyd6I2KxLuq2nlv6Wip/Fea3kpFgrrt2sGn
dKI/GhynfHSfEEQHXxzBl3bT8EEydGOPN53okQaxfFZX2nk6BHfL/6JBq3mk
7sJxOtEnDSdnXj0wzZ6OabmG76JX0jHVwafY35xO9EoH5YmnTwfoEJb3gg6l
Qs2ilavoRL90ZDIDpB3U6bietje9it8nrR2jPi6KdKJnBjrkxUIOSNOhJxwQ
A8cyjgUa8J/7R9/8ubfopnPbaej5drFaqpUBnVXRNyLraUTvfJ84as9dXURD
9FeBoJioSdvPjE6lEf0zIXlRSUMqloYDn0J71mYwgV0OK3ZE0Igf+NxwPWh5
MZgGJaEBmhBu+6A0wJdG/NGEU52B4vcu0CAc7/MmHGEvX+J+jEb80oTzKr6h
m+1ouCMsuBlHY+kBPDMa8U8zCodq97zUp8FIOIBmFLTvNNbRphE/NeP4+/2B
UXNo4Dw++N+SlmY8twi4OUWGRvzVAnWDj852o1QIj2/bAu9Wtu/9dirxWws2
Kkoqx9dScfyBoMMt4O2mncrKoxL/teD0iFx6ehIVCwL/4lukFX2bgve+e0cl
fmyFT23/Ja8nVAjl/awVgWFmh4z9qcSfrbhqZ7Kr9zIV932X8ktqw+m/DIID
nKnEr2142r/kwKy9VGy7kdT97WIblNNzhwO3UYl/2+DPufNyQI+KCXz1Wja3
QWf+i0dmmlTiZxZKh2eq+M/i61gwXhsWpKOLXH9IUYm/WVi9ceGLxPZG8MXG
r5AFL7Ycl5LTSPzOwuzVce5VUY0QdGuWTjvWMXb6xvk2Ev+3Q9Jq/if3w40Q
2vtpO1zC/d2nb2okPGjH4pBZFg/mNSLs2My1W6Z0QO6xZ3r/aAPhQwea2xLN
11U3wOpwZGq9RweCqhXd9sU3EF50YKK23oejDxsw2VHgmA4s2bvIx+ZMA+FH
J+52WZ9TN2+AUP42nTgc8Z94jVYD4Uknrl948OmcVAMu7RY8oRN7gvrEBun1
hC+d4A7re9in1GOVNbXLYHkXPs4+9Cj6ST3hTRdOjvY01XnUgyUo50kXQu1G
Wjg29YQ/XThxYL4aT6cer7aNTXSZ3I1g04C5LJl6wqNu8G6O7EttqcNe04D7
4h7dYPFeuXhl1BE+dUM727hQ+0Udpm8SKLYb32um/ZV6uY7wqgfF92K/GO2u
g0AtSlo9COsyNPuwso7wqwcR0gt3ScnWQfh2xx58lNU4srO1lvCsB0/vOYxf
z6iF0A6hPXgbIf/55fNawrcerNqbJhF7qRbDswSO68GIkrT3Z9tawrseOO99
GB+uU4uKEHc+knrBfS+/1GtKLeFfL5xlVU9ZNtVAQBMFg15MizGWnJ5aQ3jY
i+q/U65kPq6BoHp+STit/GKfy/kawsdeBJs9WC1pWYMTQgD2Yv3pxltB2jWE
l70w+2lJlZtYA2H7GnvxdcHC376N1YSfvZjq3pbZnVgNIQ4U+zD+O+CARXA1
4Wkfbvdrz3vtWg3eHaFDMWolebPXrJrwtQ9eUmcV16pVQ+COGp8++EUW2Z3h
UQhv+5BwxqUgoooCvtlmv/neB6UdFwaLPlMIf/sQbD5gOehPwZ/y+mC9+eP+
Gfwc/sPjfmyRUn+6zIiCU14bX2/Q7Idx/nXfTXMohM/9sLxzN8RyoArbBfJx
7AfH6aWpfWEV4XU/TM6+lz0UXQUNAQ5D+qHupXjEybuK8Lsfcg5ZP50cqiA+
Esx3dD9srGcHHtatIjzvx2K1xi2OclVo8HD4cVJiAP/s+8duD6uS8H0ArqtX
rLT+VYnvg2reeusHMItya+P255WE9wNIsGlr33SxEqGC8bsNwJ29J0LfupLw
fwA2O20LVi6txFm+WoujBmAZXVasLVVJ8mAAcrBXWEStwN8C+zQM4A5lnLPg
ewXJhwFETHBnzguugLYgDmYO4gVl2rr5rhUkLwaxwaLNUtWsAlIuAgIMQnaw
OkhTtYLkxyD2aIfYruKWg95arD7uPQiXnEQOKstJngzik1ozxepTOZKP/o+V
mziI6bYFFsfvlpN8GYQGxTzB50g5/thjEF9s/I5HbiwnecNGhhcvKVepHBcO
Lea/2NBf9HzyUF8ZyR82Xk3tidYqKIMQH/vZMGep9x6KKiN5xMaOSXr6ETfK
ICw3mI3sLzIUln0ZySc2n1u31dfrlmFKnSdfcmx4qMafvy9XRvKKjQGJZtVe
VikEbrkvPoQNa7N99mSWkvwaQibdvyf3RSkE9NunP4RI3qR008ulJM+GoK9R
YpVrW4rnf4CHao/9I3Y6pSTfhjBvreasvsmlEE7nzRDCtbIlQ5klJO+GsOC1
wkLTlBII8Vk/hIMSJnnjYSUk/4YgHjTlSNa5EgjlMIOD6ORY8zCLEpKHHNBC
N3Rc1C7BX38CBWu1PV87TSwh+cgBZbYOzZFaDMFw1Lw5UBuYOfl4UjHJSw58
neT9roUWI9tMEIAcSCuvLYpwKyb5yYH95oYdlJ3FiMgS3MBB9eNsNxXNYpKn
w6hnKcefkSjG9T8HRmeu7MJ3P4tIvg7DMOIOO/RcEeyFDRzGc9be5tdLikje
DqPY1q+bQi/EOuFAh7Fr7jXFlY8LSf4OYyBIySnGqhAKQoENY/jZN5bt5EKS
x8OwsN3yQzWtAN0GQgXAxGrtwOxLBSSfRxDf4xNrsLIAeYLy9UbQtT9exa8t
n+T1CA5ZFeyTeJWPqHUCIIxA7V+9N+/25pP8HgFjceYSH4V8+AgBNYK3J25r
+efnkTwfgeaT1MZfvnlw/ANMfLmc+nAl8ki+j+CqX/q/pZxcCHGiMIp5Ftmq
b2NzSd6PQv3CifD4k7mYJQyUUahOiDnA1cgl+T+KvPDKlCu0HPS/f8WfwCiu
6S+cp/s0h+wDo+DkPWpc+k8OhPL4NgrrvAKXg9NzyH4wihjl8GUVBb/BhzXf
QqM4mdnzwM/vN9kXuAgIcpzqZfob/NnxE4qLt8njU79P+E32By7y2qdM0U/O
hnB9cOBCwu3+5bHL2WSf4MJql2aVjF42hLh9yMXSySFhhwazyH7BxUMdD0PJ
L1lQDrfgRxAXK7x71vedySL7Bher1u2QW66TBUE3asV4SO96vi6xM5PsHzxk
eJ9bEvI+E0L7rOOBW33cKcMlk+wjPMhMKdpnuiQTgvQ468oDGqz8Vdp/kf2E
h5nLQw5tf/cL/o8ECcFDoHjVrmKXX2Rf4cGpK6g8ZukvCNtRx8P2xNk7WJ0Z
ZH/hwS5kq+qNmAwI42j6GO6pKKScd8sg+8wYjhsbeOeszsAC+V8lL7eNwfMs
K9uTnU72mzFkSOxreZiYDm6g4ARjuGHit0rWM53sO2NYvyxnkGWUDooALwlj
4Mjc8lg+MZ3sP2Ng6zUPUXLS8PXuHLWJXWNolfT81B6YRvahcWhO5ZUds01D
kLSQ0JCe1hnw95w0sh+N4+hpR/GX1FScFMjFfhw1196bH4hKJfvSONbE6NwM
cE2FmSCuH4wjJ3lSrJZuKtmf+Pcv+Rrnwk2BOj+91uSMo9J5Vb9TQArZp8Zx
a84zMZP5KSBfVxkxVhbFTIpNxv8BgumDBA==
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9mAk0FOobxtFGWlHaL0nRbZWklIeSktAtSiUqKW2IuqioFEWIbEnhRpSk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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxFWAk4VPsblhbKUlFJ3SSKSmn7a6PzaqGEFqJEaVMkRKKNNrQvF5VKqbRd
S1dFVFKikn0nkWXGbsZYxzL4nzPzG9czz+N5Z86c8/u+712+Z6btcTGzk5SQ
kJgzREKC+S/+iymyWLb1NBfDuQmsKruTONt2eOl/+Aouz0nQYbDPwqzZB68G
wnzaggX/fX4f43jRsxmctGVrZuTUx9Au0lL77/qncIpwVmLwmjFrL2h0v4Df
LJNR/30/HHUjL/ZY0vh72mL9kNxXUOj8VWs5eL/XqFvSlMPg0NUBApnCNzBZ
sD3OcvD+0TC9/uoeg/dNk7FKWfUO87V2H7McfF4szoXmb2LwjIFzMT7/vkf2
aXN1y8Hnf8SZDtlmCxpXl/aMXfnXJ9jOHPvWYvA8CTj8x8SZweY7lsV6r/mC
+ps+Uy0Gz5eIsOQN37bQeJHJUfoWifh8Q27nlsHzfsVy7dpacxqP032tqPs6
CV99Pu0yHzx/Mgwdpn83o3H7LM7Kuwe+YYKf5XizwXq+wzB0pvFmGudPnHWY
P+UHnk7p3btpsL4fSDD8x3ojjWOk7B5a5Kfg0l6PuRsG6/0JhxZ+ngmNb3U+
Sn97ORX8DME648H60/A5+7CvEY2PChuQjhfmemfXDvYjAxHjpy4yoLGF8AAZ
8Mn0vblqsD+ZkIyyugYaLxY2JAu1/JTJeoP9ysaNQKk5S2nMVDPhTTaGfRgR
sWiwfzkImKJ2QZvGJzfVWBlcy8E1m8RnMwf7mQPJ8samaTRuXDvM1d0+F3pG
GSsmDfY3FwNrZx4dS2MbqF0MXZ2HbToxB6UG+52H9HcOvF5vLtKZ46rkQ2rM
8xyut7j/+VjqtCa3nMZ62jvfDenJR1qVb2Smt3geBXhsWDzuI40jZpzKmF9Q
AEMrl1dPvcXzKUQFN0zxCo3/mnKPbRtViLN1q7KcvMXzKsKyzPnWJjS+Oi6u
9/qVIlR/MFXR8BbPrwjPh91z6PHigi5GIWF/MebdVzua4iWeZzHOenrY3KCx
01DmRL8w+VnwpA1e4vn+guau475DaVzGjGtKCUafur7u1SnxvEtwI06i3ITG
pq3zthl3leBeUcrVspPi+f/G7Fntljtp/Kne1OVE3m98yc/vST8h5kMp1rv1
szRoPLfS0e+fV6UoOlOr6nBczI8yGI4YZnnzGBcPii/RrzKM0p71b5CnmC9l
iNMcnuXlwYV89otoKbs/2CFwjV9+VMyfPzBPsMv4eYQL7x/f6HfKcSOUujHd
TcyncjyI1IhYfZgLz3LXljdyFcjir8tQcRbzqwIm5gHHIxy5mPdbwmv9yQrs
PvCVV2kv5lsFVFd7S76146K28IZ0VV0F7r/aXjl2j5h/lYj1CG3h7uCCJkfg
cctKtH3oDVhqJeZjJXiZkk0l5lwwV49NrsT8pkOhn03F/KyEY7xpWIYhF6NT
9cJfLqjCEdWPHXWUmK9VeHrAnWrV4UJYXkgVHPWrEr9riflbhf1H/aX1Vbk4
nbj9a5EsCydljd8tUhTzmYUy1Tb7I8O4WCocEAus9uKI9DYO4TcLJqUr5UdW
csCLO/ZrRB0LztkPNnPTOITvbBgoy5VR0Ry8jGYIxUbO25adH+5yCP/ZuG+b
/EnlFAe7om7zdJLYWD1+wGaWNYfogY2FS3QTgxZzMFEogGrcvqJ9T1ueQ/RR
DTtV/0VvKpsgHO/DanyXYBm0RTURvVTjqdva8Rknm3BRWHANfkbIfZm1qono
pwaszkk3hw9rgr5wADVITU8f55bYSPRUA19Fj89BJxrRdW93mFZtDR5vdHkX
P6+R6KsWxZYbA3UrGyA8/pZaTJ1sn3/1RgPRWy2K5EuSoNsAe3+mw7VwnGHF
5bPrif5qwetMV7e/Vg/V6/K0ROoQ/kLJ2kSnnuixDrHKxsV7yuogpPeDOpzf
eELRzq+O6LMOmpeb2BIL6vC37xy6pHqsD97slltWS/Raj9dWLvq212phdPZj
c9yxenBqR4Yp6NcS/dbjR8TVAt3OGgyh2bupph4ya+2nyNF1i/TcAF7ayi/B
TjV4z4zXvAHqOjJ3a7RriL4bIOdSGpjZVg2abHSFDbje0HtfPb6a6L0BfUkZ
YU8uVIPplhLdt58fw1ndFtVE/42QdLJ2TdOohlDewY14MT1bNaqbTfygEeyd
oc+XZbJx98B4HcNRTZjgZXmzPZRN/KEJTvHhDQ4n2Ni89+mXMs8mOFLLIlU3
s4lfNKFIuW/goSYbI20ZxTThvJqLm2Mfi/gHB6b/u6gnn8uCkP7mHHw7fvWx
wjMW8RMOfoySuiztwcJxS+YJHGi6TNvvt4ZF/IWDSNaEvVpjWFhoVsHV1ebC
mB/T8bi4ivgNF2OiH0U9eVCFBqac+1z4jvDdyN9ZRfyHiy1mwTlef1XhiVH/
cMeRzXho+NVZq7CS+FEz9trYzxh9tRLbDa79LenZDJ1gtTvmVCXxp2Y0mujV
gVMBhZUMY5uhXy9pu+RuBfErHrIunPKPXVUBhi0TZ/Gwo2CYVlh+OfEvHkIE
srucppVD+HVbHuZEfv+s4vSH+BkPB7ST+rTfl0Eoh9s8uMxIlZWRKiP+xoPi
Gc1GuW2l6FZiFMfD3HWF0UcifxO/4+HSKnbeBunfKLh1hLakFtxWv1Nz2qGE
+F8LcgtWPYvK+QXGTRR1W3DnnnTyZjpnRH7YAv02zqX7ccVgqqdLwtVA6+c3
lxQTf2xBUA3eSiYUwUFogC1YNoGddse4iPhlC1at1Q3PLi+EsH3lLZDTKC6R
P1FI/LMFf/XtCbqnXAihHUxohXvRF52XnwqIn7bC63ZMvo1dAfouChWKgCB/
z9zRBcRfW/Hz0gX3yfH5YNRRcr4V1rLG9gYO+cRvW7Fi94Es6wn5oMWm/PxD
K8LcRrkf/JpH/LcVa/tRefpQHkTltcJCfplslGIe8eM2jNzxapdSbC6czlDP
Vsxsw9R/dSz/WOQSf27DKSn5f1Y052A9Qx/bNoS85eqfP5dD/LoNOg+9PiqN
zoEGY4e32hB2x9PDJzCb+Hcb9k1xKD6ukA3JnkBa0W2w4qfzwsZmET9vw0MJ
A7ONzRn442kTf2hoO9o/ZkS6JKQTf2/HluPekD+Thg8d6ueWLm9Ha4fr3Mc6
qcTv26Fm/OS8XGUKbjPjd21HgmfQnGCfH8T/2yEt/aG7Tu073Gi2Zr9ox52r
LY7pCckkD9pxrK/ab6V1EjYw8vnTjkWhJ92NehNJPrSjsyl1eNbjL5jNxMH4
DhTcPmQ0MTSB5EUHjt3YpFyjHI8RjowDdEB73vrtyyLek/zoQE7a1uEndsSi
qi57+sC5DvRGb9bQnR9D8qQDBh7+Froab5GwP6gh9X0H1HYZy7rovyb50oHD
pamrZvS/gkgeHTie0SZzPimc5E0nok1zClSzXsJjjyb96kSv1KJzm1Sek/zp
xLHm2pIvkaEQ2sfOTkRtr+mKPP6Y5FEnOi5ewkTBQwjLDeyEUpSZ3zan+ySf
OlF54eeoaCoIo0q9aMp1op/aUVZz4BbJq0606EpldFT4g1HL35J8bByjZLDu
yU2SX3wkzvZbccToGhj327GMj9r3ISWGSZdInvGx+KXvvuRnfngoMjwsUDY4
E159nuQbH8ect6XGHzsL4XSe8zHzy4oZtuHeJO/4iJirIFhXdwJC+yzjI3Tu
3lNz7nqS/OPD0ZUX6B/lDiEdxnUhaHpokIeaG8nDLmy22DzUOMUF8qJAQWp2
UYResSPJxy4Y2IRY1u21BzMc9XNd6Na7P2mfjR3Jyy74WzsLzkbvwY91TAB2
ISd2k9qjXbtIfnZBy+3MlZ4IG4R+Zy7ogkBjq5vaJCuSp93YvSElOLfLAqdF
B0bCOfanMbrmJF+78evlwb2B+ZtgLWxgNxR9A0o1j5qSvO1G4QONbdo/jLBE
ONBuPH60UPHhdUOSv90YcjT0Iyt+NRSFBOuGdnbcyyUGK0ked2PhHT3V9KUU
mnWFDMCWryHBuq7LST73oH9n9ujLakuQxpS/tAcnxtp0PlvxP5LXPWhcw8uz
iVmAF0sYQ+jB0pE/NugLtEl+98C/TkkpdLIWzgsNqgeL+/O2zo7VJHneA5Xv
yUHmn6fDVmSY0Mgf4XZFQ43kew+iRr1TrkicCqGdKPbCSemo++KUySTve7G9
IMGuxnQilISB0ovn+nN2S64eT/K/Fyb1iWb37iqgLeIJPYFemIUoTzhlMIbs
A71gR8x9xveUhZAecb3IfO3q51crTfaDXsz9LqOy4edw0GZNS6gXsg8vsyRH
DyX7ggDlLe8mqkdIgJ4dnVACcLqM1U9q9VGi/UEAJ/UtK0/7dFPC9cFGAP2e
I77+Zp2UaJ8QIOmD/mW5C22U0G4DBMjYY+OoMr6FEu0XAsQlZSj8xeJQkx9t
pCNIAK0+m/XKMxoo0b4hwPJ2KntkeQ3FdOO3RB+kZV4q1Q9hU6L9ow8f+Ld/
B5yppITyWdKHrQ0Xk5VC/lCifaQP53n8AL+fJRSTHm7OfQhOOVRa6lxEifaT
Pjid3akWezqfunKHSYg+hMiEqYdwcyjRvtKH0mflC4NtsyhhO0r7sMPdfT/H
NY0SybkPRjP3hWtJplDCOFLoh7JilZ+/xDdKtM/0Y5IgkG1p+5VSHZuc89io
HwbWO7MPKHyhRPtNPzq2n9VxVomnBNeZE/RDc5Tvr7F34yjRvtOPIf3v8vx9
Yqhixl5i+zFuWP2arNw3lGj/6UeOXb/pQc8oKvryJPXh3H5Ura94o5EVQYn2
oQG017/qfLnoH+qmtNCh8dWqe1ymzHNKtB8NYMIkwabJRqHUIYYu1gM4uEle
rubPI0q0Lw1guVmVwyKfB9Q6Jq79B9BqIPltZO5dSrQ/DeDYesM0q9u3qel0
ev3v5wAu33oaY/o1gBLtUwPoSs5e37jub4r8XKVfoKj3IGrFder/yvttaA==

      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxdWAlYTWsbLdFoKjNJCj9CuNdU9l6oqKhrKkMllUK4V+bEzXiNuaaSDJUi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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxdmAtcjNkbx5NCWlkqhcq6E8Iil5p5kFustSJkI7fY1mXljySLXP7bSsUq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      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxdmAlU1fUSx6+UmtijEAl9XTITLZBcn9vDe0fD3SxCsKcZvMwtzFJKUMk1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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxdmAd4zVcYxq+oWkVt4SoqtFRRSmjIEXtUq1btVNqgRo2WIDUao6nVIvYm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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.}, {-2.584015177757119*^-14, 0.998121788260213}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.927297277841992*^9, 3.927297292628188*^9}, 
   3.927297536985304*^9, 3.9354966181039753`*^9, 3.9369343267034683`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"37908fbc-b25e-40c3-b8b7-07c6735dee5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<QuarkCondensate,m=1,N=3,10,20,50,100,200,500,Nf=3.pdf\>\"", ",", 
   "plotSUNnf3QuarkCondensate"}], "]"}]], "Input",
 CellChangeTimes->{{3.927297300178933*^9, 3.927297300179288*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"40a5245d-8c3a-42da-bf60-48f80ab189d3"],

Cell[BoxData["\<\"QuarkCondensate,m=1,N=3,10,20,50,100,200,500,Nf=3.pdf\"\>"],\
 "Output",
 CellChangeTimes->{3.9272973015089817`*^9, 3.927297537076846*^9, 
  3.935496618186294*^9, 3.9369343268998203`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"868a026c-6f1d-4671-9afa-bb8b8db72f30"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\<SUN_NF3_mu0.25_Baryon_density.dat\>\"", ",", "\"\<Table\>\""}], 
     "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927297305840969*^9, 3.927297305842732*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"0c005270-9c18-4f8c-b0d6-2bfde4630e7a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotSUNnf3BaryonDensity", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"PlotRange", "->", "All"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "B"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927297310928712*^9, 3.927297310930336*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d34b2ecc-2ede-487d-bb70-3d6d544a048e"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11nk81PkfB3BdVJZyVFb9bJdNyVZbqq146RBabbGkY1ubUigtHZtUKm27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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11nk8lGsbB3BpE23KUiihVYqS0jLPT0e0iOKQpdNbqKRoOSRFnKhOpdIp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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11nk8lGsbB3BFqxN1SnuplLQ4iZLouX8RUikvhfZQKkWllI4W2o4jWU7K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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11nlczPkfB/AKtUKJXFtYu7JsSdT26zvf+X5frlhCWHaT2lItW7sSoeRs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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11nlczHsXB/BchEhFHkuXa09yMfs+HyW7RCS5ki3ZhRRxVdrse9xyXXsi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      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxNlnk8lPsXx4U20i0t2n5irGPf9/HRQl11E9K++GlBqqvlltuiVFI/bbQn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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxdl3k81Pkfx2fc95H7PqaxlJy5j7dKh5IioVYlbbUqpd1O+1tkVXRvYldW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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["m", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.}, {0, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.92729731202801*^9, 3.927297537237953*^9, 
  3.935496618425309*^9, 3.93693432714188*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"13cf6e3e-971a-4722-af83-6647c9bd33a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<BaryonDensity,mu=0.25,N=3,10,20,50,100,200,500,Nf=3.pdf\>\"", ",", 
   "plotSUNnf3BaryonDensity"}], "]"}]], "Input",
 CellChangeTimes->{{3.927297316587111*^9, 3.927297316587515*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ada7c0d0-4583-40c4-b193-49b5d30dfa8d"],

Cell[BoxData["\<\"BaryonDensity,mu=0.25,N=3,10,20,50,100,200,500,Nf=3.pdf\"\>\
"], "Output",
 CellChangeTimes->{3.92729731766508*^9, 3.92729753732751*^9, 
  3.9354966186352243`*^9, 3.936934327340279*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"d7622d2b-60e3-4064-bb6b-fd1126e39b73"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\<SUN_NF3_mu0.25_Polyakov_loop.dat\>\"", ",", "\"\<Table\>\""}], 
     "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9272973221342163`*^9, 3.927297322134808*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"15ab9c74-40b3-4292-9d86-86320109d69f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotSUNnf3PolyakovLoop", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "\"\<W(1)\>\""}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.92729732710658*^9, 3.9272973271071997`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"ab1c8a4a-b29b-4d50-8638-096a91f7ad74"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw91nlczPkfB/BUrlh3RCtCKC1a2XW/3Kwraa1QLbGKRUVpkVwrK6wNG6Jy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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11nk81PkfB3BJOrbN5uraDpWohNR2qhe1bcda0UWhc1VaKtJ2+HXIsrVJ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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11nlczHkYB/CcJeVOdm1ISpEO1tnyyTpihUTkWEfkPtcZUjkKsWq67+m+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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11nlczPkfB/CQ+0gHQnYpbFJL6UB45VdY1rLKkchRlJtsOUr3fWm6my5d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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw113k81PkfB/CkaDtFVrXZiu6UDkclvbTa3e5Sm9pKbYdIYTDu3GbcObqc
LSE2Gyk6fihpk1SiSJLWmWFcM4xjDH6+s+8+//SYh2G+78/7/Xq+p/knrfeZ
jh0zZoyGzJgxzL97fuBlee12xVas/nKKn4L/Xgdho1nz1KTR164z0n+tc7mM
EKeGZPm2bz+PweZcpbdeo6+nS08CSv3rkiRt396fBHHcssm/taegSWWHe2Zj
CiaVhsrvav/2+2l43928w2/0/Y9+5PCNHqYjgt99ybT129/LhPmDHN/mphQU
RhzXGHh+Fybyty9a1Xz7+1momsK9ZV6SglVXJSdfat5HaludXXPWt897AP9f
NGbvDUpBdBRzHiHu8sIFN7d/+/wc7Eo6ln267SbGxemUnpXNQ/SqA5/SrG7S
8zxGjOiCjEFVMnRHfxqnk4+43RFTNDcl0/M9xcfjfsZH7yahzejh6G88xWCa
cdlewyR63gIcnz47z7I7EQnv5TZYxj+Dvkz8XNO8RHr+fxC17KKOUVQijA8w
5zkiJ81gpXgkUj2FSDO6X1x9NhGTKhNZ+hNf4N2bipFHRolU3wvskOUXbVyV
iPxDwqCFT4pwZ/M9BTvJDar3JRwQ/+Bs2g3YfzJImcIuRmTQ+skya29Q/a+w
cKzisW3hCVh6NLRAtOQ1XF80bXxYHk/38Qanj2w+s3B2PL7UMOcNFod9r50x
cJ3upwRqvg/mJipcxyWm3Ii32FakuTjaJo7uqxQfP4dnx8nHIWn06SsTS1E9
e+smrbxYur8y3CrgOh7xjIVHZuNoRWXgx6v3rt8cS/dZBpcB/4y6jhj8zpR3
6B04/N7kyewYut93GNv/+dH++9HQWsuc91BY8U+fIDaK7vs9BOk+M2+rR2Iq
m7mAcpi93bv3ofVVuv9yKAb+dU+96DKY2/iBVw5NtYNlGucuUT8q0Di9NnzE
MgLPREtGb6gCgjTuZM6zcOrPB7R9OTNVdX84pNcV9wH/NBsPj5cPp35V4sW9
+/p6pWFwcmROJZ7LNfF8ksOof5WI7x0wDfIKwz6mXKOPUHK1VjI+EUb9/Ij/
mcQoGhiGYcXo7R7XqIISO+rp6UVh1N8qrJzftXXrxDDIM9XKfcLQhkHPPTWh
1O9PyDIym/b4ZijqXZiCP2F+vcLSbFYo9b8ati7u4XP1QpGbw5xqXOBOThCM
D6V5+AyHwA/vF5RdxDWm3KufMVNO1yw79iLNRw3WK59RTDC/CBumvawaKFfN
OvhV6yLNSw2yNNPUfWUuYqc70+AvqKlpincuCaH5+YId49epFMaEYNETpuB/
sXTyiVrzsyE0T/8ihffm+AndEIyRnlqwxZzh9PEhNF+1WJo+vMSoPBhW8UzD
a7E3Rrjr18RgmrdaXK8qqAmzDUa19DpqMbtl/vYVPwXT/NVB43HT+DmKwdha
J70g6MR1+B6tD6J5rMOt8bM2dtwNQjYzHll1uO6mnVDqE0TzWYfWC7LLZQ8E
QU166hEks9KIsyiI5rUeV+W2BRv3ByKsgBmgenix3x5wKA6k+a1H8b75Sxpj
AzHEXK+kHm6q3u5/WgfSPDegaaVKRcpPgbBg0nS2ATO1v6ZKlANpvhvQm/7e
Ma4lAP+NWwN2WSXkB+QF0Lw3ok61fezT8AD8vIU5jUgtXvnkpzMBNP+N4Fs/
cJiqF4C7jdKBhDw3I01dIYDy0IiSS8p1Xk3+mMu068cmGBXkRi/J8ad8NGGN
3Q4TlXB/BC9kGtiEPVXr03eZ+VNemlB9qVTplb4/xMz4DjTh847FyqEz/Ck/
X9G/X31DFN8PZmeY8xVJ2x0mtRT4UZ6+Iv5xrKJ7tB/KpXH+iucVn6sO2vpR
vpqh3rulzX67HzYz7TVoxkGbWxWVan6Ut2asW5Oq5jbIRcavTIObce983B+m
5VzKXzMEe/5WDbvNxZz/Ckby/x7yJFwu5ZGHPwVnjNL+4CLAnzk8eB6azYve
wKV88vCXRo/+qxlc9DLlinjY+tO7Rr1ODuW1BcHPdlm3veTgFNPeky2QFT5i
fU7iUH5bMLFVzW2SJwdlUi5bcMJ851LnIxzKcyvehd+ZuFCXg01MvPRb0Zzr
/mCqEofy3Ypc/ehC7U5fpN1iTivero16G/XKl/Leivrfn1lsSPXFTKZcFT5q
KxVWq3B8Kf985H+/NFfzpC+4fOlAg3X1xE0f+JIHfGQ+zw1UVPVFNzPOQj46
qnnjPot9yIc2TMrelPnvRx/8wcT1eBvmZeRrqD7wIS/asCBwlvLlKz5485o5
bfDbFjNhC9uH/GhHosqmmxr7faDHlLuhHcuX/xmya40PedKOk+kjx25O90Eq
096UdmxMNczREXiTL+043NxlOFzqDWVmnGd04GPHihjJHW/ypgNdjfmnVod7
w5uJr1cH2D5TN8faeJM/HZg8cVblxn3e6OyQHmxd41GsuNabPOoEe6FrvuoM
b5gw5R7txFp23TETkRf51Ikv0+btLPvghWKmvS87EfmzvqbzQy/yqgsrcj5k
/BbtRfPVhTjLeQ6nLniRX10wzWxYlnzMi+atC3Za7o6zNnuRZ10olakbn6/u
RfPXBQk31DNSzot868LX6OsRN1o8IX3cJ12I5N5rrnntSd51wXuarMb2O540
n12w8tk7ufmSJ/kngGxhm3aWoyfNqwD9x7ONM494kocCVIUqqX6BJ82vAAeP
DupuWOBJPgpgkNpq/HyCJ82zAOPCSvcPf/IgLwUwWS33rCTJg+ZbAKy+YTJo
5UF+CqAnW8P1We9B8y7EhJcDN86M8yBPhRAGb1FJeutO8y+ElofCdr0Yd/JV
iHM6928sN3OHlDu2EF+E4QHste7krRDVjTLmymPcKR9CDNufTp3yxo38FeLX
K9/fPxrtRnkRQk/OdkjG3I08FuLd3Vd8ibYb5acbemNsO3eOcyOfu+G1KM1R
8O4C5akbE4Pu9bQkXCCvu1GkmlupbXMBUj453dj1iBdRbnCB/O7GJc7uqOcK
Fyhv3YgwER6bUOdKnnfDQffFodhMV8pfN1JC/5Z4eruS7z1gfzj/NHu/K+Wx
B2a1OT9uWOhK3vdg2+/aIVP6XCifPShef4Sr+dKF/O9BDi77/hnjQnntgdB8
mayJlQvtgx7ksba5m212ofz2oH7PkO3jGS60H3qg+2TV8RM8Z8qzCFm5aU/3
5DrTvhBhnpLi7IAwZ0jbu0EEtcY63mRTZ9ofItRp2WZ8Wu9MeRdhrpugUzDV
mfaJCHfXnV6xr9GJ8i+Cr2siX/zIifaLCEK/Ixn8UCfyQIQIs4nD6mecaN+I
cIw7bJK40Yl86MWWvQeMzyo50f7pxbiyASv7VkdI27ujFyzjxFUvnjrSPuqF
eEb5gmNRjuRHL66WVFast3Gk/dSLateCkt+3OZInvXDus4rJm+9I+6oXXWlu
RafFDuRLL5wM9zfsfu9A+6sPeodVXFz/diBv+nB/zb0fWjkOtM/6sP986cHo
4w7kTx+0cysfB613oP3WB63Uzro8JQfyqA8iw8F9qzrsad/1YXVXZFJ9kT35
1IfFc+ZblCfa0/7rw7TvknXHe9iTV/0oDm1PYB+2J6/6Ecxz3qSmY09e9SOd
7Z44RdGevOqHV2CDmU4Hm7zqh5bhFvXYYjZ51Y+X29stN6Wwyat+iDOra+f4
sml/9kOvIEdZ9wSbvOpH6vvmm8Gb2ORVP4QLzDRV57ChKPVqAIbZbdt5A3bk
1QDU5n240l5pR14NYI3rstsa9+3IqwF0aketTL5sR14NYP+g00NjOzvyagAn
rhS2GOyzI68GEPJO/eSp1Xbk1QCmWX54mqdgR14NYHpP4V97umzJKzHS73vk
zCy1hbrUKzEq7iyPmnnHlrwSY9j5StPuMFvySowk7UVbcli2tL/FuMppPGRi
ZEteiTHH3a5Ia40teSXGm5jp6zYr2ZJXYujnXNvl3WNDXolhquiU0VdhQ16J
8Xp53riEBzbk1SBONUwQuUXZkFeD0DC9tOSiqw15NQifFcu2lpnYkFeDWDxJ
c+gXAxv6PjCINrVrgg41G/JqEOqilrdF423Iq0HEnDYwLOex8FHq1SD+eGLY
p/CaRV4NYtpLjUj3DBZ5JUFJYcG7OZdY5JUEX4MP/8Z3YJFXEkhCKopbDrPI
Kwm+8OMbVcAir0bfH5C1116dRV5JIJ4X8VhmAou8kmDRLf9c5ypr8kqC7Mic
/J2J1miReiVBdGgX39XSmrwaQq2LWYLcOmvyagjf8Sx+bhtrTd9HhuBjsFtf
o8SKvBrCKvnznc+jrMirIZTMXPDsoakVeTUEVmfVvHFrrMirITTxhDYpw5bk
1RCmhZXPu/HKkrwaGv3/SH1kd6QleTWEm/nuv8ScsSSvhvF2SPZapJYleTUM
ub4X/a1jLen7zTCKX6pUh5edJ6+GoZutkx4cf568GsYex6MNn6zP47rUq2HM
v32vzRXnyath/KV9SN962nnyahjnrh3YlvXvOfJq9PPNkznb75wjr0agmbPC
fLXXOfJqBHH+T8zM950jr0bw8wJlSYf6OfJqBH63S+P+EVmQVyPI5LgU8l5Y
kFcj2Fbk0XU42oK8GoF84aprsy0tyKsRHPV+orPYwIK8GoH72k07PZUsyKsx
Bt8/jzuwsPks/g+6mjTs
      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11nk81PkfB3CldG0pKm2xW+jY4tflCFsvLbsqHZt+2XLfV2Ew7gwqtZXW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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11nk81PkfB3BKx9ZW2l2pVZEii1IqlcrLVu5rjPs+ZowzXX610rFMkrKV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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\"W(1)\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["m", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.}, {0, 0.5312444997314458}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.927297328272417*^9, 3.927297537470784*^9, 
  3.935496618878191*^9, 3.9369343274627743`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"b850ad5b-f4e7-4c72-8d2f-bc099d63ca4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<PolyakovLoop,mu=0.25,N=3,10,20,50,100,200,500,Nf=3.pdf\>\"", ",", 
   "plotSUNnf3PolyakovLoop"}], "]"}]], "Input",
 CellChangeTimes->{{3.9272973335949183`*^9, 3.927297333595324*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"7859f1cb-0860-4619-98ed-f49e53cea59f"],

Cell[BoxData["\<\"PolyakovLoop,mu=0.25,N=3,10,20,50,100,200,500,Nf=3.pdf\"\>"]\
, "Output",
 CellChangeTimes->{3.927297335008335*^9, 3.927297537582404*^9, 
  3.935496618966899*^9, 3.936934327664106*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"260c602b-a898-49e7-b785-334f550cd9df"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\<SUN_NF3_mu0.25_quark_condensate.dat\>\"", ",", "\"\<Table\>\""}], 
     "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927297340155895*^9, 3.927297340156432*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"668da202-8468-441e-8768-6b1a9de6415d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotSUNnf3QuarkCondensate", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "\[Sigma]"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927297344202324*^9, 3.92729734420293*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"53c525ac-3e24-4fe5-afee-74e2a3f36adf"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwt1nk81HkYB3Crtms7JG0HpULbIenUKj5tlI7V1hbVRofVoXQXXVQWHUuH
REmnNrVK6LR0OCJS7tswxtwzP9e4ZpixftPz/cfLa4z5Pd/n87yfGe+27/dt
ujo6Oubf6eiwP38zFL84s/IEen1/LXpp0UF8+/1vRP6Ve8+6yA8nDGIdao+H
4r+kAP5s2yB6/SbeXvL8W7coBEO15x6MNkpufD0XTn//APuuhN70tomEYMQK
33h+NPJmOzp0Hr1L74/BBJuMeRMK7yNxbIBs9ZtYnP8pbfy0af/Q/4vHjL8G
+Y08G42MkM3myo8JaF+ZWc7lPqb//wIXnN0e+1k/gWVYl1vW9FfQYxIOqK7G
0ue9hvMc9Yb7XnGIuMGeRJxPaumwiIqnz0/CV06x873cBPS+NTfPo9dbRFeq
XrR3PqfneQcfd10ny0kvYdXz6q25H1D8qfTosrWv6PlSsL7wldsvp19DvvpN
zztSMNBqhtOPT97Q86Yi0d7yakZpIu4V9rHeczcN4qKuzat6JdHzp8NlmF13
vEUynJ3Y8xEixxEvJRveUj0ZGGOv+tjq/w4/lEbttxmQiRizGq+iZ++pvkx0
vQvvs2jPB3xY3/y32ftPeLRy544zuilUbxaythiciQ5PwZGKhdGDDmcjZJi+
93PzVKr/M2TpRnsepKRissul1NZJOUhNtTp7zDmN7uML4ubGS2bI0lDNYc8X
nOKaJOacSqf7+Yqut8dHLzP4iKtsuSG58A9unvnw0Ue6rzzcPDB6Ut2CDDzo
efrSqDz4xHCNu/My6P7ycacxYKHSPROn4vk9FeWjO/NxXF5HJt1nPuzMVoT7
B33CBra89QV4Mzrb0GBcFt1vAUzsZdt8n2dh9iz2FKJJt+JW6pJsuu9CfH94
irymPBuDD7MXUIRAr6pjxZ6f6f6LkF7muv9+92ewt2EoLsIfEUHKxSE51I9i
jJ+eiPemX5DWOqnnhooRKXy0Z9DrL9SfEnROuh47fdlXaK/rVgnC4udbmFV+
pX6VwuRZ2kjGMxdHvdlTCpfaqohATS71rxS97cv3dzjk4Xe23NVl2N3uHXzt
ch71swyeo7Zajy7Pw7Se291sXg7X6/LBgePzqb/l4Pm/uF/mkY++bLV9KnDp
4rXgoQn51O8KGG99tsNSlQ/ecbbgCujJ3bNmLyqg/lciId9lxdgLBUhOYk8l
ls04EyjPL6A8VGFVW/ewO6MKEc6WG1aFUbuXB8/ZWkj54CDJcnjQs0eFOMC2
dz8H7v+t+3dgYyHlhYN5D1b4/WpVhF992QZXI2S2Z+xe3yLKTzWEzkeyDn4s
wsT3bME1uB7ptnf9wGLKUw3GKffMM15TDB3t4cKjQS8t40Yx5YuLc9c6H6/k
FmPvXbbhXBhYjTj/amIJ5Y0LV6MLXWrPElRqr4ML+01P75o+L6H81aJkySD9
KcoSLK3VXhCm/bKdGYRSymMtNv51PzfXvxQv2Xi8qMXXiyVO+7JLKZ+1YAxt
x8iHlGGC9vCgWTIvbbFTGeWVh3pze8GJiDJcTmUDxINTUNe4izVllF8ezp8d
ZnDStBxq9nq7eDC3Wemy2KOc8lwHz45T4ZKn5djFTpNHHQZPDfhzZ3M55bsO
kSNtN6XMrcC3uNVhXdh5s5bjFZR3Pi4aYZ3O+wostmcPH+d4k64IdCsp/3wE
Zav3Ry3pyQFfG0iMLPsj9OcLlTQPfES9S74e/aUSxmy7xgpwX++YIaNXRfMh
wGmL14n911YhyIxtoAAD7T301D05+TYvAgz6Yp+cUV4FFRtfpQDp25I2bDfi
0PwIEcpr9q/cxMGO7ewRYtHLt+Vm9zg0T0LcWHBVYV/HQZF2nIXYlHJ2zzyz
apovEUZtted1b6/GL2x7F4qwd0e3LOJRNc2bCDtLD5n2l1bjmQPbYBHMIstN
l0+tofkT4fkbToCrZw2MvhWMOeIbNYue1tA8ilE/IThLydTg/Dn2iNE3eRmz
cASX5lOMDdv2rd1jxUUbW26rGEV/tfPPrOPSvEpw8thiD19vLv5k2+smQf8w
lxi3cC7NrwR1PlWHLV5zka/lUoKDYzUXa0u4NM9S2DteTj3RxoUtO142UgTo
tpZ2Da+l+ZZi3IGx4e5zahHzL3ukOLQvKDNhbS3NuxRhFsstRYdqMZItd4QM
a9pk4d9draX5lyFsVXD6dwm1CJRpA42cNbknRHm15IEMUdtK/RIaaqFg49ws
gwvf8bbbYB75IMfRB64h7eY8bGHHdbMcdrbPJxxYwSMv5DDu56Of68HDlxz2
yMGds9t06Dke+cHA8VDcaKuHPMxny7Vm8OSN7uuF6TzyhEHwncj/pvF4eMS2
N5qBlw6E6m4e+cKgod8sVdyYOgxn42xQj3sJv75aMr+OvKnHbX+m/N36Ovix
43umHhOa+5qO8qojf+rxxxCTNU5X69BQrz3I8dtkdiiujjxqwMTF3usPfqmD
K1uuSwOWHcp5/Lu0jnxqwIUE95JhffnIZtub1YDl5i0RL0345FUjBjznPLda
yKd8NSLMZCnnhguf/GqET5FhYeVRPuWtEUFrdVarQ/nkWSNENQf1NXF8yl8j
lsuyCjg5fPKtEU45No6RPXOqfdz3jRjCa1rwc28BedeI13oalxfGAspnIw4/
PLpz0HwB+deEhGOnR9s7CyivTWD8HSzWHxCQh03ozB+zeVmQgPLbBE3oyZ0j
ogXkYxNco4f2SU0RUJ6b8HLVZ8XSKgF52QQ++ExMm4Dy3YT++Q1xUj0h+dmE
RG+hsvdUIeW9GT67Zgaq7IXkaTPMvJKHfd4kpPw344G6Y4vXUSH52gwrnVbz
ritCaLk73IxQjz+tXGKE5G0zhjv+uzAsXUjz0YxF9o39/+UIyd9mOOdMdgpv
E9K8NGNt8kSB6xARedwMw+A7PuqfRDQ/Cqz5uKjuSI8z33xWwGpOamXGehHN
kwJO87jTGveLyGsFsmJP3ms6J4KWzwAFrune786+KyK/FbjZckX/5BsRzZsC
laMK/umdJyLPFRi5cV6gu0hE86fAAeP2Mzc1IvK9BWLjxzsfDxfTPLagyMj1
h4vmYvK+BR4W9xYssxPTfLZgQU1wXsUGMfnf8/fJeZGL9otpXlsgK3t19HSg
mPZBC+zj5tqERoppfnven6ZM90kQ035oQVjxNvmCT2Ka51YkR/9zJZ8jpn3R
Cs2m+ND5CjG07bVuRZK7c+nxfhLaH61YI7C1uTRGQvPeipysjpijMyW0T1pR
sqhrgJWDhOa/FSnp8XbZGyW0X1oReMv7l5n7JeRBK0wNo5v2+kto37RibN11
u9PXJeRDG6znPJ60/YmE9k9bz16YHzrugwTa9q5og8nB5BPPCiW0j9rwOvph
ib5IQn60YeQuv9vLVRLaT214ulH81XmQlDxpw8ZpftusxklpX7WhaOYPbvKZ
UvKlDboLVmUcWSyl/dUOP7PpYYXrpORNOybyrpV+v0tK+6wdu6SnQwaelJI/
7diyWpknCpbSfmuH2lH/TvgdKXnUjmsHhQOM4qW079qROjXU9EiqlHxqh+80
a839Qintv3Yc1lfE/MOXklcdSKzOs/NplZJXHYhRlXIm95GRVx24/Fh5NeZH
GXnVgRbPwX66P8nIqw48zMn9aGElI686MKMq39fSQUZedWCR48mvfdfJaH92
YOmpXmUvtsvIqw6IC7Z8sPKSkVcd0NFfEXu5Zy/pa71SQvO7Rfb7UBl5pURJ
tontxygZeaWEzFQy516CjLxS4reK0uo1KTLySombc6t2cHJl5JUStpM9v7Ot
lpFXSgwQ+HCOyGXklRLzPH2nB6hk5JUSMcUO5p795OSVCgZ+IwZM/VEOE61X
KtjN9tdJNZGTVyrM7H146YwZcvJKhesT9Y2O2cppf6tQVpv+6sYKOXmlgrOx
idPV9XLySoUdP0lnb98mJ69U4M1VhOoflJNXKgRMmfzyuq+cvFLhyRDfko4L
cvKqE/a3uNazwuXkVSciOmeYLY2Sk1edaPh5frnVMzl51YkD+lE3dZPk9H2g
E5/96uIfZcjJq068joDblAI5edWJTCQqznLkKNN61YmZRn1jU8Ry8qoTp/6+
UF6qkJNXXbB9sPh9tkZOXnWhYE/+o4j+DHnVBYXeWq6DAUNedeGNnXdcwViG
vOrCxdRN7vMnM+RVF8zabjv4zWLIqy64R8x6GG3DkFddGJrplRPjwECi9aoL
WZwRfS+tZsgrNYJT9aNWb2TIKzUOW0czCneGvo+osdtp1WyvvQx5pca2qcnp
Zd4MeaXGs9tpcsMzDHmlhnC/mwoXGPJKDYXjs/mLrzLklRpDrIo0UyMZ8kqN
pM4+IS0PGPJKjZuqM3Z3njLklQaxkpNbzV8x5JUGj+rMrCPfMfT9RgPDmAjD
hgyGvNLAaiJvjVkuQ15pUJMpsEQpg9tarzQYfHy3jk0NQ15pMPrCED1jEUNe
9bz+yfapoJ4hrzQwy7U0u9LGkFfd2BjOSx+vYcirbgweM7Q8/Pt68qobqyxm
xyoG1pNX3Rh25djlOT3fy7551Y3d/T58djWsJ6+6MUIREuM5oZ686oZupNkJ
t8n15FU3cqb8FgDLevKqG5OcAg16W9WTVzoLe/WWH4yzqcf/GPWY6w==
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwt13k8lPsXB3DtStK+l25d3TZ1ExWpD+37fm3pSos2aV+1FxXatNxUSuVW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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1l3tcTPkbxxPLsiz5aaUk22plN8IqvySfWLefhELW7uqyREUrl5TLarFL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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw113lczPkfB/BohQ3lbNcRSktWtNha56v9IWvFuja1FGJXslvOTVqVo7Ai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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11nk8lWkbB3CN9p32ZWrS5GMmSzXeDOGnRWmSSTMVjUYqld4kobSohldp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      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1lndYVGfTxolYPlsUsKSgRkXEKIINFQI3ookFMa+CBiwRacaoQaOBIDZi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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1lndYFOcWxrFEryV2xSCCCtYoYgGvXJfXGE3sIooxiQaDsWCMosESRb3y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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["m", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.}, {-4.0818404790458455`*^-13, 0.9997761117043741}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9272973451693373`*^9, 3.927297537754901*^9, 
  3.9354966192389*^9, 3.936934327961774*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"69a7552c-695e-463b-9106-add1b4d3d121"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<QuarkCondensate,mu=0.25,N=3,10,20,50,100,200,500,Nf=3.pdf\>\"", ",", 
   "plotSUNnf3QuarkCondensate"}], "]"}]], "Input",
 CellChangeTimes->{{3.927297349587735*^9, 3.927297349588496*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"0acc735b-065f-4fb8-8729-b3b3f3b0c3a5"],

Cell[BoxData["\<\"QuarkCondensate,mu=0.25,N=3,10,20,50,100,200,500,Nf=3.pdf\"\
\>"], "Output",
 CellChangeTimes->{3.927297350586316*^9, 3.92729753785146*^9, 
  3.9354966195667467`*^9, 3.9369343280366173`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"01675980-4ef1-43db-b16e-c8637c8cffb5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{"\"\<SUN_N3_m1_Baryon_density.dat\>\"", ",", "\"\<Table\>\""}], 
     "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927297356089943*^9, 3.9272973560906763`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"910e4c29-024a-4556-808e-fcb1ea4ca94a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotSU3BaryonDensity", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "B"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927297361316613*^9, 3.9272973613172073`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"746f681b-1787-48d1-b5aa-d75df7149601"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk41Pkfx2WjQ8iR2u6S1FIqiZLeShJtkjarFGsdbXSo6D42q7Yt0UGJ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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAlYjHsbxlNSOCcqHUKOhCOJI6lIbmQnTFQUJ8tRlgpRyFapUORICmkl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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk0lH0bxpWU6lVC4i0RUWiVUlqukEqlsrV9wkspX6UkJZK8WkRapNKC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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk4lPv7xqXFUshWnfZFSqVVJ6XOjZaTTkTSajmItEjkUKlUWvxyJJWl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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk0lH0bxlHSRoVCpa+SNUVkTV2UUlpfFBX5UrSvr6K0l7fFloqURFrU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      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk4lHsbxmUpTptI6UTpaJE2LUqhm0onTqSy1EFaqBxLn4qKJC3acChR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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1mAk0lH0bxlG0qF6SaEN525TUq/CSrrQrKpWUlBbSQlKi3haSVilZUkmy
lKi02WWy72QdY53dvoxt7Hwz0/9z5hxneOZ5/vd9X9fvus8sPGm/z1pCTExs
pbiYmPD3/39oBw5yoofN10t2UNgs6+t4rRxhk+BtjT/vPWBZtqfoh/cVuP/z
W+3cY1888x+vHld3Jf8PAD/mzZlA77tIP2BW9Fk5GPfjp6Vr9D8i14dhzODp
jGp1L2yR2X5/yWA4ZrdGl8sxvMnnP2LKkfmFm739kJWvtTGoNAoBThSvM1te
kPt9g0zWiXhX/iuEbvYZkaZ+R4K+b+2jD4Hk/tFIv1eat0n9LawWSh/O2RSL
f9f/Tta+F0yeF4fd1co+qvQQLB53i3H/koCj564/l9QJI89PQvFRO7k6r3fg
1g7JGsxPhoPnPtOI5vfkPBT8t+Fg+NlNH7D/6L9xt7akgKtuf2BBQAQ5XypM
QyzC03sioWl0RXCLVPS5h7YcMfpEzpuG4NseZ7hhnzFL75uc3rd0lK6af95y
NIqcPwNpStPfcNS+ond5u8FLm0wUHXKbKVv5ldSThbuyD+PW3vmGcsXlF/sX
ZENqov+aPRrfSX3ZuDxx+O/jNd8RM8n6jWl5DtKiatbZ3P9B6s3Fs7lak600
o+HHf1vw41EejH1rcZAeTerPR9KRK676HjG4ImpAAeTOXLObox1L+lGI1jWa
kc2sWJiKDlCIPrfkqs9P4kh/ilC/SyLIWjceWqKG/MYx14TXMg3xpF/F+DFo
cyXqWQKE1cz+Xgx/y2P5G/QTSf9KwFaI35jalIjrexsOb/UswRx9c+d1vkmk
nyUoDOiWCcBPtG6f6OB4phQacfyorpafpL+laCoP6dZ5ngwLLHoQurkMG2UG
b1w0oJB+lyHPMaXDv42CAuFxlcpRquLeFOX/i/S/HN+0De+aL0zB+lXHYsWH
yrFS/tZQuVMKmUcF1Fm5odsKUvBp8Y3C1RUVeGjM3/tlYSqZDxVpKp9LZjin
Yv6CVxzLr1Q4NDv3WRWkknlVour9L49vC9PweFb88BMPwfvrBad6ndLI/Cqx
0DrTSL0gDYJiZlJO01DR80XeYmE6mScNr6dd9HR1SofdBOGJqrD0Y7bbq/x0
Mt8qGEQezIhQyUCdcFwLquHo9Uol6koGmXc19E90WIfnZcC4W+PQroFqdF96
dNJPOZPMvwZ7Dd05zo6ZSG42tv+vrAa/HIsSdudmEj3U4oSTztc5SllQZ56/
FxFVi7oPF/xol7KIPuowqj6k5ZGdhUDaQ8GrDmrMjSfXzM8meqlD2u67nLyL
2ZhRHB49yboeu742PDLLzCb6qUdk+/FFlXNycCs7U/AXOuRCC5wNL+QQPdGx
dSXdLCotB850h67v0xkwiVZ7KqmQS/TFQMZOpZbd53OhUSN2c+d1BnxGJdc9
+pVL9MaA4sDU9XFyeWikPp3MamJAJVwzv8Imj+iPCR7zVBQ3KQ8CcfheO8iE
teLRbw1/5RM9MiF1jxJEO5UP4dWyGUzgnOTWpLh8ok8mXLd62j6RLsBfees/
fljDgvc8L6aJZQHRKwsFiUvsJX8UQFReEAsXJhsyPkgVEv2ywDMpGtczL4RL
qnla5TQ2zEPtXlA+FxI9sxG4iOK4WrwIOqIBsdFqr2357EAR0Tcbk6T/WcQM
LwIv/mqVVBMbD5Ib7ysPFxG9cyAz1dHcaPdvfIgWCoqDM2/LT9kE/yb658CD
2mx3sfc3jn99zluXzoGxj17wD9Vi4gcOftGeVSw2LoaiyABcGJ5Kjn/iVEz8
wUWftpNGR1AxRON9w0WFuI3Sltxi4hcusizUz3l1F+OBqOAG0BaZ95fOKyH+
aUBtkkOk9NYSbBQNoAG77dtsdC+UED81wDNea5alfwkGXp2IXNHYAJPAbz7X
UkqIvxphK/Uj72FzCUTHP9CI2Ln3Ap/OLCV+a4Tu6/O8R3qlOOMt7HAjvLa/
Cr9uVUr81wjTdQg/4VkKlSczBBZpQrn+rbL1saXEj01IPHZJZjq9FCJ5Bzah
f9GqTaWTyog/m+Ay7afR49VleHZ3paCkZhiKKc/SO1xG/NqMJdH7btTfLoPh
7aTO+KvNCFAyOusUWUb824yYpkGKRFkZxAXq3dvQjAjmlhN3hsuIn1twzlFm
7YBqORKE493fguXKevNOGJUTf7fAtu3NULJjOQRiE1TYgvkdsrEzAsuJ31uw
NfH0mv2Z5RB2S0GjFS7Ntns92suJ/1sh79/Fj5WvgMjer1uRzPo1mapfQXjQ
CjHH4LNN1hV4aSO/btvUNsiOHxtt96wgfGiDaX5KeENMBUxOhaXUObfBWO+p
UWldBeFFG/imPr+/SlIxxVLomDa8MPGf5aZOJfxoh7iKzfhWUypE8t/fjo7h
4ssjN6iEJ+0Y7X9n+i6MimsHhU9oR9CTxAcbC6iEL+24rtnIK+yh4p99jA69
VR0o5U6+ZDyvkvCmAwsyxHmUTZVoEZYT0AHK24Tdi85VEv50INZf6ZLzs0qE
GI5Jnp/SiQvvFm+gxFcSHnXCYkP+cz69EuZbPZ9JOHeC0ih3XGUSjfCpEyPF
027praJhpoFQsZ1YcKGgfLspjfCKB87Myzu23qBBqBbF5Tx8frIiWTOURvjF
g1zuCgW5PBpEH7fkYZVljC6bRyM84+GswexpYQpVENnhOQ/z9kXYm26oInzj
wXxipWG/VRUGFYSO4+H5sLzLQ48qwjseTn1s7ZH+XoUKv8sCJHVhpL/t8S1a
FeFfFzKolFXMsSoIaSKn14WdnbMpmourCQ+78Hr9T2WnXdUQVi8oCYFR93U+
OFQTPnahMt+qPde/GmdFAOzCrP37VGuSqwkvu2BZd/JXDbsaovbRu1Dtkvw+
f0oN4WcX3tm9oURq1ECEg9ndyH9p1nbVtIbwtBtDh0zkta7XYPSByKHQmCCt
zHpbQ/jaDS2/eZ03smogdEf1nW7kmvxzXqqthvC2G+knFa7dkq2FwGxz3id2
4+O1T2McrVrC327IXGxn/mtRiz/ldeNOI2/yzdu1hMc9WNDcdDjqfS3sXDe8
01/Wg6vuqkmF+bWEzz04dUFaroZXi51C+Vj24N2bZTuo8nWE1z1wb1cx+KVb
hyVCHPr14MLXeI6fZR3hdw/UDpbNMXevg8SQr8DRPegQd8yWjqgjPO8BllDK
IwvrUO9s8dN2Qi/uK/GXaXfXEb734u+c2x+/zq5HYp+qm45uL2znNm9W0Ksn
vO9FTTK16pxlPZ4Lx+/QC/MQRdOPd+oJ/3th5vs2kBZej0sCtRaH92JRiXtA
d349yYNecF+KaQ921gu4LLBPfS+KMx0PtcnRST70YmzfmaZ8bTrUhHEg34dl
/Ae//Y/QSV70QTfiI3+PCx1S54UE6MNzncJtvSF0kh992PB7ZoR7Fh2spuK/
x936YHs7T0q8hU7ypA+SrTFh0VIMUE6/aMlL6IPVUqPPxxQZJF/6cLh/uvfY
cgb+2KMPCXT+dl89BskbPu6rKWYoGzPgdHKp4MWH4rKXw2+PMUj+8PGffRxb
4SIDInwc42OiUraD+20GySM+9GZrBjR4MyAq15ePHP2bphvCGCSf+IhJ3PDc
I4aBqbU3BZLjo0xj2f6iLAbJKz6MBsTdpGgMCN3yTKIf+ic/Ka5tZpD86se3
JuXpZkMMCOl39N9+XLe1M7WXZpI864eNLaXxxnwm3vwBHrasN010UWeSfOvH
dj3PdOcNTIim874f1lNqBq32MEne9SMuqWD/9uNMiPBZ14+JMlNzlByYJP/6
sSvogHHrbSZEcpg1gJ1/Paj+5M0keTgA482vTp8KZWLGn0BBkEdA04xoJsnH
ARwvjzX7ItiLhMNRdRuAWtmaj1sqmCQvBxCvaVddxGUie4cwAAcQmc6pNeYz
SX4OYEWgRmSqFAuhWcILBuC9V0xXTYFF8nQQi6cvdr+/lAWXPweGT8591ypt
FsnXQYRar1qqsoOFI6IGDiKpSvfikUMskreDOGzSut9DsIdpiwY6CN/9r/K+
XGWR/B2EC4dSkPOABTmRwAZx633bPuoLFsnjQQQMlZnSPrDQqSdSABKVNxUV
xbNIPg+heO/CmIQcFvKF5esMgcW8OuEljUXyeghrLOy+2zaxEK4tBMIQ5F5u
TFo7wCL5PYSOGhOFrkls3BEBaghdLQtSghXYJM+HQF+CL9uWsmH5B5jICrar
p2uxSb4P4eZal+1229gQ4URuGDo+NpwOUzbJ+2FInND5YmXNhoIoUIbRbLAw
pMiRTfJ/GCFt9nEr3dno+RQimMAwrul6Nd/yYZN9YBg3taZpZoawIZJH/DCy
Vjx+Mi7YO//sB8PY/J3KV09lQwBrgYWGkZ9YfHpvMZvsCyOQeHWz6jSdDcHs
BAk1AsWZ44YOHWyyP4zg0xG/H/ajbIjWB4sRnFMPkj05jUP2iRFQ015a7pjH
gQi3PiNIZaq8XKTGIfvFCBbQOxJ4OhzMe7tHEEEjMA6pTf6+nUP2jREUhDPf
njnIgbAbNWKjiJKYZTnTmkP2j1EoH/3Q++UyByL7aI/iU3/XUQM3DtlHRtEW
ftI/y4sDYXpcujCKgopHgQjikP1kFEuvzrH79FmwR/sLE2IUCjK1EtN/csi+
MgqnUMqRE3kciNpROwrb2HzHCBqH7C+joG9euYvbwIEojmaOQS5mae2sPg7Z
Z8awjqa6WGcCFyqyGSXBhmOYQg1T3SPLJfvNGHyWGFccVuZi5InwBGOYeLdO
+5A6l+w7Y9jJWmu4U48LmhAvcWPYbLZ30mpDLtl/xhAmv+viFDMuoh/NVZXs
GMPcQ8fcqFZcsg+N46oJU8//Ehdek0WExup5hgG7XLlkPxpHZMiyoB5PLmyF
cjkyjka/1dueBnDJvjQOwz0aT5UiuNghjGvvcbikyFwLjuWS/Wkcrhb1EooZ
XPwtSK+1ueMoFfu1wq2ES/apcUyt53fT67kgX1dt3GTZaLamjYv/AYybk6c=

      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.}, {-7.972794680970553*^-19, 0.8554483856028171}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.92729736240617*^9, 3.927297538012435*^9, 
  3.935496619698102*^9, 3.936934328272285*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"d849d015-fcad-4b66-8b1a-1b9235e00d35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<BaryonDensity,m=1,N=3,Nf=3,10,20,50,100,200,500.pdf\>\"", ",", 
   "plotSU3BaryonDensity"}], "]"}]], "Input",
 CellChangeTimes->{{3.9272973682899237`*^9, 3.92729736829023*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"3956afb5-90d9-4902-9afc-657855543489"],

Cell[BoxData["\<\"BaryonDensity,m=1,N=3,Nf=3,10,20,50,100,200,500.pdf\"\>"], \
"Output",
 CellChangeTimes->{3.927297369254171*^9, 3.927297538103394*^9, 
  3.9354966199003773`*^9, 3.936934328477747*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"df54a733-fe83-48eb-9b1c-17f22fb8d721"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{"\"\<SUN_N3_m1_Polyakov_loop.dat\>\"", ",", "\"\<Table\>\""}], 
     "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927297372796753*^9, 3.927297374206568*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"6d7adf60-19c2-42d4-99cc-5a31927ce2cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotSU3PolyakovLoop", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Axes", "->", "False"}], ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\"\<W(1)\>\""}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927297380341161*^9, 3.927297380341865*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"5ca58c29-a62d-4842-9243-b3f12e269d16"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9WAk0VWsbpm6GRCRSaNB0yy00iuqhuMpNZapblFKGUsklzcNNySUalCJK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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9WAc4Vv0blrRTGaUi6UPjq5RkpP7uioyKkJIolYxC+vKJKPVpRylKiwYN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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9WAlUTWsbTkKhpDIll9BAJdGo9ES6xsxTREIyK8NNhUuXcFNuKTKmPyEh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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxFWAk4lGsblqSiTVJpla2jTSVtTudWh1InSYsWlTal6EibpVRoESq07+tJ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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxFmAk01VsbxlU3pXIbNKikWdFIupLq4d4iTUojzYPSl26UDFEhDYYGRNHE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      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxFmAc41vv7x6koHE5T02lvpZOMqN4UldYx05Iy4mSLJES7aKGdNEiS09JJ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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxFmAlYzWkbxmPs66TIRIxJY8mI7OtddmmSJYnIvqXBaCNrWUJKKOtEDUql
9bTv2zkoW6KkpE27c9pO26nzPf+/7z3Tda6r69fZ3ud9nvu+n6sxOw6t3d1d
SUlpUjclJe43+1lbuSAz8bkYPb8nlpbsdsCWTY2p//EV9POq+4fjc7pvJh5w
uYlJj7XN/3v+Ht46B3QmEKetN339bLQ3llw64JigeP0j6AzaXR1PvOTn5Rd/
b/OF7xPPGfGK9wdgdd/2nXHEwsyZeg+yg3BC9ZJNrOLzQrHl9fwDMcT/Lr4h
6/8xDBN2D1wUrfh8AdboNMgiiXeN6W/2fFEkYgOK70Yovi8KsrPvRgiIteSO
EeeCY+DjGHk6TPH9cbD2PScMIS4vaFfWH5mANBUdSZDiPIlIUfWTBRKv2zIn
6tSSZLwcU1zjrzhfCrILXib4EU8ztKGPSEHCEJO/nyjOm4rkuL/6PiJWnReq
Mi80DXkdPZ28FedPh7ZmnyIv4qYJdfp39mbANWi7xn1FPUKIl3ctuEOcM3zC
4RYNEd4Kn+t5KuoT4cuUAK0bxBG9d3uZ5DzHpljXWjdFvS8gEG72cCH2kD7M
Cr/8EqOq2kZfUtSfiX7lq13OE9vwF5CFD0GL888q7uMVNh2M7XuK2IQ/wCuc
tLmtflxxP6+hZZIywJZ4Jn8hb6D1Qu3rEcV9vUVM2smbVsRcNcPC3iLEMmfC
fsX9vcMKDdmDXcQOxt/Mll59h/cHcqQWivt8B1uN+ZM3E9cs73HEel828mco
L9uguN9siGunLFxDbI7fnP9d/B6PBHbDDBX3/R7Rs1NeLyPO4o47KgcmFpV7
9BX3n4OBBqIv84jnT94a2a09B9YbZs2cqejHB3SMUraaQhyodeLVlA8f8Nxh
ktNERX8+wsdpm/1Y4pEad8ssQj5irouT4ShFv3IRqG0pVyN2UY3ucL2Si1ez
a68pK/qXC5usfKX+xFTMkMQ9eSjU77e6h6KfeUiY9adDp0gMq5+4E33C7+42
56Ui1t9PMLBdbyUmLuTapZGPFSaxupUi1u989Cm1/fCV+M8GnY2rWvMxZ6SZ
yScR6/9nHFumE/aOOKHqz0PH33/GTbGw5oWIzUMB9Otru6US/1FseeFpUAGm
HrJqihGx+SjE2U8qaaHE/+RdokchBtf5Wz0VsXkpxCWBrPEh8aC3voLeu78g
xTnb5LaIzc8XvBjSfN2N+JQog/5ShJGrJgVcELF5KkKsA7xOEtsVHakPG/gV
0XrNltYiNl9f4e6sompJrPNZ6aSBw1dkeFh4bhexefuK6q5/GkyJKz669Smp
/AqDkOvjjURs/opRV6M0ewkxDcfNYxuKITcI+HWuiM1jMVYkrivRIeZerZxe
jKFucSe0RGw+i5Fr8a9YnXjwy/kBflNLoP9H5tyfRWxeS2C0umFLT2K+vAcl
SLTP3dguZPNbAtOY2dpi4tMpm1JzB5Qi/uT7nFIhm+dSFLvtMskjns03qBQX
fvELzBKy+S7FdR+z/GRiSbT9p16VpbipMv2LQMjmvQx7Iuqj/Ij9BNxAlWGt
ruHe+0I2/2U46imrcSPeFuIpmZFWBrM1cUudhEwPZXg8Xc/alng4L4ByPLZd
ZLdfyPRRjl1h9kbmxHx7vcqhVnG7zUjI9FIOi+Mb7fWJnfmCv0E+6+DLaUKm
n284s9ZZrEWsxzfgG3x3bqtQEzI9fUP1Qd/QvsStd7f7a1d8Q13eYKOODKav
ClQdWxVfS8wff30FTrr0lxVmML1VQBihNPAN8b7r3A1X4FSvz9+TMpj+KrCj
baV3CPGvroNIIpV4c1Sm6Z3B9FgJXdFDW3difrz/qcTPwWW3z2YwfVbisonN
5SPE7ucnUUlVOL1abrA9g+m1CgVek/ONiVeejRNH21dhRFjQLL0Mpt8qFO6e
uFOHuBtNr/G3KjR3NzQflcH0XA3fRQm/DSSO4dq7rhpaK8ZFdqQzfVdjlp/u
sGpiGjaqsBruOy8uyktneq9GWXXWXCExd1tqOjUYruHfFZ7O9F+DjOUZV72J
eXnfr0H52PQK13TmBzVIL1414ATxnb1DZyzrV4vjat069qUzf6jFhdcXw02I
1+x8lFxoVwuzU04zFqUzv6iF1cBbZyYT97XgFFMLzXe7bqqnM/+oQ++rrod7
EfPjv64OntYRqg1pzE/qcGfc8TOFxMc2cN9QB+2oE+HP05i/1MH6ofmzcGLd
tV+/z5v8HY/eRFt5pTG/+Y6hXjpNzsTVXDn3vqPyw1a9o2nMf76jh3/pmi3E
Piu7elr2FWNHwqbxy9OYH4lhMHpb2hTiTUuvune3ozoM3X5TT2P+JMaWSU5L
fyIeos9NLN2D6kft2lTmVxIYpY/5kEPMTcvwCRK83yPXS0hl/iXB+eu9Dz0m
5t9uIcGhZdlbr6YyP5Ngh1g62IaYl4OnBB4WAxzNU5m/SdCQ4ydYTNymxilO
gvrG7b4TU5nfSXDpZZaZMvEHj6NkSfVweXUysyWF+V896nP7yAqJOTdRmVcP
Y+1uNWkpzA/rMehQ262nxFz1VBLWBTt1d0th/liPLvOpE62J9/MGWA/7VTcG
maUwv6yHb+ic4AXE/PUV1WPxBEH/31KYf9ZjXKC7Zi9i3g6GNUDDY5u0Kpn5
aQNavIKcXhF3OvMKRV1Zn8yQZOavDcgo6Mi8QcypI9+pAYe3qlywTWZ+2wCP
u/mtG4lJbL88iW3AqlEFmvOSmf82YGm2dy8N4h/lNWBDq+BhVxLz40Y4TvSq
LyK2OrPw8YLxjVDdUt6anMT8uRGxucqR3sQG3PhYNCJnjv94xyTm1414Zjfd
eAfx75wdejRicN6MSYuSmH83optUN34Mcff2m6ToRmgnBMuVkpifN8J7v460
KFGML3bm8Qd/asLBC9MfJCYyf2/CR7Fe+33i2GZNx9lzmxDy4kMvh0Tm900o
vng0fSOxJ9f+I03IrLijOzOR+X8TBklExirEf9O0vvVtwmKxwyhJAsuDJvg4
TLuXRWzEyedLE+4ethT6JbB8aMLFugcPzhFP5OJgaDOq1xv+vi2B5UUzlI1q
zOYR97LkHKAZPaKlc4YlsPxoRmBCRYYkXoySyrdj5Y7NkMbN7HwZz/KE2Hhz
0SPixD23q1/GNCPSNMvyVDzLl2b4F8m9TYl/yKMZEl3Ls1PiWd5IkZLt2Lcv
se2OcfSQYufR2DnFcSx/pCjqOqccQ8zbx1Z6/ur6a9fiWB5JcePg3Yi9xHy5
N6V4qCo6szCO5ZMUbX8Y1KsS9ys4SSMnxS9XrveqiWV5JUXL2EHJycScWty7
t2Dy+IkanrEsv1owsWCthiUx535b5rRgXXhjEmJZnrVg1RK7HqrEXj8MDy8X
La+uiGH51oLul7IOxxHz3XnSAoN+h265xrC8a8HufI8t24l5+yxsgd5Y39Rp
MSz/WlCi20fYk5gfB9VWGFlo7M2NZnnYijWjDR77EQ/6ESg41i45fSya5WMr
Ai4dla4k5pqj6diKMhvdPurRLC9boW5/VVAVRXpcwQVgKzxMStujo1h+tuJW
gXv+ReJ/hdwLWuFc1rx2QxTL0zZs+tNy51ji0z8OjJR2w/4NkSxf2/D1XdPK
JOLN/AW2QSU2bpRLJMvbNgTca3PeSDyLb2gbosx7Oo+NZPnbhuqP00dIIsRQ
4QesDQfLC/TjIlget8HYdE3HeWLxPH4CoF1Xtsw4guVzO8J2VmmqE2dy5c9u
h5VFsHupgOV1Ow7YXXALJPadxRlCOy7rJIy0EbD8bsdy6cPZC4ideINqR/aY
UyU9BCzP2/FK8uCXrHAxLH4YJurOGBdeD2f5Tp/3KW+SGTFvJyodCCg403t0
OMv7DswwcDtYFiaGGh8oHQhLWbn5aRjL/w5simzKtiJuDPShDnQg2fZ99tQw
tg90wHXs+E3NoWLw4xHdgcqwafuiQ9l+0AF55QzZcWIya5JQB0aaWg1dEMr2
BRl8tqqFd4WIQb2jhJLBWutwTlII2x9kcLgXZn+GmF8fzGXYZj38gV4I2ydk
8B6Xv0yJmLfbGzKEVk0+lBTM9gsZVocYqp0iHvFwNUWQDEfH7Vs4P5jtGzIk
JwtK24LE4G7js1Inpnjs6hUVxPaPTigd8Xt8lJiXz6xOBJcEJ+sEsX2Enld/
uqGGcp5Lj7//6sTUluQ9T56x/aQTpj01JduIr9ziEqITTrZt9erP2L7SiWGa
VpY5gWLw11HQCZ9zjzdfDWT7Cz0veJ6ylJiPoyFduLa/435nANtnujClfVut
gPhX5fR33iu7KHdHBFsGsP2mCzEVBmVjiGWu3Am6MKJ00JVcf7bvdGHdx3M+
LsR5nL1EdeGj/PkEfX+2/3ShXE06uvmpGILL6po9v3fhyX6tc35P2T4kx/zk
v0w2E1/rwzs0jh2svD7wKduP5Hi10Hdekp+YconGZbMcw84nGh32Y/uSHA0D
9DJ/JV7BxfV1OUxV54e89WX7kxz9N6bIThOPpfSa/kKO8fKC4Mm+bJ+Sw/3J
3ecFT8T4/7+r9P427bHsMvH/ABQ7EWQ=
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\"W(1)\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.}, {0, 0.9932550401274602}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.927297381223468*^9, 3.9272975382626762`*^9, 
  3.935496620193068*^9, 3.9369343288005867`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"31139d92-8f39-4494-a377-dbca90cb84a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<PolyakovLoop,m=1,N=3,Nf=3,10,20,50,100,200,500.pdf\>\"", ",", 
   "plotSU3PolyakovLoop"}], "]"}]], "Input",
 CellChangeTimes->{{3.927297388420558*^9, 3.927297388420889*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"46033b13-233b-4563-803d-f1d5ef9a37a6"],

Cell[BoxData["\<\"PolyakovLoop,m=1,N=3,Nf=3,10,20,50,100,200,500.pdf\"\>"], \
"Output",
 CellChangeTimes->{3.927297390085001*^9, 3.92729753835288*^9, 
  3.935496620284589*^9, 3.9369343289630423`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"2e032df0-058a-47f7-b82e-34474a8ed791"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{"\"\<SUN_N3_m1_quark_condensate.dat\>\"", ",", "\"\<Table\>\""}],
      "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9272973956586742`*^9, 3.9272973956594954`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"cbe347cd-35d2-43a3-9e3a-97723a58de63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotSU3QuarkCondensate", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Axes", "->", "False"}], ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9272974003160753`*^9, 3.927297400316679*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"25d96430-62f7-4448-beaf-baaf020e761f"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9mAk0lP37xoWk5I2UFG1IaNEqoi6J0uK11qsobVooJZU2JVJJvCr006oo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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9mAlYjPv7xlOSLUsRfiSJZMsRThRuWY6lhAhHUjqndOyFKEsbHYposXZC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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9mAk4lHsbxlVUqESJnJIiHSqilEh3pQ5ttKBFxWnvRMdpIdpsRYk2bSqK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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9mAk4lXkbxiNL2jcl0ihpNbRRjepWKSWJNopKZUmmjRZaB1NZRkUYihaa
VDNEyVYJScp29v09ZV+yL8fOd87p73Od63K9nPO+/+d57vt3P9eZfeTUTmfF
ESNG6CuMGCH7PfxTH/tp/kEHMZSbsirKnS8hV6EgZdv/r4OQU6HpMFV6/eey
0kXH/wqD39+PZ6XbD///PmY2cQaMpdcfd9uWJPzyGImGxX139g+//wlsxxpo
5e8Tw2yi+c15PfHQ8f/tEMdu+PP/Qqvia2GOrRj5hcamDxmJML5s5ey/d/h+
ydiXVLhk0R4x4jbe7R/DeQXFN9+Wx+8avn8Kzp/MOjtkI4bT7DH7CjakImj9
st5l1sPPSwP1/X7heisx9IZ83/z5MgNN6m0tiy2Hn/8W+jdyPFq3ilEl6p20
fuZ7pHvo7w81Hz5PFqrO1ieN3yTGrgOr066aZeOB0RYflw3D58vBrNnzOVEQ
Y7nlOektciBQH8h8tmb4vLmoHs8yubtajKkmyVNMkj/icOFW533Gw+fPg9Hp
22Z9y8ToWNi4Psr1EzTnudV4GQ7Xk483r391YCwWg6Wx8HSX9mcoTMlPVl0w
XN9n9CgmdGnMFeONqvODPawCBIQ1rVXRGa73C1alzA8v1RIjXPKo6HXgV3xI
vD7+3PTh+gvRlvzprWSyGOfkDSiCpsWKl7vHD/ejGPn8//puqYmxR36AYpye
EJXyj9Jwf0rwdk9LY+QQBWN5Q0ox1XTlu2O9FOkXDSXtV1eod1KQVTPtFQ1W
fzn9/qCZIv2jI/fyxItK9RQuWVfv2xRMx/IGo7PmlRTpJ136vMkermIKP8yV
zpw9xkDQFfcgJx5F+svAN58Q3joGBQfM8Y/byMQVN3sPSSFF+s3E6uL5HkGf
KBTJjjuLBSFX2DqQRZH+syC+WT7GKp3CGoODqQq9LFQ2LxZeSqbIPNgYOqV/
6eYLCv/pXS5ewmajoUmoeiaOIvPh4N+xb2JWRVOYqX2v8lASB2t3p+wTh1Fk
XlzwXW33HQmm8NfU9L5bQVxsWhSdmXedIvPjoqdq6L7yVQrSYiZnufDgePLq
TL3zFJknD50Isdc9SeHESNmJ+NgfbeA9woUi8+XjbGxB+LsDFCjZuLQFOOZk
ybDdQ5F5C6Ddo2PNsKSwvc3Qblu3AFVB85bqm1Fk/kJUu77529mEwvu67acu
MoUYpxDz9OoyiuhBhNyeOT4XFlL4tcz9xvNEEYz1FLdZ61BEHxSu33RboDad
QgwvQPqiILbpWxs7jiJ6kV6LCpO0lCiMp8WnqDqLIXjg+PRcr4joR4w7Oi/N
klpEuPr5k/Qv38Bo1HpVWC0ievqGm396qxeIRLjw7Uzrq3HfMQjViH8YIqKv
76jecNreqUAEQ+GIKxaXvkP5wNdgpSwR0dt3bGgO23PjtQg1nNujymu/I6Y4
TVj3TET0V4Yr2r5bDR+IIBVHmPfeMkQte16w966I6LEMdcfM/Rz9RZC9e1Je
Gd72CeIsr4iIPsswVWS2R8tDhAlf1/z7bGk53Pw+5xa5iIheyzExT1njsL0I
8vIeluNApIIPb4eI6LccvzVrLlpuJsK1nP253LEVOHt+vOmZVSKi5wpoHu1o
DtUXYZV8QBWoXgnXSB0R0XcFFgRmMn2mitCS7sVXqa1A6MeAoztGiYjeKxFc
MW+TQr8Qz1JkgqpExtrD8X83C4n+K7F9pUPG5AohHJMiWow+VsJR8dYLD46Q
+KESmbZZL9K+CKEhN0AV0gyU68veCYk/qrDs7JfI1pdCyMf7oApzPnyoqY4V
Er9U4axSnWpuuBD+8oKrYbw1ZJGfv5D4pxqcnVY+iy4JYSofQDU0bQfXpp8Q
Ej9Vo/d5fqi+oxDd9w6/WFxTDZ/jk1/d3Ckk/qpBrEFIyRczIeTH312DiAQj
rXZjIfFbDfLcVhSOXCjEsVBZh2sQY6c4uV9TSPxXg/TAXbqisULo3BovtUgt
RPQZy58MCogfa9Hk4ndud4sAcnnH1IJ9q2dWY5mA+LMWs9f94nSSKUDIdX1p
SXWIe1fqzcsTEL/WYcEW7fDFqQJs9XnbnO5Vh7GpO364xguIf+tgqF6RHBwp
gIJUvdbVdfCyujErJkBA/FyPyrwZrhEXBciQjXdXPbwlCTne7gLi73pc0vR1
MncQQCo2aYX1WJCreGPIUkD8Xo/A8wUOsWsFkHVruuEPuNtG/LLEQED8/wNm
mXbKz2cJILd39A9YFuhuGjdBQHjwAxO1l007MMRHlKu60ebRDTjkVPEysplP
+NCAtu7Mrdnf+LA5+iSbutCAMN+DWqxSPuFFA4bCwhxYH/hQOyRzTAMatm/c
lCPl1k9+NOJRx8lx9x/yIZf/rkYkRK5qPHybT3jSiJBk0cxp1/jw3it7QiNC
s5JZaSf5hC+NYFbP225+kI9lO783mRg0wfxeblbedj7hTRO0ls8+smQtH/Wy
cu43QRLRfipQn0/404Ru/oAOU4uP2K2Dyu5qzThapp44egyf8KgZkapzrJf2
8rB/U3CI4oVmSLKnm5rX8QifmnHQtDfVksfD5PUyxTbj4ix+4/rPPMKrFrQO
lWjPT+VBphaNhS0YWDvij/4nPMKvFty+HbU99y4P8o8fasGzVyUfvHx5hGct
eKrBn6Bzhge5HSJaIAiRnE8/xCN8a8GKPleDDVY89EyXOa4FlQ2nTr1fwyO8
a0HDcRvPRYt5YId7SpHUisxwK8+AGTzCv1a4HIh/JlDlQUaTKSatCDWKtJwl
4RIetuLFV7vI3ZVcyKqXlgRahuanKwwu4WMrkraMGnsvmws3OQBbUfPLxqfP
E7mEl61oUKko+i9amnvyG7Qi5nFHelwgl/CzFfkGXnG3vLiQ42BaG3ZYOH46
4cIlPG3Dv4l3bNfv5mLAX+5Q7OkVhapt4BK+tuHTOdWkfENpzkrdIfBrQ77w
Q42XNHd/8rYNjnNjPXTGcCE124ynmW3YbG0U8L6bQ/jbho6V9Uetqzn4WV4b
3O01TfhMDuFxO5zfqJjb5XBw4o91/6xd0A6L25wPxYkcwud23LOLoFZHc2Ah
k8+hdty+ZsyLDuAQXrej2DKwRnKeg3kyHIa3Iy9788YtThzC73Z4eSrohthw
oNgbJnV0O/QuGGbR13EIz9sRsWau5Wh9DsQXHN79PrID8RcnKpnM4BC+d2DU
dAVtJxUOMjt1fVf91gHTKeLi6+1swvsOXL7otv3RdzYiZOM/04G+nesYr4vZ
hP8doEJKQ7Mz2fCQqpUW3wGdSa6f8uPZJA86YOM/91F+GBtWMvuIO7AxoN8u
24dN8qEDDZfT9FJOsrFIFgfqnbjxT4tJrD2b5EUnDs5WpwduYUPFXUaATmxp
O6J50ohN8qMTc1RqLS3nsFFeS5s75NuJ/I0+MXoT2CRPOqEdxTft7WMhyyWy
/mtGJ8rGubl/rWWRfOlEANfTJoLNwk97dKLujNr8g7kskjcSPEwfqTPnJQvn
j8yXviRIVVY5XX6fRfJHgns2ly0e+rMgx8dBCSL23iu3O8cieSRBQtp+9wlH
WJCXGybB1EVXp3+0YpF8kuDi48AZZ01YGC26IpWcBOp/fI2bs4BF8koCly/b
akumsiBzS4hiF0ptv2l4K7BIfnUhQV3DdXYTEzL6HVjdBa/VFkoFAibJsy4o
XA+cfeIzEw9+Ag/3byY0T0xhknzrgrhi88PXj5iQT+dpF6ZFPnPcE8wkedeF
NIvyoxJvJuT4pLpwKTKbF+HCJPnXhYeuRU3Gu5iQy2FqN1hrLNgcMEkedqPk
7uq35/WZGP8zUMA32V06bQaT5GM3lqaOM01TZkI2HF3fbhRGhprYtTFIXnZD
veNzc4+Ygc9bZAHYjSNvLQKjCxkkP7txdempVabpDMTly97QjTO2pvOrnjBI
nvbg46FrfkEhDFz7eWB80Y3zXn6VQfK1B2XRXCPqOAP28gb2QOPwQIW/LYPk
bQ9s5zx/aWzGwEr5QHuwdaluXvUSBsnfHqgouVpGaTMwRS6wHhzOmuNpNZpB
8rgHFz+kHlHpoqPZRK4ASJYYbcqpoJN87sWqe4fNrtHoKJSVv6oXmeeTAkzf
00le98K9dPM65Rd0xK+UAaEXttyewOIIOsnvXvQEWUVG+dHhJwdUL77aet9y
O00ned6LT+kHwtceoOPQT2DCvD6YpW5BJ/neixkhFp5txnTIcTKlD9fcfSOZ
unSS9324qcQ4njGRjunyQOlDpJvfxCcDNJL/fVheGfzybj0N7f/FSifQB96b
8BP+XBrZB/owmvfjlG8eDXJ5pPdhW1aw0CeZRvaDPqjN1GPfeECDFNZSC/XB
IkHVJySIRvaFftxRXDky1osG6eykCdUPvR2O19KdaWR/6MdeE5EGeycN8vXB
oR+rMhLbukAj+0Q/ZotuGM7+lQY5bu/2w/F1Vqu1Jo3sF/34fYG9/U1VGrQe
7ZBGUD8ev58+M6CulOwb/bBasnfvpLxSyLohHDGA31Zcio9/UEr2jwFYLqmy
tvQuhdw+Kwdgt8787tCuUrKPDMBZ7XlijkEpZOnhcXIAQ0ku5aFqpWQ/GUDK
qyUnPCtLEPS3LCEGEM0dE3z0QwnZVwZwYKHNtaP3SiBvh2gA7j8S/vA8V0L2
lwGci9ItvmtdAnkcTR7E4QbVR3mLS8g+M4iOcqUVKqolUi7n0R9vHUQ3TeOj
XXkx2W8GMc8z4sa798XovyU7wSB8R+mlLY0qJvvOIBinsv9KP1sMngwvaYM4
uS1jnY11Mdl/BhG78M3I/sXFSAnU1FVuGkRPUuKkDNVisg8NoY/RGeNfUYQ7
o+SEhuHIJdTxD0VkPxpC/Rm7kY73i/C7TC72Q9hrlb3x2IUisi8N4Ve1CXS/
XUXYIovr0CGkPtpAvTIsIvvTEN42vozqHFOEudL0WvFlCEsliistawvJPjWE
9E2oSs0rBPm6yrTKPJtp9LgQ/wMIx4xl
      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9mAk4lPv7xkmb6hCJOp06bQoVZS90q5SlOJ1EQqfyK+0bSp3SokXbIaLV
cbRRSZ1OiLRI0maZfX/te5bB2GfMf2b6zt811+Ua3nnf7/M89/25n2umBe1b
s3WIhobGXE0NDeVv9Y8xY+z6sb0UhrW+ra7aehT1wb63B3vU7y/Bn7s36Ivi
/RnLUrOdl+MxyXbBs/3////b4Iu1Tku6KXxYu64k/dc7KC0Ula/tVl9/HxGv
nD/HdlFwGesaNasvFSYaLkiTqD+fhpENF9zudFIo/Gbr/A/jKUoKXBpCO9T3
e46mYpsZM9op3Ft2VTqa8x/KZU8Gn7ap75+BKS3nTxq1UtgybfT6z0uzkPzQ
9llgs/p5L7H8zPPY400UjOWRmWee5WBaU6RFRIP6+blgzsy/4ldHoVbUr7fk
lzdon2XwdmyN+jxvYeCVlvegkoL3hoUvj7vkIWOa612jcvX53uMnXes9wSIK
VqsOKm7xHvOnrpwbx1efNx/Xn7U33eJQMHB4Ps7h+Qd4TZiYeZKpPn8B7mxe
fH0ZjYLEtGXJzW0foV2/I6m6SF1PIYbLzHmbvlBgTTDd3zP5E3hX0tbkflTX
9wmDH6N+6XxPIXPE1iQf1mckR3e5jHyrrvcLPjr/K+zPoZDQnVz04uJX6JpI
xV8z1fV/Q4d+SsLh5xQOqhpQhFnUEKFWurofxUjsamXsfkjBR3WAYuhUFse8
uKfuTwnG51yYyUuiYKtqSCmWpsbdF9xU94uGr4FlM3LjKSirMfyPhtvn6rOO
xKj7R0ewU3qI4UUKR1fXrV/+Fx3ikP92x55R95MOmb/sVdNxCt9dhx4I286A
Ht0wbPoRdX8ZeP5K+5l9KIVATD9/bxkTw4KDTs/bo+43E/a187Q1t1EoUh53
CgsVW/v8XmxS95+FpLP0Sy7+FBzN/8jS7Geh8+6S3Axv9TzYeGXmrTnUk8IT
42PF89lsuFRdPmy5Qj0fDmDe4eAMCr9MvlWz8V8OFvkO2TbPXj0vLtgFL8f3
z6dw2SB7IPoSFwdcorakmKrnx8XOhRv3W06noChG/20wDxa8FN+kn9Xz5OGM
n5NNkz6FPVrKE/ExadYRM8PR6vnyIRsz22e6FgVKOa7JAgzbcoGlMyAi8xbg
vNW6z8IOETw7LPxW9grwxi939YUmEZm/EG6p3tFGVSK8afTc9ydTiHPD5989
xxcRPYgQeJmezqGJMK9y17lHT0U4lGDKHPFZRPRBwU1ww/rndyL8zbugeFEY
f6pV8lOWiOiFwsp52+yqn4igQ0vNGLG1DL5jnvx6656I6KcMM8rpdMtbIhz/
9FHxl3Ls0/QLSb8iInoqh9ne2bNGRYkQXn6g/b+fKtCdF6vvHiEi+qpAus3q
DTtDRbAQakR4HK1A/v3IuXt3iIjeKsA+9jRl7UYR6jkxI6saKtDy6k3HZB8R
0V8lmspkdl89RFCII/6IbyUcyqYkrXcWET1WQt/A0rPIRgTl1XoFldC1eLRn
+hwR0Wclyn/xMQmcKoLuV8e0hwuqgM4tKUfGi4heqzDI2aJ3dJQIqvL+qUJm
hePVTXIh0W8VbOUWvmYSIU6898/njqnGZJ7gDK9BSPRcjZ4Hlh67KCHsVQOq
RpLBGXoVXUj0XY3dk0JWoFAIcfZh/vCGaiSyJayTr4RE7zWI9PN7lPpUiIcZ
SkHVwOK8g/jFXSHRfw0qGqM5D64Jsenfa2KbDzXQOXj1QsRFIfFDDWyD+LYO
x4WYoDJALY72Lh5TfkBI/FGL39a32e1Q6Eg13qRa2HhsbuD7CYlfavFa5rNq
wSohzqsKroOWgBu3D0Linzq4L174Pd5SCGfVAOow33Xc2TvGQuKnOjRecbmS
MEGI3lubH8+pr8P73jbHA6OFxF/1GLrhaK71oACq46+tx9mAaMcKsYD4rR5G
unrtodUCbI9TdrgeI4vMRonZAuK/eugLnXPWfhZgarSOwiINCLDqsrj7SkD8
2IAEK+Nk3hMBVPL+uwHL/BscepMExJ8N8JZG22jGChB7dq6ipEZ8HEh+1xkp
IH5tRNUx0RhamADup3Lbsg83IuuW9eprwQLi30aYTqK9XuEngKZCvavrGlE4
beS5SncB8XMTDlcFlwc7CJCjHK93E0y9U6ScuQLi7yaEU0/1LKcIoBCbosIm
2OteW3NYV0D83oS3Hn93PtIQQNktI4vvmBI+3/RTO5/4/zuin9XMplXxobJ3
4nckdRya+ZHJJzz4jlP0r94pBXzc3DbeZsWoZlya0tgUmsknfGiGbuLgFPMU
Pn7/3/08KrwZSY/9jdnX+IQXzdDs3WO1I4oP7Y1KxzSjb+6X403hfMKPFgQk
TnJav50Plfy9W7CsfcH9TD8+4UkLGilJo9yNjyO+yie0AF+3udgv5BO+tGD3
6dTGP0z5sFxT0epg3gpxU4Nu2EQ+4U0rDqaEt4Rr89GkLOd2K1JKM7J39vEI
f1rRf3/8w1WNPNx1Hxy2S7sNSYumd0zm8wiP2vB0Tlhx2Wce/Jf/FTskvA3Z
qzL3x2TzCJ/aINuQpD//IQ/6S5SKbcOEd12Nedd5hFdiCKdHz1saxYNSLRNM
xVjqstwg4xCP8EuMpttD2IYK7qs+vlEMjmFWyk4fHuGZGCeLffOeufCgssM1
MX57XelXZ8UjfBNjbIRfqs4MHvqMlI4TY1Ajr8pEn0d4J8bjVb8utdHkgZ0Q
qkBSO6ZZH5daibmEf+0YObHGzbicCyVNxjm04+Aj3z+0S7iEh+2Yl8wLrXjN
hbJ6RUlYc2573uM0LuFjO5Yfkv+5/RYXO1QAbIe8PEYw8QKX8LIdYq+hhu/C
uVC1r1zxvAWLt/gFcwk/29Hyj4G0di0XKhwYdmDAzNtg+zIu4WkHLt/Lri5b
wIXsvMqh+LOpK9ljKpfwtQM33j2JTNPhQukOwekOPI/b+05TxiG87cBJ39y/
PL9zoDDbxJRXHTjmozEzhs8h/O2A3cjr2YWfOPhRXgd4LR9OSTI5hMed6AvO
zJxwn4M9Jxc/cDLpxObYyItWcRzC506IZ5nZLj/JgYdSPhs7UbwhttVzL4fw
uhMLvkU2egZyMEuJw4ROFLimBy734BB+d+IL526EtT0HQ/rjFY7uxEA099Sk
WRzC807knU1O6h/HQVl44OvdWhIMvrbUZmhyCN8leKR/t/tOm2JP6ZoRab9I
gn7Lits7KTbhvQR6f+XOm/uNjWvK8R+QoNK9rKIum034L0HC8uLGWylshCjU
SkuVQHt0/TG3eDbJAwkyGUElbafY8FLap0wCaeRv+rH72CQfJKh6EXds7gY2
zJRxML4LTzPqnfM92CQvuvAivixujT0bw3cpCdCFc+bCB5Qxm+RHF97YGKT/
bxwbVQ20mfLILqx2jRPWaLBJnnRhnMx8y+ZWFt4G32j6mtOFFK34I3whi+RL
F0ZYLfLy/MLCD3t0Ydjj7QZvslgkb7ohabYaNLnPwqGg2YpXN0yHRzjFxrJI
/nTj8mOxVvdxFlT4+KMb2puGn163m0XyqBvBqfLvmetZUJUb3w2WSf0+PVcW
yaduXK2OwU5rFkaJIhSS64bXpvhLedNYJK+6kVjnc8ZAlwWlW2KH9GBh5sD6
YCmT5FcP3jmFOGY1MqGk34aFPbgTtDNgKJdJ8qwHzdl+dasLmEj6ATzEFIWN
SVTstT/yrUeBw2xpbRITqumk9EBIldWaX2aSvOuBt9+W7kNHmFDhk+qBucnZ
wLfBTJJ/PTCb6LRi2FomVHIw6EXt5xWVK5cwSR72olBjUkCcORM6PwIFPfri
Ct4kJsnHXpQsyvnnV20mlMOZEdmLArlxQXA3g+RlL7Yn3vnzaTUDn9yUAdiL
qG1r2rppDJKfvRi9ZKKX81sG7hUqL+hFp2Zs/sU0BsnTPgS0/XSYc4OBEz8O
jOD5f9+ccY5B8rUP7a5D14SEMhCgamAfKq7kfcvfxCB524e0N8MXjPdiwE41
0D64B+Sn7XBgkPztg9O6hK15JgyMUwmsD+vOc6MmGjJIHvfhd4drDge1GGhz
UCkAde+vPmKK6SSf+5E4zLXfuoyOb8ry7fuxarLQ5+Y3OsnrfjTXmtdo5NCR
aqcEQj+OJbGKdqXQSX73wzpKz05wlY7TKkD149Jpyn3VKTrJ837Evquak7+X
jo0/gAkbvwgtx0A6yfd+VA7P7c5xp0OFk3ED6C31n+NoRyd5PwD3jKLC/Jl0
GKkCZQAWwQtaPfXpJP8HcEnDv5CS09D55K5iAgO4mP8pNKSFRvaBAZwoSvt5
jJAGlTyyB7C4sq7s8Wca2Q8GUGqqXeOVRYMC1goLDcBQ+rtn7z0a2RekqLv/
zCk1lgbF7BQJJcUR63fcgBM0sj9IoeNV5GS4hwbV+hAohaSfFsvxp5F9Qoon
Jw52JbrRoMLtVSm8rcde3GFLI/uFFNM3PdjvOJOGScm/KSJIimNG9V/G69PI
viHF+4U7d3+Xl0LZDaGGDOwLC9OyhaVk/5DhYM7zmKsvS6Gyj50M3Fn3/I5d
LSX7iAwdRfYuoftKoUyPkL0ylEztjTm8spTsJzI0S/IOX55dikvXlQkhw/Gg
4kXPtErJviJDVNZzvcryEqjaIZLBLzjQfvrrErK/yLBqhGFjyI0SqOJIfxBL
PU9tYIaVkH1mEA9+ul2y7PcSTNUroN9xH8Ra11dhBfNKyH4ziKD5V6J8RpVA
Gq08wSCmupks7qkrJvvOIJr3NpQ8+lAMnhIvLweRpRm7b09yMdl/BrFI6uiz
NKIYGRd/njGsdRAeU4IyTPyLyT4kxwQjet5Uu2JcGakiNBIyMtPNDIrJfiTH
e6Pr6Svai7BbKZcAOeQt6zrCSorIviSHON02PTOtCG7KuI6T46CgWEf7QhHZ
n+QwdjNw3RdchJmK9LL+IsfYHRvONiwrIvuUHHMT1/eGTSsC+brKec1JwxID
+Tf8HyETpxA=
      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9mAk4lHsbxqUUaS9J6aRFp2SptC/u0HpKCy22kqJEm/rQdlroiEglxUlC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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9mAlYjHsbxuOgkNIq5FhSWbIUTmlxCylHISGyhJTIoUhKRyiHyEFSKKLs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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.}, {0, 0.648784709959539}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.927297401166095*^9, 3.927297538513122*^9, 
  3.935496620517295*^9, 3.9369343292140903`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"1cdbc3bf-5831-4f21-98e5-b6391cdee473"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<QuarkCondensate,m=1,N=3,Nf=3,10,20,50,100,200,500.pdf\>\"", ",", 
   "plotSU3QuarkCondensate"}], "]"}]], "Input",
 CellChangeTimes->{{3.92729740513241*^9, 3.927297405132759*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"4cb9f3da-3b77-41cd-9bfc-38ff8292d11a"],

Cell[BoxData["\<\"QuarkCondensate,m=1,N=3,Nf=3,10,20,50,100,200,500.pdf\"\>"],\
 "Output",
 CellChangeTimes->{3.9272974062210503`*^9, 3.9272975386315413`*^9, 
  3.935496620847877*^9, 3.9369343297592077`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"cbed706a-b6a2-4577-932f-842f4b08e954"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\<SUN_N3_mu0.25_Baryon_density.dat\>\"", ",", "\"\<Table\>\""}], 
     "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927297413218205*^9, 3.927297413219076*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"f251b5ec-06e6-4027-8c1b-d6753808ee42"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotSU3BaryonDensity", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Axes", "->", "False"}], ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"PlotRange", "->", "All"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "B"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927297418739544*^9, 3.9272974187403173`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"8e71e676-1a75-4587-8b84-d90617d5c820"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11nk81PkfB3BdVJYilVU/26W0smrTsV0vm4RW2xK1qVaRorJL26lSaWuR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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw91ndYVGcWBnAsG1RiLAgmlggqRl2RuIBELC9FERVR7MSCYtSABhUxAvZY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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw913k81PkfB3CVLtFKSiWpllKpbUOtVC+0SYd00q3V1qZDx1KtDt2xUi3d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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw91nlczHsXB/BkvZGUslOKbguFLKn4dLNUokQ8soUrS2QJDxchcSVLiIRC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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw913lczPv3B/C6tHy7ZI0IEflaQi4S4RUiS7Jlpyw3vlxL3ChFiC4J2b7Z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      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw91ndYk2cXBnDQusCKq6I4qApoKxSLioraW6toxYkTq4BC0aJQF446cLQK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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw113lczPkfB/AiGy1W5NhfipyLFi3i53pVpF202N0o5CixuY8cPyqyIsdu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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["m", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.}, {0, 0.17327824712023165`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.927297419614099*^9, 3.927297538804915*^9, 
  3.935496620982057*^9, 3.936934329884715*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"d21906c5-3a7d-434e-b74b-bb6a050962be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<BaryonDensity,mu=0.25,N=3,Nf=3,10,20,50,100,200,500.pdf\>\"", ",", 
   "plotSU3BaryonDensity"}], "]"}]], "Input",
 CellChangeTimes->{{3.927297423409135*^9, 3.9272974234101543`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"c3275ad7-f5b1-47fc-9b0f-d24ab6dc2271"],

Cell[BoxData["\<\"BaryonDensity,mu=0.25,N=3,Nf=3,10,20,50,100,200,500.pdf\"\>\
"], "Output",
 CellChangeTimes->{3.927297424390861*^9, 3.927297538931519*^9, 
  3.935496621195208*^9, 3.936934329976397*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"9dea882b-8d88-4223-b4ac-2f996babb41b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\<SUN_N3_mu0.25_Polyakov_loop.dat\>\"", ",", "\"\<Table\>\""}], "]"}],
     "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927297427688699*^9, 3.927297427689311*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"b10ee868-e829-4b21-a2c9-6919d28d7186"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotSU3PolyakovLoop", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "\"\<W(1)\>\""}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927297432362199*^9, 3.9272974323628798`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"0fa95bbd-6032-48ca-a152-25138d3156bd"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw91nlczPkfB/BUrlh3RCtCKC1a2XW/3Kwraa1QLbGKRUVpkVwrK6wNG6Jy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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw91nlczPkfB/Byh/gJWylRK8VGKuJhta8csY6NYt1n7mM3kptoiSUr2p9r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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9lndYFGcXxbHERlERBQsiGBRFIRY0GskhBqUJoiI2bFgJ9h4UjL2Dii0a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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9lnlcjXkbxiMiW5M2pkbIEkK2iqauUmlRqLQdec3YBoNksoWSMBLDmzRG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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9lnlcjfkXx8PIZEuRUiNF2xjUz2gZxccgWxpbBmPJNCNCqlHGEIqULUXE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      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9lnk81Pkfx3UI2zZSbacO5KiUtlIr6UVJRG3OLjWhdNhybEWpRaIQ4+hX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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw9lnlczPkfx3Nfi3VmxVpLYdUi18rxKusMKRs/PNxHhJTdVokkhNxyd6hU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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\"W(1)\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["m", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.}, {0, 0.9946125027361173}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.927297433484255*^9, 3.92729753917428*^9, 
  3.9354966213541203`*^9, 3.93693433022933*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"570c7e44-e8db-49b8-b604-f0fb745ec2e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<PolyakovLoop,mu=0.25,N=3,Nf=3,10,20,50,100,200,500.pdf\>\"", ",", 
   "plotSU3PolyakovLoop"}], "]"}]], "Input",
 CellChangeTimes->{{3.927297438308866*^9, 3.92729743830931*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"a48786b1-8dee-4a09-88f3-f735c912213d"],

Cell[BoxData["\<\"PolyakovLoop,mu=0.25,N=3,Nf=3,10,20,50,100,200,500.pdf\"\>"]\
, "Output",
 CellChangeTimes->{3.927297439278607*^9, 3.92729753931253*^9, 
  3.935496621442041*^9, 3.936934330424366*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"82fc591a-2d52-43fd-aa09-0f064492e191"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\<SUN_N3_mu0.25_quark_condensate.dat\>\"", ",", "\"\<Table\>\""}], 
     "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927297443347846*^9, 3.9272974433485394`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"d43ffbb6-7571-46f1-9a4d-20af24071551"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotSU3QuarkCondensate", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "7"}], "}"}]}], "]"}], "]"}], ",", "\n", 
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Joined", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "\[Sigma]"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927297449131218*^9, 3.9272974491319304`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"4b115a70-7a98-4945-898a-5341da2533c3"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwt1nk81HkYB3Crtms7JG0HpULbIenUKj5tlI7V1hbVRofVoXQXXVQWHUuH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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwt1nk81PkfB3Bl6T5EB7Ud20Um27EpZF/V6j512OpX2Sw2ay1F6RdddJNE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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwt13k8lfkXB3AGk6mmpj2UFmUoIqaMZurDaJtKdVu0kaSpjEGmpkxa6DcV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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwt1nk81PkfB3DUpkN0bbWbspulQ6pNOli96CQdS+2vQ0W2tlK2slKRNh06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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwt1nlczfn3B/CkQRu5CD9DWZIoS8qS5VX4ZsiYCTEZOzEJhYwlosa+TstI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      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwt1nk81PkfB/BJqbakTQebtruke9O2leqFX/20xVrCakXXr0MnlVRaRatz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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwt1nk81PkfB3BWW1H9Sum+L6WIVltWtS+hQ2Uj3RtKkhybdnXQqWNrSzoc
qaXUOpLa2C5FuYlUjsEwjrln5DZmGOP4+U7vzz89egzm+/68X+/n+zvT5dDm
/d9paGgYampoMP9umix9EfDLCQy+lMDX7/DAt/9fRdpMN0O9Dn+c0Pt3Lc8/
BE9/ffGuc+kF+vxvKC/0bcmXXYGu+jxAOUs7w5x9g34+GlekjUf8loZANH7D
6SRhHLbkzJkaEXKbfj8BbqZLht1rv4s30y422Cf/i1eX94X6292jv5eEG7o1
l8dVRCH3lrOhMuc/OBde92RffEh//wUamlPunV0SDZOwHpd841fI+qnu83BB
DH3fayzaOy7e/2Yc7t5hzhvo3hrNyUM8fX8KpArLMe1NjzEocmnRQa130B/8
UaPz7yf0PO9xZ/gdB5bNv1g28Gnk0nRINQ+nXup8Rs+XgWq/k0cvlSSi0T55
4DcyEOEt+Ggan0TPm4lda0yT8878hwelg829o7JwcNersZbbntPzZ0OhZ5H2
wPAFtm1lTg6S/zK9IfruJdWTi+rgS67DK19iWMU/Pit18nDMuHjC2GevqL48
JLlYX+m78BrpO9qvzk37gL0PUsPydiVTvfnwG5U95ZDJGxypsogb4VuA7Gm3
VbLv31L9H7Ere8GYrZy3MNh9PVM+vxB/GJta30xMofv4hD1ZBj5xF1NRW8Oc
T5hobecXtusd3c9nGP+eaulo/B7BTLm3vuCi97bEbq00uq8iXJtQG+vNTkP0
wNNX/FOEjk6NP3dtS6f7K0b09bmCA+npOJMkHKioGJviwp2cFmTQfRZjg/i6
18qQDOxkyttRgvnjUwMG9WXQ/ZZgy3TbMc8PZGKJKXNKkTVKFrauOJPuuxTR
X3nnss2z8D9f5gJYGNtfaqsfnUX3z8KsJyMOeY/IBnMbk6UsNCp3O905mk39
KIOv24yQ+LpsZMnnD9xQGY7uX/1X5Loc6k85ovJsX/sm5UB9XZHlSL9pF75o
Ui71qwJWb3tjC87l4vgx5lRg4Zv7Tusacql/Fdh6atryOIc8bGbKtWejv0jj
jTglj/rJRuUCn62D53yA0cDtOhtWQjxzedD3gR+ov5XwCy3jCWQfMISpdnAV
YtmOX6J+zad+V8HqYUT58qx88P2ZgqswCEOPv1hQQP3nQDsyb4nOrQKkpjCH
A+eI50ErlAWUh2qUuu4YumHPR9xmyg2rhvb07jk/5n2kfNRAMDPYvduoEIeZ
9vrUwEubs/1uSCHlpQY+LVbH9VSF2HiaaXAtTH/QsHPf+4nyU4t9hzTdQvM+
QT+NKbgOT1J6Vv1t9JnyVAf5FS8vv+DP0FAfLl65Bf9mrPxM+eIiTOtYSarT
F/wWxTSci8kTxbNmZn+hvHExziVD/lSvCBz1dXDh4++4e+naIsofD25vhVfj
/Yqwjqe+IDjbOm0Y8qSI8sgD5w9zl021RXjJxOMFDzfGbgkPGFVM+eTB9X3r
y0jLYsxSHz422mWe/8e3mPLKh+0pScGt2GLcyGQCxMfMnY1bPNnFlF8+wnU+
NhjqlKCXud4ePsSaTTsrlpdQngWQxSz08PAugQczTQcFEKNIIrpXQvkWINo4
9J5NUQm+xU2Ac1pxu0I1SynvQoxTRks//FCK1dbMEYLlHDVWuK+U8i+Eq8H0
Z+KQUvwnVAcSg/ZMPl+UU0rzIMTnEK09DxSlmM60a5oIhkapejvnsWg+RKj7
+b5P53YWAucyDRRhWf4pq5OXWTQvIqT/d99RksxCNxNfpQhC9+zrZvUsmh8x
gn+bnXBoYhkOuDFHjOWfvQICbcponsSIS8oXBvmVgaUeZzF2R1XHHY0vo/mS
4HBzRqRVZRlWMe21kCDNYNRd+dBymjcJOm+zfQLNyvFsLdNgCVyexCmGuJfT
/ElgUX5Bw/12OaZ8Kxirf5Pte5JbTvMohWqjTMGSl+Ovy8yRQnG//zpvTgXN
pxR7HHQHlzhUQMGUK5fig0OkSey5CprXeuQdDpM4JlVgH9Nel3pkbPfSUtZV
0PzWwz5/uOOx/7FRrOayHtpV/E/sFWya56/oPcY2nurJxs/MeK38imUjtzpa
32HTfH9F59mfF/+Sx0bCY+Z8RWOU8k9zOZvm/SucYw6aa8+uxASm3PENmPC+
dd5bu0qa/wZ8SjhkaHu6En82qAONTevXzM1MqCQPGlAkd2idUFkJGRPn9gZ4
9Mk97Qec+eZDIyKhc8zTtAp7mHF1boT8aWOr254q8qIR9qnH31hdq8KnQuY0
Ypa/dpLm2yryowlaHceSo8RVWM6Ua96E8LdTk2aM4ZAnTXBxLTkZAA4eMe2N
a8LF5sbeTE8O+dKEY/pW40W3ORjLxFmvGZnDFzyRZHHIm2Yg1DeqoIWDc8z4
BjSj6rov+9rkavKnGRaTVGaL11ajpVl9ELFqW9yL36vJoxbsWOGgPeFeNRyZ
cne3YETLitW/5leTTy0I8+asOt1RjQKmvfktmHvuiPjs9BryqhW6CXmT9q2v
oXy1wmvZxLw5R2rIr1ZkWBuzcu7XUN5awft9xcI1BTXkWSuWqTpfxnTUUP5a
B95cQpyE02rJt1a8TUsb+Z1NLdSPm9aKfReiX/T9XkvetUKDKzGriqilfLbi
Umr85ZDcWvKvDTq3Ltwwaq2lvLbBc8O1lTET68jDNsTZbj6lsqyj/LZhShJn
pYlXHfnYhicbH3tbhdZRngd+v+W1asn7OvKyDZNPHq0YJKmjfLfB9dmB45VD
uORnGywnj46YPoVLeW/HXg/9L1tMuORpO/TbNuj4WXMp/+3Q7nRdE7iDS762
wz426GSQFxdq7nzbkZY0I/bMWS552w6DYU9TnUO4NB/tMArtf7PoEZf8bYfD
yWnhjSlcmpeB7/u6zv7OFy553I7vojvrlgi4ND8ynLGv/jlNwSWfZdjix3M3
0+HRPMnwVGmwM2oqj7yWYXr/qGGdJjyo+bwog+ZpA/8V1jzyWwbvKT8/9NnO
o3mTwabH7kywB488l+FWw90RMad4NH8ylNRctYm5wSPfO1DdnG8c8g+P5rED
wQcXvzv8ikfedyDWm9W8Mp9H89kB1vPujC4Oj/zvwJz2GUseNvNoXjvg0tRl
aa7Jp33QgZU57o3pY/g0vwPfp3110VJ9Pu2HDsT0Ph1y14xP8yyHUaDD0cb1
fNoXckgTTPyMHPlQt9dcjlXXjEY6HuLT/pCjIsx12YkAPs27HOUnZrVdCubT
PpFjW4Fo+fkYPs2/HKf+dBrv/ZpP+0WOnCbv86vz+eSBHHkj9c8O5/Bp38ix
d3H+iMxGPvmggP+YAkO3Pj7tHwUc4gpqukYKoG7vBgXKEyJm+s8U0D5S4HiK
hbL+BwH5ocDgRtH+ddYC2k8KxL6vdw/dKiBPFFhwpUKr2E1A+0oBzx/dzVTH
BOSLAmsTA4bq/SWg/dWJRRlLj06+KyBvOrH+Ye553QQB7bNOXD0VYapIEZA/
nTj5/abL+YUC2m+dSN8cdeFqjYA86sSl46cWrmgW0L7rxP63vWc4fQLyaeDz
xy4XD44U0v7rxK7Q8RBPF5JXXSjsTky0NxGSV10YdrmxJsFCSF51Yf3sxIIO
OyF51QUda50ThnuF5FUXvohMZJsPC8mrLgQdCVjmHiAkr7oQ5nF2o9dNIe3P
Lrjx2UudHwjJqy7ELN6tshh4D/nmVRf2uWre180QYrTaKyXuTxPpFxcJySsl
LMfYhJ/hCskrJZrdgrumtArJKyV+zP3FNr5fSF4pURluEDFnpIi8UuIMR/41
aOC95ptXSgQeeQSpkYi8UoK1bGeUyUoReaXEvkmWY9w3isirbpjNSLsX9KsI
s9VedcP2qa1NtIeIvOqG/5HAifF+IvKqG9Y55uMiL4tof3cjb7PZmrO3ReRV
N0LKLiRujhWRV93YcAm79V6KyKtu1Ehj7XKyRORVN8SzJ4TuLxGRV90w6v/f
YjlXRF6p4DJ2rqFvi4i8UsGqSDeI3ysir1QwT4x3shguJq9UMNpZG3Ntkpje
B1Tovf/Os2C+mLxSYf+Dw8mKpWLySoXC+RYho1eLwVZ7pYLO/itDpjmIySsV
Sv0LJ03cKyavetA6L7Jc65CYvOoBa81Tq9qTYvKqB5rP8jweXRGTVz0YGlW0
xSVcTF714Kp3js7wWDF51YMjC1NDY56Lyase8O0EfYsyxORVDxTzAjY9+ixG
vdqrHiwqld3QrRaTV73oPZlY6FEvJq96IfWwGv5CIab3kV4YYdPOJi0JedWL
9NzAd+N0JeRVLy4nFViaTJOQV714NKup/aeFEvKqFwLjpgpTMwl51YvsCrZq
6moJedWLHJsS9y57CXnVi7PykQZZThLyqg+6LM6a054S8qoP9sbBhQbHJfR+
04fXW2Kzcy5IyKs+vLQJ/2nzTQl51QfVir4fv0RKcE/tVR98jp7JXvFYQl71
oeYRq+XuKwl51Qf3yR8y6zMl5FUf/ni3ZJ3BFwl51Y9Gy8FXd3Ik5FU/RieY
hflLJORVP5akVPgGyiTkVT/0DPoXX++XkFf96Pi3kn1umJS86sfd+Q98D4yX
klf9KNO5N2rlbCl51Y/bRvOStYyl5FU/gnY8OJpiLiWvNCyS31zZ7rpGiv8D
kWuOuA==
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["m", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2.}, {0, 0.9450304264611308}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.927297450247406*^9, 3.927297539482576*^9, 
  3.93549662169487*^9, 3.936934330646669*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"44f23ca5-5307-4c1f-82f2-822b5682925e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<QuarkCondensate,mu=0.25,N=3,Nf=3,10,20,50,100,200,500.pdf\>\"", ",", 
   "plotSUNnf3QuarkCondensate"}], "]"}]], "Input",
 CellChangeTimes->{{3.927297455502705*^9, 3.927297455503333*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"79462225-b5e4-4ae8-9ccf-065ad810095a"],

Cell[BoxData["\<\"QuarkCondensate,mu=0.25,N=3,Nf=3,10,20,50,100,200,500.pdf\"\
\>"], "Output",
 CellChangeTimes->{3.927297456616173*^9, 3.927297539616123*^9, 
  3.935496622019908*^9, 3.93693433084516*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"b7f8046d-64cd-4ae0-b329-7033314dd28f"]
}, Open  ]]
},
WindowSize->{933.75, 1028.25},
WindowMargins->{{10.5, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3c7ffad6-4be5-4686-8e40-9ec50b4ca4f9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 293, 6, 29, "Input",ExpressionUUID->"5295ffd1-f3f1-4c7d-8972-93c2d4b677bb"],
Cell[854, 28, 417, 9, 51, "Input",ExpressionUUID->"a0372634-5eb1-4e41-9773-e833e1130ff8"],
Cell[1274, 39, 405, 10, 29, "Input",ExpressionUUID->"930ab8ab-de56-41c9-b53f-71ec047a9193"],
Cell[CellGroupData[{
Cell[1704, 53, 1880, 54, 195, "Input",ExpressionUUID->"bd5df718-6afa-43b9-a982-6d1f18f08747"],
Cell[3587, 109, 36355, 640, 250, "Output",ExpressionUUID->"44156a79-0bdc-40dd-bb01-02283d76dfe7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39979, 754, 313, 6, 29, "Input",ExpressionUUID->"f179b556-8b81-47c5-a4df-cf65099bf674"],
Cell[40295, 762, 276, 4, 33, "Output",ExpressionUUID->"46f1e99e-5f98-4c91-9024-393638a71f4f"]
}, Open  ]],
Cell[40586, 769, 404, 10, 29, "Input",ExpressionUUID->"369e2810-0ca3-4cf1-b7d6-4db91633b0d6"],
Cell[CellGroupData[{
Cell[41015, 783, 1890, 54, 195, "Input",ExpressionUUID->"eadc2d02-fe23-4999-a8e3-f1de67499b93"],
Cell[42908, 839, 39748, 697, 250, "Output",ExpressionUUID->"111b73d1-7000-4cb4-9e80-a86aa19762db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82693, 1541, 310, 6, 29, "Input",ExpressionUUID->"05709f63-78df-4b2f-84da-1510337427ba"],
Cell[83006, 1549, 276, 4, 33, "Output",ExpressionUUID->"8efc4725-474f-4433-b443-28a886c6ef08"]
}, Open  ]],
Cell[83297, 1556, 414, 11, 29, "Input",ExpressionUUID->"71e47e1e-226a-4e0d-83d2-3b0ab15bb859"],
Cell[CellGroupData[{
Cell[83736, 1571, 1658, 47, 71, "Input",ExpressionUUID->"b87887b1-5497-4eac-91c7-7b5bddfb0ed7"],
Cell[85397, 1620, 32491, 578, 250, "Output",ExpressionUUID->"37908fbc-b25e-40c3-b8b7-07c6735dee5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117925, 2203, 318, 6, 29, "Input",ExpressionUUID->"40a5245d-8c3a-42da-bf60-48f80ab189d3"],
Cell[118246, 2211, 284, 4, 33, "Output",ExpressionUUID->"868a026c-6f1d-4671-9afa-bb8b8db72f30"]
}, Open  ]],
Cell[118545, 2218, 416, 11, 29, "Input",ExpressionUUID->"0c005270-9c18-4f8c-b0d6-2bfde4630e7a"],
Cell[CellGroupData[{
Cell[118986, 2233, 1733, 48, 174, "Input",ExpressionUUID->"d34b2ecc-2ede-487d-bb70-3d6d544a048e"],
Cell[120722, 2283, 38254, 672, 250, "Output",ExpressionUUID->"13cf6e3e-971a-4722-af83-6647c9bd33a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159013, 2960, 318, 6, 29, "Input",ExpressionUUID->"ada7c0d0-4583-40c4-b193-49b5d30dfa8d"],
Cell[159334, 2968, 282, 4, 33, "Output",ExpressionUUID->"d7622d2b-60e3-4064-bb6b-fd1126e39b73"]
}, Open  ]],
Cell[159631, 2975, 417, 11, 29, "Input",ExpressionUUID->"15ab9c74-40b3-4292-9d86-86320109d69f"],
Cell[CellGroupData[{
Cell[160073, 2990, 1698, 47, 174, "Input",ExpressionUUID->"ab1c8a4a-b29b-4d50-8638-096a91f7ad74"],
Cell[161774, 3039, 37416, 659, 250, "Output",ExpressionUUID->"b850ad5b-f4e7-4c72-8d2f-bc099d63ca4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199227, 3703, 318, 6, 29, "Input",ExpressionUUID->"7859f1cb-0860-4619-98ed-f49e53cea59f"],
Cell[199548, 3711, 281, 4, 33, "Output",ExpressionUUID->"260c602b-a898-49e7-b785-334f550cd9df"]
}, Open  ]],
Cell[199844, 3718, 418, 11, 29, "Input",ExpressionUUID->"668da202-8468-441e-8768-6b1a9de6415d"],
Cell[CellGroupData[{
Cell[200287, 3733, 1695, 47, 174, "Input",ExpressionUUID->"53c525ac-3e24-4fe5-afee-74e2a3f36adf"],
Cell[201985, 3782, 36514, 643, 250, "Output",ExpressionUUID->"69a7552c-695e-463b-9106-add1b4d3d121"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238536, 4430, 322, 6, 29, "Input",ExpressionUUID->"0acc735b-065f-4fb8-8729-b3b3f3b0c3a5"],
Cell[238861, 4438, 287, 4, 33, "Output",ExpressionUUID->"01675980-4ef1-43db-b16e-c8637c8cffb5"]
}, Open  ]],
Cell[239163, 4445, 407, 10, 29, "Input",ExpressionUUID->"910e4c29-024a-4556-808e-fcb1ea4ca94a"],
Cell[CellGroupData[{
Cell[239595, 4459, 1690, 47, 174, "Input",ExpressionUUID->"746f681b-1787-48d1-b5aa-d75df7149601"],
Cell[241288, 4508, 39892, 699, 250, "Output",ExpressionUUID->"d849d015-fcad-4b66-8b1a-1b9235e00d35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281217, 5212, 312, 6, 29, "Input",ExpressionUUID->"3956afb5-90d9-4902-9afc-657855543489"],
Cell[281532, 5220, 280, 4, 33, "Output",ExpressionUUID->"df54a733-fe83-48eb-9b1c-17f22fb8d721"]
}, Open  ]],
Cell[281827, 5227, 404, 10, 29, "Input",ExpressionUUID->"6d7adf60-19c2-42d4-99cc-5a31927ce2cb"],
Cell[CellGroupData[{
Cell[282256, 5241, 1741, 48, 174, "Input",ExpressionUUID->"5ca58c29-a62d-4842-9243-b3f12e269d16"],
Cell[284000, 5291, 37989, 668, 250, "Output",ExpressionUUID->"31139d92-8f39-4494-a377-dbca90cb84a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322026, 5964, 309, 6, 29, "Input",ExpressionUUID->"46033b13-233b-4563-803d-f1d5ef9a37a6"],
Cell[322338, 5972, 278, 4, 33, "Output",ExpressionUUID->"2e032df0-058a-47f7-b82e-34474a8ed791"]
}, Open  ]],
Cell[322631, 5979, 411, 10, 29, "Input",ExpressionUUID->"cbe347cd-35d2-43a3-9e3a-97723a58de63"],
Cell[CellGroupData[{
Cell[323067, 5993, 1742, 48, 174, "Input",ExpressionUUID->"25d96430-62f7-4448-beaf-baaf020e761f"],
Cell[324812, 6043, 39645, 695, 250, "Output",ExpressionUUID->"1cdbc3bf-5831-4f21-98e5-b6391cdee473"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364494, 6743, 314, 6, 29, "Input",ExpressionUUID->"4cb9f3da-3b77-41cd-9bfc-38ff8292d11a"],
Cell[364811, 6751, 286, 4, 33, "Output",ExpressionUUID->"cbed706a-b6a2-4577-932f-842f4b08e954"]
}, Open  ]],
Cell[365112, 6758, 415, 11, 29, "Input",ExpressionUUID->"f251b5ec-06e6-4027-8c1b-d6753808ee42"],
Cell[CellGroupData[{
Cell[365552, 6773, 1775, 49, 174, "Input",ExpressionUUID->"8e71e676-1a75-4587-8b84-d90617d5c820"],
Cell[367330, 6824, 37270, 654, 246, "Output",ExpressionUUID->"d21906c5-3a7d-434e-b74b-bb6a050962be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[404637, 7483, 317, 6, 29, "Input",ExpressionUUID->"c3275ad7-f5b1-47fc-9b0f-d24ab6dc2271"],
Cell[404957, 7491, 282, 4, 33, "Output",ExpressionUUID->"9dea882b-8d88-4223-b4ac-2f996babb41b"]
}, Open  ]],
Cell[405254, 7498, 413, 11, 29, "Input",ExpressionUUID->"b10ee868-e829-4b21-a2c9-6919d28d7186"],
Cell[CellGroupData[{
Cell[405692, 7513, 1696, 47, 174, "Input",ExpressionUUID->"0fa95bbd-6032-48ca-a152-25138d3156bd"],
Cell[407391, 7562, 36011, 636, 250, "Output",ExpressionUUID->"570c7e44-e8db-49b8-b604-f0fb745ec2e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[443439, 8203, 312, 6, 29, "Input",ExpressionUUID->"a48786b1-8dee-4a09-88f3-f735c912213d"],
Cell[443754, 8211, 280, 4, 33, "Output",ExpressionUUID->"82fc591a-2d52-43fd-aa09-0f064492e191"]
}, Open  ]],
Cell[444049, 8218, 419, 11, 29, "Input",ExpressionUUID->"d43ffbb6-7571-46f1-9a4d-20af24071551"],
Cell[CellGroupData[{
Cell[444493, 8233, 1695, 47, 174, "Input",ExpressionUUID->"4b115a70-7a98-4945-898a-5341da2533c3"],
Cell[446191, 8282, 37357, 659, 250, "Output",ExpressionUUID->"44f23ca5-5307-4c1f-82f2-822b5682925e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[483585, 8946, 322, 6, 29, "Input",ExpressionUUID->"79462225-b5e4-4ae8-9ccf-065ad810095a"],
Cell[483910, 8954, 283, 4, 33, "Output",ExpressionUUID->"b7f8046d-64cd-4ae0-b329-7033314dd28f"]
}, Open  ]]
}
]
*)



==> anc/U1_plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     80239,       1586]
NotebookOptionsPosition[     78016,       1542]
NotebookOutlinePosition[     78456,       1559]
CellTagsIndexPosition[     78413,       1556]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.925199162282419*^9, 3.925199245744258*^9}, {
   3.9260584342478848`*^9, 3.926058440354401*^9}, 3.936933829613353*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"f1d817e7-61fa-4a11-ad58-afd3c1af0b41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotOptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RotateLabel", "->", "False"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926058442091222*^9, 3.926058460642445*^9}, {
  3.935495751154357*^9, 3.935495751706061*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bdeaf570-7912-40ab-8125-256f0dbeec54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"U", 
    RowBox[{"(", "1", ")"}], " ", "model", " ", "partition", " ", 
    "function"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"u1z", "[", 
      RowBox[{"m_", ",", "nf_"}], "]"}], ":=", 
     RowBox[{"If", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"m", "==", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"2", "nf"}], ",", "nf"}], "]"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Sinh", "[", "m", "]"}]}], ")"}], "nf"], 
        RowBox[{"LegendreP", "[", 
         RowBox[{"nf", ",", 
          RowBox[{"Coth", "[", "m", "]"}]}], "]"}]}]}], "\[IndentingNewLine]",
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Asymptotic", " ", 
      SubscriptBox["N", "f"]}], " ", "->", " ", "\[Infinity]"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1zNfInf", "[", 
      RowBox[{"m_", ",", "nf_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{" ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"Cosh", "[", 
           FractionBox["m", "2"], "]"}]}], ")"}], 
        RowBox[{
         RowBox[{"2", "nf"}], " ", "+", " ", "1"}]]}], 
      RowBox[{"2", 
       SqrtBox[
        RowBox[{"\[Pi]", " ", "nf"}]]}]]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.925198756348119*^9, 3.925198839616125*^9}, {
  3.92519897917052*^9, 3.925198981602045*^9}, {3.925199307826788*^9, 
  3.925199333320713*^9}, {3.9251999771415577`*^9, 3.9252001059658327`*^9}, {
  3.92520014326518*^9, 3.925200144525917*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"53cbf987-d310-4e10-ae17-bc9b27b24e67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"U", 
    RowBox[{"(", "1", ")"}], " ", "model", " ", "free", " ", "energy"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"u1fren", "[", 
      RowBox[{"m_", ",", "nf_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"u1z", "[", 
        RowBox[{"m", ",", "nf"}], "]"}], "]"}], "/", "nf"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Limit", " ", 
      SubscriptBox["N", "f"]}], " ", "->", " ", "\[Infinity]"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1frenNfInf", "[", "m_", "]"}], ":=", 
     RowBox[{"2", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        RowBox[{"Cosh", "[", 
         FractionBox["m", "2"], "]"}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.925198867492787*^9, 3.925198884432826*^9}, {
  3.9251992776907578`*^9, 3.925199278257536*^9}, {3.9251993240100822`*^9, 
  3.925199340953041*^9}, {3.925200087021165*^9, 3.92520016317444*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a8a912fd-1eff-4754-b961-47108af134cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"U", 
    RowBox[{"(", "1", ")"}], " ", "model", " ", "Polyakov", " ", "loop"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"u1pl", "[", 
      RowBox[{"m_", ",", "nf_", ",", "\[Mu]_"}], "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], 
       RowBox[{"nf", "+", "1"}]], 
      FractionBox[
       RowBox[{"LegendreP", "[", 
        RowBox[{"nf", ",", "1", ",", "3", ",", 
         RowBox[{"Coth", "[", "m", "]"}]}], "]"}], 
       RowBox[{"LegendreP", "[", 
        RowBox[{"nf", ",", 
         RowBox[{"Coth", "[", "m", "]"}]}], "]"}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Limit", " ", 
      SubscriptBox["N", "f"]}], " ", "->", " ", "\[Infinity]"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1plNfInf", "[", "\[Mu]_", "]"}], ":=", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.925199346139051*^9, 3.925199467817265*^9}, {
  3.925200150725999*^9, 3.9252001873893957`*^9}, {3.9252003120839453`*^9, 
  3.9252003161817827`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"af108200-2268-47ae-804a-2f26b6d92490"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"U", 
    RowBox[{"(", "1", ")"}], " ", "model", " ", "quark", " ", "condensate"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"u1qc", "[", 
      RowBox[{"m_", ",", "nf_"}], "]"}], ":=", " ", 
     FractionBox[
      RowBox[{"LegendreP", "[", 
       RowBox[{
        RowBox[{"nf", "-", "1"}], ",", 
        RowBox[{"Coth", "[", "m", "]"}]}], "]"}], 
      RowBox[{"LegendreP", "[", 
       RowBox[{"nf", ",", 
        RowBox[{"Coth", "[", "m", "]"}]}], "]"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Limit", " ", 
      SubscriptBox["N", "f"]}], " ", "->", " ", "\[Infinity]"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u1qcNfInf", "[", "\[Mu]_", "]"}], ":=", 
     RowBox[{"Tanh", "[", 
      FractionBox["m", "2"], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.925199716482387*^9, 3.925199797031929*^9}, {
  3.925200199686203*^9, 3.925200213733618*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"f4164399-7100-414e-b404-809b96157afa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotU1FreeEnergy", "=", 
  RowBox[{"Plot", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u1fren", "[", 
       RowBox[{"m", ",", "1"}], "]"}], ",", 
      RowBox[{"u1fren", "[", 
       RowBox[{"m", ",", "2"}], "]"}], ",", 
      RowBox[{"u1fren", "[", 
       RowBox[{"m", ",", "4"}], "]"}], ",", 
      RowBox[{"u1fren", "[", 
       RowBox[{"m", ",", "8"}], "]"}], ",", 
      RowBox[{"u1fren", "[", 
       RowBox[{"m", ",", "16"}], "]"}], ",", 
      RowBox[{"u1fren", "[", 
       RowBox[{"m", ",", "32"}], "]"}], ",", 
      RowBox[{"u1frenNfInf", "[", "m", "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "F"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.925198750840372*^9, 3.925198750840942*^9}, {
  3.9251988479209003`*^9, 3.925198855368621*^9}, {3.925198888976877*^9, 
  3.9251989364012947`*^9}, {3.9251990411694508`*^9, 3.925199053711714*^9}, {
  3.925199284406324*^9, 3.9251992900594177`*^9}, {3.925200229313484*^9, 
  3.9252002344736032`*^9}, {3.9252003560835648`*^9, 3.925200363009159*^9}, {
  3.926058184636056*^9, 3.926058188875155*^9}, {3.926058251507462*^9, 
  3.9260582668515663`*^9}, {3.926058318272216*^9, 3.926058367635302*^9}, {
  3.926058465022493*^9, 3.9260584761953993`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"f4673593-0df6-4d81-bcdc-86cb3d742834"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk01N0fwHHDxFi/iMreyFKaJqmQ0ueWSpF6LBUtCC20IEsipIdUiLIk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       "]]},
     Annotation[#, "Charting`Private`Tag$4145#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk4lfkXAHC7G/LamiKSrEmXKG3M+UrSILIVWbKViRlRqDTVMNaiaMwl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       "]]},
     Annotation[#, "Charting`Private`Tag$4145#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Xk81dkbwPFrvym+SIrI2EuSypah55RKSWUrFLdrKaWF0mQrRrlKKFPm
kiVk+XXtu7Jku/QjW1wjS0gqZPvKvs6ZP87r83q/zvnnOY+cg6v5RW4KhRKL
z381vjj0sWL4jwOqB52D/lidBF5DKbc+SUuY4Xxa/s/74iJj8iSdIDVDycoD
e1Ba0d9D+QaklpyM9MI+0diRGyt5G6YGTSvuYiuGyCSvyXqBCN/u5j+xl40d
I+yVfUF97AebgT0SwGHbM/1ByMknIRjbymmu7JlkAPAoDzs9w2YbShVVxwQC
5ZsGEYWtoWCQPS0bBMHHzONfYcdw01lKicFQOWayJR2bOnD/1VnlJ2Dj/JtH
IXZxf2tjtWUYJBk0lFZiu5k6Gdsy/4IH46eHG7E/735oGCoZDjGJPbND2OFx
WyqUzv8NL1wHO+awjYlU/XcxTChJrowTWJuEwvEGrQnZF/Do+sLXHdjXaLTc
h/ZRwHY3p+tjyzdNqP+WGA0GjfeqT2M/yRDbbqb8EliTRge8sI/IJCUNO8fB
fPfgmafYvrVRIpWW8QB2ppYp2JraaqE2zASQmHrC14Edv+l04GPJJGB8fLzf
kEKCT2ME+2xxEszJ3XtIxz7L6OdWOJ8Mv6I0S32xN8zc9CuJSQHXx2OdZdie
nHDPUVkW+BXQvh/lIsEi5HPhmwoWzAyZuVzFVj+sPBNgnwo/DqxywrAH84pu
yiSmwdbHPrRebLPnXS6nlDNBvv+fgwHcJKidUGBJvc8Ej1z7pSxsKs+1H9+d
s8B3XUR0D/aFt6s55ZbZ0Ltn4akuDwmbdoSpWzNzYOdL+rElbH9qnkqQZD6E
BFbPpPGRoGr016Nct3xwIM8I/MRuZbgOd7/PB/b0Pyo7+UlQ5FFLU79TACrb
I/7OxK5dSVLntBbC+08ZClUCeN5fTC3ZkLeweHOKX1qQhII9fzCPfX0LrMdv
+K5h09ws5m7qFYPpWY2NZdhZY8Rb9lAx3OpROOewngTzoUf6LkdKgeEUF/F2
AwmRn70NC1bfwS3+/oYogoSD0jZJvWfKQUEyIX8Je+ScDh81oxykm/+faidC
wrZRL8eMXRUQ6K5TpShKgusVbSVKTwX8ylmJKRcjQcwp63WybhWcjKKvqEiQ
YG2TkDVJskGgWBtVy5Aw0W0p+EqqBnwOVeoabCMhkEa9aGFYA9+LnKTfYOc5
ukoVhteA2khfUrYsCcI3DBg+OrVQnixQnC5HQs39znP8997DLLk00aJEwt50
UX5paj2YTZleqFMnoU69ht6oUQ+eR05l0XeTQM/xLPG1qYdd2THD89ihhX1u
X1Lr4aiMqIzaHhKGKjK6U05+AF3TcN/YfSS8bD+es+d5A9RdrVJK1yVh/Zq/
rdG2ZrCWj27xNMT/dcWKpna0GfyH05t3HMb74qjRRW80Q6K2cFY39gFWh2N3
WTN0BscLHzpKwlsWs6BIvQViQdVU8jgJYxajpSeaWsC2cLCdPEXCmdcRH9yF
WoG1KzvX+DwJMXb3TS7JtQLDRSJ9sy0JA2LXG621WmG/AjvgG7brvUPNBnat
oJ7R2vaARkKQ+VirQEYr8BdV/ai3J6Fs+VBXtEkbRJjy992/TIKS2fhQdTAH
iDKh+hd3SJDyM9JzTuAAbdCFzvQgQSQjPliwiAOvJeWXn3uSsEi1UDcb4EDi
0lXDZ94ktFQUuffqtkPMDqpItC8J3hr+q/Pf2qFAT4T5OZCEJkJcXB11wIKt
27xSJAkeTfshcroT9Kta1lWW4f2pF3yro3bBZkVji+F3JCSFaoQsSXdBMevs
PbEKEj6aqHTSjnSBff/sLecqEnZ+EHdXYnaBtt/UwNb3JPS9n0jJ1emGg+zs
+swWEowqk4UbvXvAM+Q+7e4gCZvzRXu5uPpg2tvqdZ7wFBQOGDY06w+A3StG
o8CdKahyid1qMzoIoxcMaYsjUzCjbEBkXP8BOs++Jydc/AXcC2kiW5VGILfS
Qldy4Rdor9ELLTJH4RPiLuYPm4aGAM2mWtUJGKdAoYTGDMiG/VxgjU+CNtOk
ZnRkBn7O9fW2a0yBeH5Yjl7yLCSNlNQLP/kFupI+QZU+cyAs87+JwcFpiN2Y
B8/OzUPIlYJL8YqzcMT7mkKt5gLMorTBy35zIJSvG7RPbRFu72XnS1TPg2zD
+bPp0kvQl8kO/ii3CBVb1MSnVJdhyYUTvcN7Ceb3uoVcMliBnQcFVi+VLENG
06HDo4dXweiVnHPO5lV4runvKOGyBh4yF+S/2K7B8V1NjuIHKUht9Mz6jpMU
1DKhZyvUSEEbiUkqe5GCqh1Ctr9w5kK85dFZCjFciNNg+tfGRS50VbOkc90J
blSQun+FEs2N0o47xL+b5UY2J2taR/V40MxPKZHvTB5UX54fE/mRBxVYGPGE
H+ZF/VcGNK7f4UV+xxhx+d95kYf/5GUPUT4k99n4UyKDD4X6PLe8nMqH9HQC
wiX38qNyffoJYzN+ZLuteYGrjR89V7GdejfGj2bqQwfc/AXQ7Ye8nsKRAiiS
l3bbXJGKltAxntc6VLSxt+AVN5uK2O70wr85VMR3z99y/811yFFLh3HAbx2i
sGhZA2KCiOXOt7F/myC6FZUVKlYliFSNF7M1GgRR2c5HVNEb65F73AOJhDvr
kajxLbX7whtQyp8q0+2bNqCeXS1tXqUbUCXf3gZW1QaU/RIUB2lCKNFaI0XN
SQjZZWmLyqwKoaEOl2uJ3MLoT0aCf0+qMLqaui8wK1MYZQzJRAubEKi10f2c
xWkCPYpl0HtPEWgorKv9N3MCOZmPKWWaEYj6oct83JJA0qWl2Set8P2eRLOg
cwR6/PR8bYgDgeraNB3KLxLosvYLUtCLQL17LjXtvEsg+QDxYwIpBDrV7PuB
j0WgVd27Qh2vCeSuveTRlkagzrGvrSm4MDaulJBJoDCrPLujOQTy09IN1M8n
0JqquTujlEBf67Ss3csJ1PPx6UueNgKZb1pGX9oJ9CZwzrEN99vD27xZnwgU
/vuFHYm4zOOWdXe7CXQiWT3/UC+BUOsRqy1fCFTs2VjnP0wgh5r2B6dH8btd
Wk/NcKle181lJgh0cyDGUg53pdRJ/idJoO0m1/oqpvEcCjdqA+cIxMvFSQrD
jbTzjbJcJFB/we8udNxx6xFX+RUClbok7tbA/Smfc3RyjUARsutn1nAp3y4T
F7hE0L/dsb3D
       "]]},
     Annotation[#, "Charting`Private`Tag$4145#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk41WkbB3CO7Vh/lmbKlpGOsp3UiIZ0PyGyVGOJCBEtjCypGZrKMIiJ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       "]]},
     Annotation[#, "Charting`Private`Tag$4145#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03k41dkfB3C7m+V+MVrsI1t2FZLU55SyZ8aSJXUtVyqEVlIqBpNQt3BJ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       "]]},
     Annotation[#, "Charting`Private`Tag$4145#5"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk41ekXAPBrv9bv1TKNK4ncW0o3aVDS77y2ZKnJvosok5FIM6kZ3RQt
9kpUZL1EkiXXnmUsTXIprkG2Msq+zOS1L7/v/PE+5/k87x/nec8571E6fcHy
jCCFQnlKnv+i6ZmRDzWjv/xviqalVCCKQdiA7jcgZw2PR9tv/+cDyY8SX8l5
As8vs6KQ9NBWleDLTF9wic+tLCJtxussfCp3CQQNR8NKSKtEKGSsK14BOysH
ZgXpFVOPeHfmNeiNX42qJj0Wwq93jwuGf7s76utJ23nOv74vFwIDnZ/fNJGu
N6CX1CXegmYjpUcfSKvvOJI/q3gXGnkPNLtJJwq6ZTPSw6GSOJTymTR18Eaa
LTMKQlJpXWOkyz+18eqsY6BTht43S9rvpKepc9w9MO+2zlsn3bfvtkGkXCyE
OThXbBHDEJv8fQ3D6SGsDOzEKqRNiee6VYlxMO6pvKJBuniqWXNa8TF4JKb6
W5D2cXUtvO3+BKpaVD65k1ZumWZtT08AjfV2+QDSUbkbdlkwk2BgrHApnrSR
Aocz6pUMtI5PT3NIX2t8Qqu1TgFTeW2ZGtI/aKlFOsSlwrPn9rbjpFM2/3gr
TI4Dq0yLEDMqht948fW25RxghKXHnCFtG/pJcIdTBthv3+x9nbQU9mdXJGYC
+97JkFLSgfzYwAnFbFAQErDVEMdgFdFXXFqTDeG1jHeWpFmGTBzi/hy+CrlK
XyI99KrEXyE9B/YGCS6WkrZ48NH7BPMlhI+N+ZhLYFAz25FNf/MSMkp+Mw0g
TRXyGf7qlQfSfFn8hPSpsrWCaut8mNt+tGCC9GbVGJZ9XAEEDT5seCyJIZj6
audduSKY5g470aUx7Da+d6fQrwgE3g96W5JuC70w2vOmCL4kZHuHk1YRUsth
/cqF41KRuhQZDI2rHBa/rRi+e2qmiklLfYvTVIwogxWf33dIyWLg7v8l7tjf
ZUBvvXPEirSrn9W8v045TD5jHEsgnTdJlNWPlIO/BGUfawMGy5E7ut5GlbAz
s1r/1EYMj/quGnDXqiA1NOja1GYMelsdOP021WBdzk42/I6cV0dtEWpuNbDt
3uYnkN42ccUjd28NuGRs45hvwXDhnBaD0lsDQiF6vLLvMWzwzMvKOPgHsD6X
q9TKY7B3SM2b+acexHT0am4qY5jusZZIozfAwTRx5gzpW67UM1YGDXBf5YWz
yw4Mrzwu0ItjG+BryDldHRUMMr5HQn/TboS9LaoNqwwMDTe6HUWD3kDu9eq5
HFUMGi9kRbdSm+DtQ/l8zn4Mb1kNbjz1Jihl1TH2aGBwKwisuObQBIsFwT8X
ko4sHvD7/LwJxD13edUdwDBSk9uTefwdqHKdt01rYkjqMCnY/6AZ9Av1bp3X
wSC5HuxsvK0V0pjTVFFDsl7n7FzVjrbCn+lU83TSKnw1N1nfVhAR17PVM8Lw
v+xOj57XrSBrMlPNPoqhLDuOW8J6D4f/vDgsYoJh0mqi0qzlPVzn61zXPoHB
Jiv+XYB0G2w9GZWyz4H83y43zM8qtcHNZVbpF9KDG87z7DXbIGFt7GGiI1nv
IP3WIy5tUKB9P13KGcNdy8k2sdw24L18JjrniuH1iv7HBPN2yBlXHpr0xMCw
mBqpC+eDCIdR6e+Pgc421vFK5YNMW/Rmy4sYaLkp4RIl5H1pme2BAAxLVCuW
xSAfxIPoMQuXMLyvKQnoP9gB0ou5fZGBGK6qB68tfOmAg0e+dP3NxtBCbNrE
Qp0Qw3T9phuN4XLLIXg02w386PC8lHyyfyzul7fUj6D65HPJswIMnEj1iOWt
H8Fmv8jtvEIMH8x3drsafQRe8o0rtUUY9rzbFMCI+wgVTd9yp0oxDLyZzizU
7oELXkEmvrUYjGszZHhXe8HLp2daoB3DliLZfgGBARAc9hIKXCD31aBBc6vu
IBgG+djKW8/BH95P5R0mhkBAOjy/rGIOMPMIkXt+GE6Y5vxivGseBBdzaPKM
MRjOGr+T9HwetNbdiq1eTsD6WdGA1n0L0BzyQ0vj7mk4EFTwor1yARRjxhez
p2Zgutpx93b3RRifH+jvUP8XTJJkT3OEl4AzVtEkE/UNlrXfZd2vWQIZhWfT
Q0Oz8PtNxSnvm8sQcY57NkVlDkJV0c9YbwXmUM7QT+x5KJy6zWmWW4VLGvVF
39UtwAt2ROev46sw8LI+/IPSEuz8cNJYuXMNlr35CapXlyHbnV+R3rgOe/TE
1s5WrMBlrQBKoC0FGacpeRVsWQN/A72grr8o6LLCKeXPzuvwSF/8XYeFAFKb
sJHsPE5BRzzt6Wo8AbSRmKHWL1FQjdDN6kEbQSRcnZC3I1EAuT7bOETtEkQ/
/1DRLW4miBy57pYlXkIox+R0StWcIKIaTeTqzwshPE6nfY0TQrOW/IuH2MKI
a2UsFGsojLLWXOWbNokg9rHQ5KKvwsjDIuy+YZoIUuoz7UoPFUF03ZLoeJYo
0tEOiZXTEEXXHN7b3vtTFDlva10UaBdFXI0H6+UOYgg3RQ76BYshOGPjlLwg
hh4Ju16yVKGimXPNA9ZRVLSxn5smWE9FRy/7WBgriyORoGDrQ/7i6C/dwd3L
deKIku2aN7hBAimbeNguOEmgi0/yIjf8IYHOGwiO1wpIotd77lBlfSURb18Y
626GJJI1vah2Q0YK2SSF5TBACvXufd9+pVIKyc0eLAz7KoXyk0BlyFUaMS/Q
fe7elEYueVqyCmvSyNAp8SeZbTLoemhqcO9zGeTnqK1h2SiDckcUEmTMCRS6
W/xqjweB7jwNdes/QaDixMOLCWcJ5Gk5yXhpQaBAEb9g53ME2lpZmX/cjkCj
FN6LPl8ChUU7NUacJtBqe4/vpysE+knr8T8SZOR0XkwcjiaQcsimY2KZBPpW
uXRtpYJAawd/l+7MIhC7cWpzVRWBuif/bsvMIVDVFQcuu5ZAMXavXI4WEKix
OVha6A2B1ndbBoRWEujHlUxliTYC9X6IThJqJ5BPVlSv3AiBSm/Ne7R3EMiR
ObPQM0ag2MOnVNO7CLQ3K0QhaZJAZhmsIv1+AnFXNdnK3whUHsh7GzxKvotp
xNmzRqC4vZrRFhMEslsYolym0JD/YKK10jSB1LXzD3QJ0NAuc5+BmlkCDS/Z
ZzwRpiFhAT4nZp5AYy4aQ8siNPSJe9jbbYlAU7ZSO13EaKjSO32f+iqZ56+h
81VUGopXlMTr6wRqbSkrVZSgof8DXCCgKQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$4145#6"]& ], 
    TagBox[
     {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03k01PsbB3BbTFy+Y+lXZAlRlsZUlpar5xPZdctSKMlWIltRoizj2m6I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       "]]},
     Annotation[#, "Charting`Private`Tag$4145#7"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.6931471805599504},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["F", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {0.6931471805599488, 4.036299777139491}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9251989376679373`*^9, 3.9251989852041407`*^9, 3.9251990553962812`*^9, 
   3.9252002377330427`*^9, 3.925200367855852*^9, 3.925200471143981*^9, 
   3.926058190173552*^9, 3.926058267643755*^9, {3.926058323293641*^9, 
   3.9260583384018803`*^9}, 3.926058370317436*^9, 3.926058482695223*^9, {
   3.926058657030273*^9, 3.9260586712009897`*^9}, 3.9354961596075573`*^9, 
   3.936933853313962*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"e17d7752-6586-4783-878c-885c8f935ea4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<u1fren.pdf\>\"", ",", "plotU1FreeEnergy"}], "]"}]], "Input",
 CellChangeTimes->{{3.92519906103162*^9, 3.925199067391549*^9}, {
   3.9251991393804207`*^9, 3.92519914437679*^9}, 3.925200370949112*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"73c47570-2f1c-464f-9559-3c1968601229"],

Cell[BoxData["\<\"u1fren.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.925199152030076*^9, 3.9252003725742807`*^9, 3.925200471413967*^9, 
   3.926058598538364*^9, {3.926058657476231*^9, 3.926058671629368*^9}, 
   3.935496160235705*^9, 3.936933853763702*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"555e3f05-1da2-40d0-a127-59405102e52b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotU1PolyakovLoop", "=", 
  RowBox[{"Plot", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u1pl", "[", 
       RowBox[{"m", ",", "1", ",", "0"}], "]"}], ",", 
      RowBox[{"u1pl", "[", 
       RowBox[{"m", ",", "2", ",", "0"}], "]"}], ",", 
      RowBox[{"u1pl", "[", 
       RowBox[{"m", ",", "4", ",", "0"}], "]"}], ",", 
      RowBox[{"u1pl", "[", 
       RowBox[{"m", ",", "8", ",", "0"}], "]"}], ",", 
      RowBox[{"u1pl", "[", 
       RowBox[{"m", ",", "16", ",", "0"}], "]"}], ",", 
      RowBox[{"u1pl", "[", 
       RowBox[{"m", ",", "32", ",", "0"}], "]"}], ",", 
      RowBox[{"u1plNfInf", "[", "0", "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "\"\<W(1)\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.925199810104515*^9, {3.925200254297201*^9, 3.9252002942732687`*^9}, {
   3.925200328330192*^9, 3.925200344240945*^9}, {3.9252003768834267`*^9, 
   3.925200389592806*^9}, {3.9260586016989307`*^9, 3.926058618754879*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"c8ef1328-50ea-44e2-ac7e-094416741a79"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk01QkbB3BbddO4v5SSbSTL2MPbSErfn2QU6h3blBjZSpaJ0u5tiiGU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       "]]},
     Annotation[#, "Charting`Private`Tag$4457#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk4lIsXB3BJkmVeRDVKKoYUkkqR+r5xi9BiKxWuQotK2tN6CbeyXL+S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       "]]},
     Annotation[#, "Charting`Private`Tag$4457#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hc81f8XB3CrkuITrR/RTUaRkW97+L4+aRhpGCVCiEh9pTQ1pJCKqLgo
M1Lqa14jI5FLJduVPbqJ+5FRWaXi9/6ex+M8zuP55znncY6iwwlTJxEhIaEk
kv9VIydBbRFz5m92xH/BQGyrnHunrDnOqh8/9p9XxYRHcmQdUTbR0xVO3C2v
7H1O1Q3ewzMnwoh3VjZmRMmehsEgL5tNrByg8HiKdQEHsvQXhhL/NjocZq96
BRGiDovuE/f58Lj2bG888FEqCSa2cBx/eU/WB8G821J3iLlb5XJKIv1gfPXB
n1vEK5V000ZYN6E/bU/wDeJIEbsklfjbeFL7tOw6sTj/2qP9qnegsu1JrBdx
XlddZYl5MNT/NVx8kdh9r6ORNfsu8g2DcJa4XfvG1kDZEFQ0Cf1zjDgk5n9F
KgdD4fNH/YITsRH1bHNhJBuahSPLDxFnD1asGWJFoKDGwcOE+LitbcYN+weo
axGTMiJeWjWktST+ITZ/22KsR3wnWWa5iWo0tkj4c3SItyskJDDOMRg2vNO2
nPhK2YM5xeaxWDpHPYlFvHqtRqAlOw5cIXnN2cSx8/f43ZJNwIJ3eZ1d4Qwu
VoZx9+cl4Nnk3yoNxPt9u0SUDj6G1XsjqXfEs0dPeuVHJkJb8lt5KvF5Xsj5
flYSJGdsHjxPbBbQnv2iKAnja4r3uBJrbVMd9bF/BnplgflB4m5OzkmF+Of4
4TnTcDOxyf0W192qKViXntPyM4yBxk6lJLk3KQgdirMQEIuLHu/tcU7Fgt39
5z4QH8qdTH9lnoZ8t9BH6cTz1YK1DrDTYTfwMeYwsbc4Z9lN2UxcVzu7LpvN
QF3/rn+GeybuDL8cjCSu8z3BtL7JRIGoYP11YmVRjedaZ7PQlFTlu5u47E+C
Fq8uG29XmQl3hZJ+h9lrWAG5KB228hwMYZClc4Zt8CkXsdQGmypiW3ez8ZMb
8zBpE12XTJw6QOVyBXmIquo+fYzYVOC/2XV7AdrqnrA/3mcQ3u65NWuyEFyX
EYPcewy2yFsmdOx7BfmfMib3iPus1k0TT36F9AT9L67Ei/svHE7WLMLs3/UN
csQnjq5VEWorwle/8Gtn7jKQcUx9+nj9awz3+K5aEMzggGVc6tdvXNTsGOSI
BTIYajWXeCRXCkuPNPf6AAZ+tuJOZltL8ZAXXRFHzDl8Qi47pBQTLu32usRS
brq+F9eVoX9/n5D7bQal15qtpl9+gyWLjWeW3GTw17/S0+XFy3FMN2+K5cfg
nVapXeXKcvyqqA3i+zKwSz+ff8WyHKGebS8TiAOzO90/PiuHgU7M8DJiQVFy
a+Ku92gbiOOq+TCIbjBM17lfgZpPkd/lrjGYNeVtrb+4GjVp7uqcy2ReRy1s
NXZUw+/j0wZXYmWehp20WzVMCzQVlxL/ndR4uPVlNXQK+8KDLjHITWJn5WjV
YNNI+cwjFxkMmPUX7KyqgQMv+bPQBQb7noa995Csg3PQPtVBD3LfNteMjyjW
QatcvTiCmC/zT+WBNXX4YXFvYhvxict61bo2dVj9vdXgwSkGN00H6mYk1+F/
e5NN6JMMXv7Wa3loXI+b/onTPd0YqJgMCkpu81AcGhoQ78JAzkt/o3McDwar
kbCReE5y7G2JHB6GvjTvqHVmMCFupmXC58Gq9obGnyMMaopyPDrWNyCmU+/c
HicGniu9J398bsAbxfzRdnsGVdS8eVp0I5QsrfrjrBicq9qA8JFmGDQ6CxcZ
kf1pZX1+J96CkPjYuXrECYErA37Jt8C4eH5eiSGDWuNlzbbbWxCYsKek1IDB
ivfzPFTYLVjyZi2Xu4NB55uhxIx1rbg6f9HRFD0G+sWPpSo925B2JuS69kYG
CzOlO4SFO7HA2KOAv4yBdcAv8+4FnbD7KbNkM/Ejx8/vyzQ6UdIe8ztEldzz
/Nzc2wc6kfmsmbVdhYHeWbvQ+WmduKWoJRGzlMHaSIvEEO0ufJ1babBBgYG9
baLN044u+Ogorp8uQ/4hf2tF9WY+zr5jwsd/CvDBwPtboD4fn5VdruoQj6UU
LjA25cM9YkuL6w8B1l3cYP/WmQ+DsY3drWMCvJirPVZ0jw/rD+k7c4YFyN0m
tyRDwEebi/smswEBChK/eoSEfMJl/1krFncJ8No1apFlfzf8qwdZIyUCjKrq
Usn/9GJa0iXlOn8BRH4+n7NIpQ9eOr2/1P4WYO2UXbZZSj8mdhe9vzPQiwqf
1VVl6kOQLo+8ana/F6zgLz+TBr+iobHYtl6pF1/GOzsaVn7HpeW9OqtTepDQ
l18udWcYfW+PuhmyeiCl8GSou3sEG6Iyd62+/hkBR7OOxCqPIcWoV7P1UzfG
6OfdLl7jOLLH/Vv78m6c/oubuaDkByyzkgv2uX1CZwr3dq3iBJpadcvnRPDx
y5X3UM3zF2ZMOTnnFX7Eii0zJo/k/4aXU4mL+UAX9B8pOqcvnMRNR/XQx9O7
cE7h0NKP1lNYM6M3xcK6Axr9+2Y17hKiS29ZRn/PasNc6qs4d0KIbo8Vrlf5
3gKxVw9TlSKF6US9ub8H9zXj2Or85pk7Rehsh1vLgxMa8dzQIbZwTIQeNhsM
V5v1AaNf5Ob0sEVpd8N4a9MoHrLM9EVDtonRuPK7eq9SPbwMfGMye8To8SsV
NkW8Wii2GzXF+06jd/l+tNKNrsHGdT4hsn9NpyU/9Di+Lq6C9eLqn8L10+kz
0TZyTaEVGC0P5Lt7z6D/bJzTVGNfjnAx29OmyuL03jCLVRvOvsXcjqxHIlxx
OoglfbiJU4Zpl73NN5ycSVNh+2RnD3AhlGSbypeRoDWVu07FO5Tg1IPUQJnX
EjQlKjtX+UMxXq7wF5d2m0U3H7iis82tCNJGpzSuSc2myyVK0szdCtGmWVN/
oWA2XVHDetPwJx9p0VDutpWkH9j0a5Tzc2GTulZaYVKSjhgLnFb6IwdXfeO8
255J0dpOI9paktlIFig8lDKm6LKwqNbjTpnwj/K169hN0S+cLdgmtplwNB1Q
STGh6LvXa4rWW2RCvqAgbZcFRftV1ttLGWbiVtDBsgAHiu4f/fryg0YmXNZG
fJO4QNE7+yo0W0c4WOozz2BGIkUfGrl5MtmPg8n1lyQbn1L0/ky/6A4vDpoH
PtUlPqdo/vi2pTIXOAi24NjsSKdo+bgR9avHOJhSN/XwLaDoqzUZK87v5aCt
NihatJ6iI8uG0CjHwQu/8cP1DRQto338suY8DkI2HVKLb6Jo1tbL0/wkOdj5
WCtTr4OiLYstv+sKcZB3vvKdN0PR454Dau8+Z4CtuSbIpJ+is09PJep0ZuAk
P9JccYiiwxYmuEQ2ZWC58fHOohGK7nF9mn3+fQbEhHkJweMUfUPl1pY+bga6
sja52k1QtGeUiJRtYQYKXOO1V/6h6CO2Zot4ORkIY80anZqi6GStQhfj9Az8
H75AS94=
       "]]},
     Annotation[#, "Charting`Private`Tag$4457#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk41tkXAHBrvaP4YsjYkrUIySCZON+hxvLKjH2XLWTKVhqlSIPIXlLG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       "]]},
     Annotation[#, "Charting`Private`Tag$4457#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk01PsbB3BNliF8jWvfZbkVTepXpNTzjdBF3WxJoZGt3Ih0L+mWpkgx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       "]]},
     Annotation[#, "Charting`Private`Tag$4457#5"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03k81PkfB3DGNav4OisiK0e/WiTpIHp/o5ZQm/uopnGk1pYjtYs2liUs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       "]]},
     Annotation[#, "Charting`Private`Tag$4457#6"]& ], 
    TagBox[
     {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6V2DGDwwX6BqH9bl+QSexi/kWOzeqfk
Fjg/InLh+g8fj8D53P8bY9zlzsP5qoHvXhzuvgLnl5+ztJ/x5SacL75F8B4j
4304f9sj5zPnbR7B+Yey5kpHvnkC539Vs+Vfm/sczmf6uVpAWvUVnG/2P2Fb
8Lo3cP6ZFpNzx7Tew/nyE17/XPnuA5z/+vv9e1cNPsH5S17tPsXX9xnO55Nd
/v7Jky9wfk/m1rQFKt/g/G8Oq59k1H+H80uMjmwRO/wDzr+/7kj3RcVfcP7v
rCuzNat+w/najuz/0nb/gfPdFymmbxT/hwgv2XilhzH/4XydN6Hc130ZHGB8
Yf4PHEd+Ifgs+2evV57DCOdnm+y+yenNBOev9kxasO8bgv/1tZTAs2nMcP7W
YHfmKS4scH69R+v8Lc8QfMW7XjcWt7LC+VbmLVMkjdjg/Bi58z8ZLyP4X0/1
PipoZIfzZ7DElQSpcCDcf2/rIqYjCD5rbWOIZSEnnM+wMm79IyEuOL9o1vpe
oUMI/l7tDg7BPG44X9CrSKeJjwfOv6N74XLlHgR/wzx7lSdxvHB+7HozQdl/
CH5D68LGO6v44Py1L2Rn8/nww/lKLSIe7MsQ/Ony3F///0fwAf5H/hI=
       "]]},
     Annotation[#, "Charting`Private`Tag$4457#7"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\"W(1)\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.92605860922795*^9, 3.92605862021175*^9}, {
   3.926058657789755*^9, 3.926058672132853*^9}, 3.935496160704006*^9, 
   3.9369338544826*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"0b6184fe-076e-46bb-b27c-34b77fbc4ad9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<u1pl.pdf\>\"", ",", "plotU1PolyakovLoop"}], "]"}]], "Input",
 CellChangeTimes->{{3.9252003942253447`*^9, 3.9252003979760838`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"85b322ab-adcb-46b9-aafd-87d04c2627f2"],

Cell[BoxData["\<\"u1pl.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.925200398907217*^9, 3.9252004720042477`*^9, {3.9260586580073853`*^9, 
   3.926058673166436*^9}, 3.935496160958248*^9, 3.936933854618884*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"0f582e60-7688-4b0b-91ad-4134aee042d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotU1QuarkCondensate", "=", 
  RowBox[{"Plot", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u1qc", "[", 
       RowBox[{"m", ",", "1"}], "]"}], ",", 
      RowBox[{"u1qc", "[", 
       RowBox[{"m", ",", "2"}], "]"}], ",", 
      RowBox[{"u1qc", "[", 
       RowBox[{"m", ",", "4"}], "]"}], ",", 
      RowBox[{"u1qc", "[", 
       RowBox[{"m", ",", "8"}], "]"}], ",", 
      RowBox[{"u1qc", "[", 
       RowBox[{"m", ",", "16"}], "]"}], ",", 
      RowBox[{"u1qc", "[", 
       RowBox[{"m", ",", "32"}], "]"}], ",", 
      RowBox[{"u1qcNfInf", "[", "0", "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "\[Sigma]"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.925200405326652*^9, 3.925200439837121*^9}, {
  3.926058633080009*^9, 3.926058644098748*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b36bf3c1-3c1f-4c95-bff6-b7a18376c0cd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt0ms01Hkcx/HB1Iwwfypp1CSq1UVbqWV1+/5KRS7JuFbIkdDsLZe2CO3U
zKxrOXZOlGuRTY5bhq3oNk1ajkjDusRoxyWXmflLjYk2s789Zx98z/u8nnwe
fS1DfmKf1KVQKO74/qvLydH2J2Nndu/8v1RH89MDTG8YFww3ynC3FmTn1jBD
4cXBLk0VruvLrrt5zBj4mTFr8RuuX6jmYSaTB+F3TKMjcPs3/eqYzhRCf28q
a2ipEApNPQQpzGKos0uEkSXFwKXXWCczRaApNzP8whCB/5EblZPvJZAxVWyR
JZaAgZYb4LSiDVL2H3VT81phjadq9FlqB7SmHuc4yKRwttUBsj/2QGJK6uIX
+d1gJjKR6egMQEfgJvejTX1QJ3dsadsph0nzN7kBCW9BzMlbdkQxBKfY18Ue
wXJQf7WLKP/hHdBEhzi9s4OgO1NmvGzNOJx5fP/uSNow2GmD67wqFPDSau8w
vX8EWnjbWhvXkxCYN2NWrDcKFhkTM6WqSTAeHlh2b8UYTGgGZJ2bpyBipW32
Bto4FI/XNzMuf4DCk+f/qh0cBwbrd3Jo6COMl6vXCgsmIO1UbVjh6mkonDqX
qLZXwDQqG4q4oIHQE6xda18oIMZWIlry7BMIXhUO87YrYaBCktpuOQvubmNJ
piVK+MzpyFkX9xlsHsSZeVNUsGEPbS6s/h943uQwleesAqebluHVZnPQ4FWF
nqeq4CzruNXfAVo457M/49hTFdgofAy63CloIjAcBCoVLCIm6ZJZChJzz7/h
LCWB+jinclWuDjISvFnZ6EDCd9vqe/RddVFLQv0hoT8JZQdDCh9N6yLdhdHX
tkaRoJ4wNx65qocuZXX6CQUk1Ho56Qn3URHNg7Y5/BoJF5z5BaIRKlpn7Zvh
f5sEy36X7iL+PFR++IN4UETCdnuekGk7HynW8zLjn5AQsKJtRkc6H213KiWq
m/B+c7r8NJeG9u3pTLJ5TUI2NSiGvZqOxiJXFQx3k7BIVntTV0JHJZnzlyfJ
SJiXwPV2iNRHMXJX6/pBEiilQZXyhQtQvGd5bO87EqKuV6YvFC9Alw3aXW5N
kPBwQxLd5EcDJN1xgNmsIsHEJcrmIsMQRdFt453fk9C38ZU0tsEQGdruqhR+
IKEqH1YPBRmhC8+gOkyN/6LSzoQ1Z4T8lDnblNMk/MK/we27w0BSkSTf5xMJ
5aOsHIYbgS5uoftEz5CQlMcPlh0i0O7kOOVZ7FC2ck2FJ4EyH9VcjMde3tBQ
5e5HoOSmS0V87JQrxxrTQgik2dnzKAs7wu7a+wWxBAo65hpUj23FW+xMKyGQ
Y0+yB2WWhLlv4426bhOo19GcT8XuUQ6+Likj0P2euj/o2Bl+NYEHqgmkblm+
2ARbu54dzW8gkDa8s9QSu6/9Sr6elEAJUU9d9mLfE2hOSDsJFCLWZx/AFu44
vq6om0DeFYm+Ltiut74W7ZURaMv+aV829oNzL5u4YwS6me5lF4J9deM3VzwV
BDo8Ym8dhh0pz/W2JAn0Kc3flIO91u37gScfCcS65DsWiU3V6SjO0BCopsK+
7Qz229odnOBZAkW9Dbgbi93AKdq0+QuB9PX+zEzAzrIwUGu1BGrWxp3mYv8L
bPxk0A==
       "]]},
     Annotation[#, "Charting`Private`Tag$4572#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx38803kcwPHZ5ufY14+5bkmOM5E6P4pyqven5lTDXaRz7sTSKukXpStd
PdCDVNpx3ZJKohzVZMr0w49+2cOV25L8SmUY58fMPpJxpey+/fF6vB5Px9g9
YVuoFAolhOzzeVuGmh8O719x1yvrsXjJrhV07uyEbnY4PLiqULspeLDoUl5+
JVsApY37f8PynyFI0XHrIjsJXA/KuC/k8RAhmKo7zU6HtefOlNbLD0GXRyZX
yBbBNTO78Fr5SSi0/eHYSXYxuLD8wu/Kz0OaSeW8E2wpWG9YqauQX4efIosk
Y29lcESQ+EihqQGGPi1q9dwmsBR+pYA6GXBCtUP1Wa0gLB+LuhP9Dxx45gd5
E51gzPaM6uU2wyypldLAoBtMrPIeuota4baKK29apoLciD69ucNLeBx/0S5S
0w+choJsi8zXoHNZTtzYNQh3pEVG/AIlUN+LLe04aigJd1B81PSAr55/e325
BmT+Ttc50SqQpy9+1jAfw33xLe65qj5wyBl5f007BtaBKaFxNv/CyFS3ss1z
HOyf77TrWjUAxeqaRubv76DpdEHFg8RBYNqX4v7+CVjuN2UUkzoEp7ZXbS10
noS+rnnr5m4Zhkkk7o9LmYKFCSxnrwA1JHnLpF/U/wfbuUma6U9q6C6XZTU7
foDkjcHzBBUjMB3fesHt0DTMz6wztudpwH2l8czWmo+wI5j/yOiJBlZfdtx2
c9YMqOMWHebBKBywj3HqjdJD7h6WLbtwFBZoNjA6QijIL87N6dX4KNgQYyay
DxQ0dMZy4E+kBfqDC5Kv8w2QFOR8TooWdiyu6TQNoiK7Vz4Hk+9pQbw2tvD+
JBWFoF87BWot6EZmWw7k0hC1rNr8DysMVetX00QBdMQIsxVO+mBIWZNxSTpA
RyXWMemU9Rgcu3gvr2QYIhfTE+WHdmD4dkm6iO1thIIM9g57HsUQNbfpvUGL
ERpjle0MFGHQNQpVCWnGqNOw+vV0MYY8enRSmLMJ0uV5DK28hcFGWXWZKjNB
bjVe/tvqMBgeSQv3SzRFWUc2J0j/xkC5Fi1RWZsh/r7T61RNGPaelwitH5sh
3pLe9vgODHXux02sdjOQ87Zl34m7MFjx9i44yjRHJ3yXdxapMLxZ+LwludYc
VeIygc8ghooCcO6PtkAzT1047WoMGyW+VvYzFujH9sVtPaMYUjOK0t5cZ6K1
DN8WyRiGG0P2F5jBBLpHMaSpxzEcv5jBV35PIIddfh7vSAvCRjnloQQy4lA3
fCQ9p7a2IiSCQGWbYoXMdxhOZv/ScCqWQL1PXt30Jh3ne+6tWTKB8hmZimTS
TumsNcYlBBIlmO+mTWCYWXrYouMqgUy9VrQxSHeO9r0oERPItlHoyyKdE1G5
MfAmgQ6M5w46k9bPD9uXUUugTUn1tEDSb5qzC2gtBCqsZrpmkr57bGpzSxuB
Unvoi7JJi/xj3K68JNAcXuTSs6SD/vpGukpJIMrlBd6lpKsPKp6mDROoS6lW
NZDOXeiTHaohkEaCHj0jnajKD3fEBOK8tTnfTto1eGf3wwkCTbqs8h8gTTdo
Lc6ZIlBkQzFNS7qnyj+e/4FAye6iBh3p2vgrHp6fCPQlh5X+ifRZB4ZOrydQ
QIrrMkMdhv8BEtRWxA==
       "]]},
     Annotation[#, "Charting`Private`Tag$4572#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzHs803scx/Ftrcji59KplnAmKio6lUs3n29x0nE554TTdLE6QnFOp5tS
4xxnDupEhceSYqXlKO0w2qhHFNU4XVDuVpoMu7Dtp3PMNCc7v/PH+/F6PP95
M6IPh8VSSCRSKLH/GxSramtQn/ArcPdIc6XF+1H9Fx7pp0dAd0Skp2lyK6y5
XlAkosfAJ0ESt3lyBwS39Nzl0RPBL5uUVDUZB8wYw8M8ejr0sXxuF02ehHee
Z/zP07mQfWre5hOTmVD82TeZ5+glEBnBvqQ15APHXLT0d7oYXj/ODXmjL4XI
nTeEYx8kEFwWlMwevAc0E2dPoOMrkHLvO3WLHoPrdp3qaVYnTM1udf4z5C9I
al0HBeNS8BJAgDGkBeaLbWRkcj98j3nXLI9vgxq5f/OrjXIgP5u+xNjVCU8S
ePY7NUPAPiB8/tyjB/RLNmHlh5Tge81omS2RAuWjwNredQSUrsMbUjl94G3a
VxNeoQG+ul7pa5JBc/ra1iZ3HOhlzW/kwvfglDP6sUw3BrZLv3yGjQ3AqKFf
1rXqbxiPujq/3noQSkZqX1hd+Afc7EqSGzcNgZXDLXxoaBxoa+wDfSOHITu+
Oq7YZQJ2fCj1I4crYAIJhg6mGsCpks/2iVBC4mqJeN7TSWjyjG/I81JBf4Uk
q41hBHZ0fJhxgRqmEjoL3dhT8OwOM1miUMPyzWbTcbX/Avb2lrUhfwQC+YwD
VfOnIZOdfnU4YBSSHPY6D+wxQSzUMC/3jMIKzXe0nlASmudjkG7cqQE7bMxc
YiShFayyHV3dGqDWFwoXF5HR4sqa3BY/LfywtlY6O5iCJO4apRtfC4Kvoosf
TVCQ9WphWJxBC/rRhdaK/BlIVLS4UL9RB9XhgTO4AVTkcooSKfhFB6nbMq6L
FVQkSTLLfSfSAeNdUO/NjJkocZkvGQ3oYL1POpe+ehZ6eSUhoI2Gwx7HVx/J
HbPQ3LxuW3MPHPQvzsuPcMwQ0983TRGKQwGVlRjmYo56m6ojYw/gYCer5lMk
5khEzz2jTcFh5s+ciHVHZyPc3dFNl4MDqYwllNtaoPHyrAcDxTgcuyo8b/vE
AsmjvQzFQhweLj9rbvMTDTk7+YeqanGwCTq2Is1qDrrQZJtZ0YhD38rXHafr
5iA1lz/zXisOldfAZYhliXgLi1SDXThECb1tHKYtkQwfTB55i8OvGTc4fXes
kGnwcHvKAA7lKodCqxAMHe+KYaqHcTjLy9gn+xpD95TUvCnCMWFa14rtGOqw
N9RbKnBYVFdXGcrEUFDPuP4Lwucu7m7KjsZQb9u2l6cJH/S+8sHiNIYe7ZI6
mylxcE6fu82sFEMVj/kNC1Q4TPumWPbcxtDdKupJN8JS7WB7qQBDR30andYT
zmGKorZWYcjdPu3b3YRN7mHHM+owNFf8YimPcF/bxWszOjBUReGIHdU43M80
7O/owtCF9t9EHoS5G/a63ezFkJ3L/lt+hIP/8BBvkWFoiWX3IRbhB6dannPU
GEpdtP8kj3D+Sq+L2zUYat/yuUM54aPyoggGjiFnxcT9OsLLQn7sbxjHEL3e
6vVbwlRyZ0mOAUONelbwKOH31RsS9hkxdEigqDUSrku46bnqE/EXXs6wGMHh
shNNbzJhiBf1IIVO+D/7IWYe
       "]]},
     Annotation[#, "Charting`Private`Tag$4572#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3lM03cYBvDSVkHBfjncSEXEKqhYGQQRpk7frxyCYHUgiIQbCyiOUa4g
E8WOQxQQmfXkVoQpcjgOjUVFqRqRQywEdVigdlw9foDUTt3a/fbHmyefPMmT
vKyoBL9oKoVC4ZD3f3pHT/Z3TKVutz17raQ9PHY73W0Zb4TpD4Nymq2K5wEb
Ky6XNjO5wNbulD3kBYBPz9AfZcwUSOSeTLjBi4ZArubBb8xsaNuZd6SYlwrv
7U+5FTIF4OF1wS2OlwOV3+zNPcOshpeHny2XJlwAvkHz2tPMFigyGzfqjr8B
B4KqGmdmRRCpznAe8W4DQx0/xHNFH5yoXSTfmN0BNr6qyc78AbjfcXHoqPAp
pPVuhsvzb8GoIOF5lu9LMG8xkejpjYB0xY9jGZtfQZvUrbvvByncDbWJrfn4
Gp7ElVkEKWTAYRlb8IsHQb1mG6qPnwDT5tnA2bkhoH6uM7awmQZ3aprkUuo7
cNZFtO1rUICLYl1+sHAYurOdep+tJ2Ali7Os54MErM7JP99UzcC2dZ7nt50f
BblmRDLoMAf2ggmR26UxqJ4WdjHOfoRme+4pqxopMCxrCZlsHjrfoeQ/qz9A
weHWmErrT4A4FvUZeTL4hOtkhzI1wE/bmFCV8hekOIpavu38G1wZ8TQTz3EY
aRDl97O+wBur+ML9Kyfga9xAie0vX4E7cXLT8PQEsHfoa2OE/8CGA2Inu/JJ
8LzGir1jrgXr0JgQk/1TkGYZvmosRAdabvJcl2YKNigCDIc4FFyyJbJSVjAN
ZmjGQPSFgufn+HfmVsuB/qikcXWpHi4Tsx531cjhiJPw7SIfKt6jOXG80FYB
dbuiKh9+omIHekDwQLkC1PJlxuMXafg21edKBlUJrfs8aQJ3Or5F7BC4cZWQ
6ZVT0TJOx4POVci9TQms995vrucswFmxjrw4rRK2uGQLmI4LsQONHYXcVRCy
ou+znnghTqDv78o6rgJ1V6GUx9fHd68sP7GrRQWX6WEpftYGWHPwgXDBmArM
JK3XqCIDnB/Mi0rTJ2DBcb7/5sRFGNOSCx6yCaDcDGuUmi7GfWaZKrNdBCRd
bSw0fbIYpxQXm+dyCXjAzjMw+dkQy32d1lQcI8DEO2nDrwwj3B2UPsM+S8Cw
3StxersR7k1NsUuqIKCpHKxlYUuwFcfA3rWegNBGZxNL7RKcftflufweASdz
qvjDtxg48Gto7eNOAuonLUsYuxGO5oo8o7sJyCvLiZDsQdh/qW42jzTXT2nT
4Itwa7o66zbp5e3tTZxAhOl7AsI/kj5TFPysIAphj6BydWYPAYecr8wuTkf4
vtyqQdBLwKrspV76NQiHj7oIb78iQPt9xpKh3xHem7/2WA/pt8oPr2vqEI4c
fWStIn0usDl05x2ENU02m+z7CdCt90vOaUc4lxq1u4n0cH9ROU2McKljRGTD
awLu5WoOigcR5nu3PekhLdgabnv9DcL9BWUMJWmfG9+1uEoQdk09EMMWE3D/
aM8L/hTZrzUyryV90W5Tka+C3Ft1tPcp6URpqT+LQDifPc6TkV63+6eRjnmE
GY6UNNYAAXS9gepzGoTX6J6/A9KjrVvjIr6Q/6e/sA0j3R533d7hX4QTk0y5
GaQvWRmqdTqEB5qbTl8l/R9N41Sl
       "]]},
     Annotation[#, "Charting`Private`Tag$4572#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3s803scx/GNZSvxS53KcghZncLIkXLq+Hw7c9Ix8qB1uglpOR0ql1zS
TTqUVFJ5SBm5LJoVktvJNA+0Oj2YsIwIzdLY7Fedsajs7Pzxfrwezz/fNqGR
AQcNCASCr37/1/ugorNpLM6jkU49X5sf5kFiLIsaorLAi1++flDoCT/eyeE8
orIhLqY2oVLIAma7tCqPGgvfpqXim0I27GRrG69TU8Du/vjvKcJYeON0gXGF
mgVPGSyTIGEKFCz2O59O5YJPsLS290kWJFMerbpIrQbzXlpmu4ALu3YXVnz4
2AqcXSuYhddrwFiXHOhl1QEjMqMMa60QaP5qRcslCRSWVPVEkp9CgtgdcjR9
wGV1RrYcfQFLq80GicQhMF2ZsdvoYAfUyhhtHZtkMHP8kOLcji5oDs+z2K2S
w3O6/PnIgAQmV/6MPTjyHj5f8zxye7UUDKb5Cyxo4xA19VcjObsP3HQhtdvL
VdBsbJSGnvVDW4qrWLQGh8OYg6Sq/w0sz1RO89Qf4BQr6XgIaRiU2qHBV86f
oEF5LsF7dhi44w0vTDP+hdJlD+VLDGRgalmKy+UaME/9+55oUgaX/6wJK7Cb
gtNnBKJ+8QhMIb78UJIWKotEXZsq5BDr0lq9pOUz0Ercs0Li38FQeeulTpsZ
sJULZdaMUfgSLsldfeIL5MTlh/9MfA/2m8mzYQ1fgVdX9dqK9x68imz+eLh0
Furt+4W0HQpIsAy2fRuoAxdCUd1jlQIcVDuMpb4E5BhNSXdLHINF2AdK6wwB
LY7viVRSxoEkzK1YwSEicayT1P3COES4NvTNZRogzwGNVkdWAv+30IInUwao
oLSPmXFGCZPKZQtGsw1RzIHM6eBRJdRs9zLM8iQh3r4iiy4/FSRtTb1TPUpC
wgzD+3V8Fdi88e4tTp2DzthzDMU6Ffy0PiWL6mKE9n/K2BzDmoBAq45pYrcR
avZqXsnKm4DJF1dkUclkVMU4Ui95NwE5pKDYADsKagt95n99hRoWDdYUGbRS
EFNt01K5Rw1zTiez3KPnIi8ync3LVAOBF1QhWzgPRb/NU/Y0qiHmdsWVhc3z
0NmuqOHEMTU02qdRzI4ao/giY2s/DAcz7xiHc6bz0a056c4n6TgMOL7sThTM
R+qwpli6Dw6V+WAnDzJBdiW2ogg2Dvsq3MwsZ02QY2Ml0yMRh7OphckDZaao
8HVEtvwyDg8UlrmmPhh6TDR/KeLgkJaXGjK4DUN7IxhtlDwc2AETtHJ/DG24
ocj31vt7gaDSdyeGNp/4+qxd7/Sre0WXQzE049ph35WPwyG3Wx/nJWKo2HnV
tu4CHGxTvttKLsGQH/4lt46Lw+yGUybSexi6Q4q+odG7b2Kkq4SPoZ74tey1
d3HI3Plo35aHGJIzVNfK9NatCTiWKsCQt0e5dW6J/m/n1XzDbgxFcSOs4u7h
UH9ee6D7FYaS1omrK/TO2hi8urgXQ+ItUtq43sy79OpfBjGkiXbJCeLh8Ph4
+z/JYxgilu5v+rUMh2zHdVf9VRgyd/WlJ+kdLeOwbHAMnWRfTKjX+wefw0NN
Ggw5LNzKWcPHgUSUcDO1GDpWpkk4oPdwzcbwkBkMNVlsceLoLQgvdnL+hqHa
QP9mid43lxtP6nQYSttjv9bkPg7/ARD5XrI=
       "]]},
     Annotation[#, "Charting`Private`Tag$4572#5"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzn8803kcB/DNr8bwDZVWlsfcdPk51xXph/cn9civVH49poffJa3trusH
128lE2XinFzMr7JEklzGPSJl7XrgpJM5uWxqRjPbvrrDQnG7P16P1+P5eLz+
eNEO/BB6yIBAIATr838HHlL2PhtP8ZE6ThK7fZN8jHasOjZMCQe/IvG5HM5O
+Lb8ZskjSiIUpcelxHPCIejlwK+llGQwVR1k+HMSgZmoe5JP4ULX8mDiRk4y
SBmZO3IoBZBatsEH43ChYvneK9coAih84tqQzS6ANNKjr69SGoFX/eJKJksA
kftv1U9+FIPGQeA8uVkI5MW0aL81r8AllRbukPIUHEO0yufZEvBy9qbKGsRw
qscbbk4Ngv3vojaqYRfYNlrJiMRhEGD5AvJoDzTJd3S/2iqHjoYUXp3ZaxCx
S1fvVyugnT9bws+UwPTabVjd9x/gBJ5ZJe76Cwxma5eudlRB2FPjRsxtEDwX
45vCHqjh+j2tPzniLXRzN/S8cMbh5/VH0+/ES8E+b2K2RjsJu2yEbyO5wzCh
G5b1e/wDMZ0w3t/8DgSqli7L6/9CnbfrEL35PVhS7+IKxRRoghL2Xq2SA++I
MKmCPgOGRcYGwnMjMINqFayLOiimm6drmQpIXi9uXPH8E9iN7uX7rh6F4Qfi
7F7aHCjGQ8nakVGYZ0v4TmfngTlXbmtRNgYu25csJLV8hsenOZkevh/A7zbt
cIPtAiwPi39pq/oAp6hxDu+jFyHmbtNY8wUluKojyAPBBGT5d7kNw2QcbLBJ
kniOgLj7vMqYP42D0VN+/VclRGTyI4/hRVYBZ0PLoGmQAWLUrBESMlVQG3Cg
om3GAKWvSlHwPqlgemLV0rFCQ5RVf0QkjJoAYZifYcFOI1SU3W4W9GwCLvpn
lDeOGaFvOk/qSCvVQJMGvqnMMEY5FnnSCpYaNntxCyjrTVCxR15ewmM1RK95
NUvsM0ExRf2llUQNTHflyI+lLUFNx8a3iQI0cNMoNjmUTkLUCGVUfpYGbGTC
2wZiEvI8W21LF2nA+EJauPdxUzRlsSw15LMGCDWx9XJrM6QkdNZ1uGvhRHF9
jrXIDL2RjKKUBC08cckiWR0lowknt40BuVqwCjzhetnSHO3bo70kaNLCkNuf
fWdazZEPXnimRaqFh2VAV8RaoJ453fynBS3E1HtaURcsUJvknWuFHQ6XMm6l
Dd2zRO+XpdZUe+NQp6TyLXdjyJrGNp8OwSGrNCNetgdD8vnWe1GhOCSGahwf
hGCIsPXGCpHedq2tD4OZGCq2sGJeD8PhWm7UC94BDJ0ckJynR+DA8iz6aHYG
Q6/98ll+kTg4cJf5L6nC0Fp7lRMrFoeFTectBqox1O4uu9Gh96Bm5HVVLYYC
ajb1rovDIY/5KGZXA4a+GMc2KfVedA49mdGKoRgv261JCTgM9eaWGfZhSNAp
9I1MxOG3K7qDff0YGkn0vS/Uu2BLnFPlG735LmPWh3AIuuPe6CvDkLs05I9u
vR+fftmZNo6hDlZFtM9hHArdNuaGqDFEShcHFut9XF4STsP1/3jtpjN6r9v9
3fCzKQw193Ln7rNwMCJKBHk6DO3fxXYlHcHhnXALO34OQ1q7w4yDereyKxke
XzCUPHvNsE3vX+zJ04uL+v3l0eqVbBz+A2NuTHw=
       "]]},
     Annotation[#, "Charting`Private`Tag$4572#6"]& ], 
    TagBox[
     {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwdz3s0lHkYB3C3yWUyr9F2GS2O0s4itBVKl+dXKnKp0C42yQohUppdtada
MxnZLjNOZ47cJiO6Kiqjy6IcSXJI05DLZiaMMdd3sjFuZfbd/eM53/P5/vM8
j1NceliCiZGRUQgx/2VggkLUqPx1s///mbDZzM/uqJS2FxpsO7ZLadtgTWlB
SQ0tHkReSZ8fEn1QR89DPo0BP9g7UoqJPiJ+suEyLRtmda5uuUQ/4HnO7xKN
BxFWrVNxRC9YuDvnPK0CdCMFsYNLeMC0qKH/SRPC+8jUQdmiCoiMKqv+NNYM
h6hFJBO5EMgGZrS/QyeQu9PGtk8+gxWhuOLFhS54lZ9VaH2gGTLfrIeC8T6g
86vnGYpew2IhVWJsLIUsavquyOQ38GjIr71z4xAIVNOpyU0iaErhL43SyKA1
u/zpT15dMPHdJuxe2iicF59iHEx/DybTlTZLV6ig4ojEyKa1F7wNsY/CqzQQ
tXszPXy0H9qz175pcdWBtkhOv6b6AI556unb+CfYpD54oowkBfWkVNK96h/A
JqKXchkfoUJV10bhfIZCV72iJX0QKPY3dTLZOJRnzLrv2TcEF5NrEwXOejg7
Tcs0dx8GPaqUJf0xCf0+Pz+8RZIBY3WzcNGLKdjCUfNevpSBtKr5gshpBo7v
P/3I7sIIzKZ0Fbv8PgteKancxVvl4LbFfC6x7gvo7ccvpw3Lwf+a06EHi+eg
3/c2PyV3FDLtDywbjDaAvM0yPo2mgJWaH8k9IUYoq6jxxuFSBSzAPlk0zxC2
mTn7ha4Es+fF1ctLjJEyiKNilSrh8Nq6PssgExSa//e2t0tUULkzTvBMb4KO
Kgc89OdUMKG2s5Hnm6L2tpHWEYUKasP9TXnbzJAj57iMEqSGPwLYpUK5GeLo
zyRkCdTgNBDYW84mIbf0xx6tuBp8fbJ5tNXz0LEzeVTdJg1EO3ROG4vnIcYu
qc8dlgYm2i4NHWWaoySyp6XulQYKzGIYYc4WSOhe6mUw1cICSe01k2YL5MmQ
2Yp9tUA6zdy7/pglCh4d7bXK0ILR7ZjqIVsrJAnRX+kp00JGUfUl2yYrlPlU
59Er0kKDW64F9QgZcTjSnPivWqAGZqxkUeajHW1bfayW4/DB/a34ZP181B7D
2tMTgMP9q+Asi7FGC5pGyWeScdhf7U21n7NGOzfeoq85h0MWu4z54Q4F0X/x
Kbe4jsM9hX0xJRhDfuz48VfPcMjls2MluzBU6Mznej/HIT5Mu6IqFEN3I1mk
64S/ra+/HxKBoZstLCazEYfz3H0tF+MwtEh5t25dEw5J3oVjVicxVOLi7Cd4
icOy7G8CzG9gyNy7eyy8HYe5daese25hyC6/cbqBcJ92+N2NSgz5LuwaoHfg
kBdRs3/HAwzVTpX5zhI2uIYdZ9djyDPYIUDQSfwr4l41FWPoHb+2fvgdDk9y
Jg+Ku4l7X3AvBolx4G044FLeS+wvClxfQzjouodwqwRDUZZ5LqwuHP460fGa
qcTQY3lBosN7HPLdvbihGgz5VD52YBM+NlSy10mHIdEyW6Ga8PfBqdLGcQyR
Um/+9qQHBzPjroq8SQzldE+VO/Ti8LF2Q0rsDIbGnWqqsgnXp5R7rvqKoX7e
YL6K8BVH8oTBgKHEI9zoPX04/AsJ72EI
       "]]},
     Annotation[#, "Charting`Private`Tag$4572#7"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {0., 0.9993292996296017}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.925200442001186*^9, 3.925200472169736*^9, {3.9260586450088654`*^9, 
   3.926058673404265*^9}, 3.935496161188993*^9, 3.9369338548816*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"69d4f435-e41e-4d07-9cdb-6c5783052b1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<u1qc.pdf\>\"", ",", "plotU1QuarkCondensate"}], "]"}]], "Input",\

 CellChangeTimes->{{3.925200449935919*^9, 3.925200453633327*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"1446c33e-ee8c-4f77-9cc1-f614d7ed9913"],

Cell[BoxData["\<\"u1qc.pdf\"\>"], "Output",
 CellChangeTimes->{{3.925200455017984*^9, 3.925200473107026*^9}, {
   3.926058658384178*^9, 3.9260586735602627`*^9}, 3.93549616140276*^9, 
   3.93693385519425*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"26958df2-acc6-43b8-a37e-28d536a8fa74"]
}, Open  ]]
},
WindowSize->{1870.5, 1028.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0226e3e0-bd61-416c-8bde-0c0b20e2e33f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 341, 6, 29, "Input",ExpressionUUID->"f1d817e7-61fa-4a11-ad58-afd3c1af0b41"],
Cell[902, 28, 417, 9, 51, "Input",ExpressionUUID->"bdeaf570-7912-40ab-8125-256f0dbeec54"],
Cell[1322, 39, 1885, 52, 229, "Input",ExpressionUUID->"53cbf987-d310-4e10-ae17-bc9b27b24e67"],
Cell[3210, 93, 1170, 32, 108, "Input",ExpressionUUID->"a8a912fd-1eff-4754-b961-47108af134cb"],
Cell[4383, 127, 1357, 38, 137, "Input",ExpressionUUID->"af108200-2268-47ae-804a-2f26b6d92490"],
Cell[5743, 167, 1132, 32, 129, "Input",ExpressionUUID->"f4164399-7100-414e-b404-809b96157afa"],
Cell[CellGroupData[{
Cell[6900, 203, 1604, 34, 113, "Input",ExpressionUUID->"f4673593-0df6-4d81-bcdc-86cb3d742834"],
Cell[8507, 239, 26292, 469, 255, "Output",ExpressionUUID->"e17d7752-6586-4783-878c-885c8f935ea4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34836, 713, 331, 5, 29, "Input",ExpressionUUID->"73c47570-2f1c-464f-9559-3c1968601229"],
Cell[35170, 720, 335, 5, 33, "Output",ExpressionUUID->"555e3f05-1da2-40d0-a127-59405102e52b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35542, 730, 1343, 30, 113, "Input",ExpressionUUID->"c8ef1328-50ea-44e2-ac7e-094416741a79"],
Cell[36888, 762, 23781, 428, 245, "Output",ExpressionUUID->"0b6184fe-076e-46bb-b27c-34b77fbc4ad9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60706, 1195, 263, 4, 29, "Input",ExpressionUUID->"85b322ab-adcb-46b9-aafd-87d04c2627f2"],
Cell[60972, 1201, 287, 4, 33, "Output",ExpressionUUID->"0f582e60-7688-4b0b-91ad-4134aee042d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61296, 1210, 1154, 28, 113, "Input",ExpressionUUID->"b36bf3c1-3c1f-4c95-bff6-b7a18376c0cd"],
Cell[62453, 1240, 14957, 283, 254, "Output",ExpressionUUID->"69d4f435-e41e-4d07-9cdb-6c5783052b1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77447, 1528, 264, 5, 29, "Input",ExpressionUUID->"1446c33e-ee8c-4f77-9cc1-f614d7ed9913"],
Cell[77714, 1535, 286, 4, 33, "Output",ExpressionUUID->"26958df2-acc6-43b8-a37e-28d536a8fa74"]
}, Open  ]]
}
]
*)



==> anc/U4_plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     87599,       1765]
NotebookOptionsPosition[     84690,       1714]
NotebookOutlinePosition[     85130,       1731]
CellTagsIndexPosition[     85087,       1728]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.925199162282419*^9, 3.925199245744258*^9}, 
   3.936933905764189*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"f1d817e7-61fa-4a11-ad58-afd3c1af0b41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotOptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RotateLabel", "->", "False"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926058442091222*^9, 3.926058460642445*^9}, {
  3.935496227220644*^9, 3.935496227704877*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"f5b15a9c-5238-4e5f-a73e-da096626d200"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"U", 
    RowBox[{"(", "N", ")"}], " ", "model", " ", "partition", " ", 
    "function"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uNz", "[", 
     RowBox[{"n_", ",", "nf_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"h", "=", 
         RowBox[{"Exp", "[", "m", "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"t", "=", 
         RowBox[{"Coth", "[", "m", "]"}]}], ",", "\[IndentingNewLine]", 
        "pref", ",", "\[IndentingNewLine]", "matrix"}], "\[IndentingNewLine]",
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pref", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "h"], "-", "h"}], ")"}], 
         RowBox[{"n", " ", "nf"}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"matrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"nf", "!"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nf", " ", "+", "i", " ", "-", " ", "j"}], ")"}], 
             "!"}]], 
           RowBox[{"LegendreP", "[", 
            RowBox[{"nf", ",", 
             RowBox[{"i", "-", "j"}], ",", "3", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pref", " ", 
        RowBox[{"Det", "[", "matrix", "]"}]}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.925198756348119*^9, 3.925198839616125*^9}, {
   3.92519897917052*^9, 3.925198981602045*^9}, {3.925199307826788*^9, 
   3.925199333320713*^9}, {3.9251999771415577`*^9, 3.9252001059658327`*^9}, {
   3.92520014326518*^9, 3.925200144525917*^9}, {3.925200666280726*^9, 
   3.925200881584404*^9}, 3.9252009329153843`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"53cbf987-d310-4e10-ae17-bc9b27b24e67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"U", 
    RowBox[{"(", "N", ")"}], " ", "model", " ", "free", " ", "energy"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uNfren", "[", 
     RowBox[{"n_", ",", "nf_", ",", "m_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{"Log", "[", 
      RowBox[{"uNz", "[", 
       RowBox[{"n", ",", "nf", ",", "m"}], "]"}], "]"}], 
     RowBox[{"n", " ", "nf"}]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.925198867492787*^9, 3.925198884432826*^9}, {
  3.9251992776907578`*^9, 3.925199278257536*^9}, {3.9251993240100822`*^9, 
  3.925199340953041*^9}, {3.925200087021165*^9, 3.92520016317444*^9}, {
  3.925200972780579*^9, 3.925201032875231*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"a8a912fd-1eff-4754-b961-47108af134cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"U", 
    RowBox[{"(", "N", ")"}], " ", "model", " ", "Polyakov", " ", "loop"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"uNpl", "[", 
      RowBox[{"n_", ",", "nf_", ",", "m_", ",", "\[Mu]_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"h", "=", 
          RowBox[{"Exp", "[", "m", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"t", "=", 
          RowBox[{"Coth", "[", "m", "]"}]}], ",", "\[IndentingNewLine]", 
         "matrixNum", ",", "\[IndentingNewLine]", "matrixDen"}], 
        "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"matrixNum", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"j", "==", "n"}], ",", "1", ",", "0"}], "]"}]}], 
               "\[Mu]"}], " ", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"nf", " ", "+", "i", " ", "-", " ", "j", "-", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"j", "==", "n"}], ",", "1", ",", "0"}], "]"}]}], 
               ")"}], "!"}]], 
            RowBox[{"LegendreP", "[", 
             RowBox[{"nf", ",", 
              RowBox[{"i", "-", "j", "-", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j", "==", "n"}], ",", "1", ",", "0"}], "]"}]}], ",",
               "3", ",", "t"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"matrixDen", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"nf", " ", "+", "i", " ", "-", " ", "j"}], ")"}], 
              "!"}]], 
            RowBox[{"LegendreP", "[", 
             RowBox[{"nf", ",", 
              RowBox[{"i", "-", "j"}], ",", "3", ",", "t"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         FractionBox["1", "n"], 
         FractionBox[
          RowBox[{"Det", "[", "matrixNum", "]"}], 
          RowBox[{"Det", "[", "matrixDen", "]"}]]}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.925199346139051*^9, 3.925199467817265*^9}, {
   3.925200150725999*^9, 3.9252001873893957`*^9}, {3.9252003120839453`*^9, 
   3.9252003161817827`*^9}, {3.925201071665244*^9, 3.925201127208699*^9}, {
   3.9252012227458153`*^9, 3.925201361331093*^9}, 3.935496281829472*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"af108200-2268-47ae-804a-2f26b6d92490"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"U", 
    RowBox[{"(", "4", ")"}], " ", "model", " ", "quark", " ", "condensate"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"u41qc", "[", "m_", "]"}], "=", "  ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"uNz", "[", 
             RowBox[{"4", ",", "1", ",", "m"}], "]"}], "//", "Simplify"}], 
           "]"}], ",", "m"}], "]"}], "//", "Simplify"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u42qc", "[", "m_", "]"}], "=", "  ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "2"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"uNz", "[", 
             RowBox[{"4", ",", "2", ",", "m"}], "]"}], "//", "Simplify"}], 
           "]"}], ",", "m"}], "]"}], "//", "Simplify"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u44qc", "[", "m_", "]"}], "=", "  ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "4"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"uNz", "[", 
             RowBox[{"4", ",", "4", ",", "m"}], "]"}], "//", "Simplify"}], 
           "]"}], ",", "m"}], "]"}], "//", "Simplify"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u48qc", "[", "m_", "]"}], "=", "  ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "8"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"uNz", "[", 
             RowBox[{"4", ",", "8", ",", "m"}], "]"}], "//", "Simplify"}], 
           "]"}], ",", "m"}], "]"}], "//", "Simplify"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u416qc", "[", "m_", "]"}], "=", "  ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "16"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"uNz", "[", 
             RowBox[{"4", ",", "16", ",", "m"}], "]"}], "//", "Simplify"}], 
           "]"}], ",", "m"}], "]"}], "//", "Simplify"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u432qc", "[", "m_", "]"}], "=", "  ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "32"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"uNz", "[", 
             RowBox[{"4", ",", "32", ",", "m"}], "]"}], "//", "Simplify"}], 
           "]"}], ",", "m"}], "]"}], "//", "Simplify"}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.925199716482387*^9, 3.925199797031929*^9}, {
  3.925200199686203*^9, 3.925200213733618*^9}, {3.925201366391532*^9, 
  3.9252014179598837`*^9}, {3.9252014611412277`*^9, 3.925201549118395*^9}, {
  3.9252019799620657`*^9, 3.9252019881983767`*^9}, {3.92520209842413*^9, 
  3.925202212184375*^9}, {3.925202539920164*^9, 3.925202569262785*^9}, {
  3.925202616493775*^9, 3.925202630549594*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f4164399-7100-414e-b404-809b96157afa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotU4FreeEnergy", "=", 
  RowBox[{"Plot", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"uNfren", "[", 
       RowBox[{"4", ",", "1", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"4", ",", "2", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"4", ",", "4", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"4", ",", "8", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"4", ",", "16", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"4", ",", "32", ",", "m"}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "F"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.925198750840372*^9, 3.925198750840942*^9}, {
  3.9251988479209003`*^9, 3.925198855368621*^9}, {3.925198888976877*^9, 
  3.9251989364012947`*^9}, {3.9251990411694508`*^9, 3.925199053711714*^9}, {
  3.925199284406324*^9, 3.9251992900594177`*^9}, {3.925200229313484*^9, 
  3.9252002344736032`*^9}, {3.9252003560835648`*^9, 3.925200363009159*^9}, {
  3.925201565528757*^9, 3.925201628150717*^9}, {3.926058724287611*^9, 
  3.926058732922638*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f4673593-0df6-4d81-bcdc-86cb3d742834"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"0.00016342857161044666`\\\"}], \\\")\\\"}], \\\"128\\\"]\\) is too small \
to represent as a normalized machine number; precision may be lost.\"", 2, 12,
    1, 18914564941916221251, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.925201631783855*^9, 3.9252029669320717`*^9, 3.925205387030416*^9, {
   3.926058726806613*^9, 3.9260587345442743`*^9}, 3.926058820091511*^9, 
   3.9354962670847178`*^9, 3.936933942015225*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"1249d8ef-813a-4b04-8be2-4c09c652ed58"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Ws81PkXwPExMzQkP1Jp5LJyWZWQtaKL87W0RLIupaLJrRVbuVWiXe20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       "]]},
     Annotation[#, "Charting`Private`Tag$2351#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk8lGsbwHG7Cc0TSZElQputTraK647KloqxRNZspWSrqE6LDqEonTTE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       "]]},
     Annotation[#, "Charting`Private`Tag$2351#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nc41f0bwHHbyfqiKDKSUcpKWa37Ux4JLTupQ6RSyRE9ScN4zIwknQpl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       "]]},
     Annotation[#, "Charting`Private`Tag$2351#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk81HsXB/CxNCbbz3qLSISupUkuQul8S66yVJhQMShZy1pPtBCP7dpS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       "]]},
     Annotation[#, "Charting`Private`Tag$2351#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03k4lekbwHG7k+1FlCPLWCclGSOaovsJxVD6WUOcxKmQsURNCHPklEJl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       "]]},
     Annotation[#, "Charting`Private`Tag$2351#5"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03k81dkbB3Bb7rV+UTMTWbI2sktE6TlFFJrJlmQthqgsQ4VCDMpyo0lX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       "]]},
     Annotation[#, "Charting`Private`Tag$2351#6"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["F", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {0., 4.002684065832116}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9251989376679373`*^9, 3.9251989852041407`*^9, 3.9251990553962812`*^9, 
   3.9252002377330427`*^9, 3.925200367855852*^9, 3.925200471143981*^9, 
   3.9252016323180437`*^9, 3.9252029675650787`*^9, 3.925205387656418*^9, {
   3.926058726853001*^9, 3.926058735070998*^9}, 3.926058820669916*^9, 
   3.93549626764205*^9, 3.936933942614832*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f2cd16c8-1dd3-4ada-a930-92dc56a19ad3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<u4fren.pdf\>\"", ",", "plotU4FreeEnergy"}], "]"}]], "Input",
 CellChangeTimes->{{3.92519906103162*^9, 3.925199067391549*^9}, {
   3.9251991393804207`*^9, 3.92519914437679*^9}, 3.925200370949112*^9, {
   3.925201639840259*^9, 3.9252016444480677`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"73c47570-2f1c-464f-9559-3c1968601229"],

Cell[BoxData["\<\"u4fren.pdf\"\>"], "Output",
 CellChangeTimes->{3.925199152030076*^9, 3.9252003725742807`*^9, 
  3.925200471413967*^9, 3.9252016468994093`*^9, 3.925202968061596*^9, 
  3.92520538819203*^9, 3.926058727104227*^9, 3.9260588210985003`*^9, 
  3.935496268182782*^9, 3.9369339433241787`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"62056b65-87f2-49bf-9aff-ee926f2b0179"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotU4PolyakovLoop", "=", 
  RowBox[{"Plot", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"uNpl", "[", 
       RowBox[{"4", ",", "1", ",", "m", ",", "0"}], "]"}], ",", 
      RowBox[{"uNpl", "[", 
       RowBox[{"4", ",", "2", ",", "m", ",", "0"}], "]"}], ",", 
      RowBox[{"uNpl", "[", 
       RowBox[{"4", ",", "4", ",", "m", ",", "0"}], "]"}], ",", 
      RowBox[{"uNpl", "[", 
       RowBox[{"4", ",", "8", ",", "m", ",", "0"}], "]"}], ",", 
      RowBox[{"uNpl", "[", 
       RowBox[{"4", ",", "16", ",", "m", ",", "0"}], "]"}], ",", 
      RowBox[{"uNpl", "[", 
       RowBox[{"4", ",", "32", ",", "m", ",", "0"}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "\"\<W(1)\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.925199810104515*^9, {3.925200254297201*^9, 3.9252002942732687`*^9}, {
   3.925200328330192*^9, 3.925200344240945*^9}, {3.9252003768834267`*^9, 
   3.925200389592806*^9}, {3.9252016706878347`*^9, 3.925201724902835*^9}, {
   3.926058752461391*^9, 3.9260587612350273`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c8ef1328-50ea-44e2-ac7e-094416741a79"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk41PsXB3BbkfBFP5X9EqKkklbp/XFVlOpmz1WTraJcxUyhUpGRfUtD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       "]]},
     Annotation[#, "Charting`Private`Tag$3786#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk41QkXB3AkbpEbRS9jSZYSLmMiRN+fSrI12ZPctIcWUsK8Mu69jLKk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       "]]},
     Annotation[#, "Charting`Private`Tag$3786#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk41PsXB3ARJmRQEhmTLJU0uv2K0vL+RqVEXVuSbKWUSoqiVSPcuiHM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       "]]},
     Annotation[#, "Charting`Private`Tag$3786#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03k81IkbB3CEZifNV0LrylbooKmETvv5pkMhhREqIqpfUild1GgVqnVU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       "]]},
     Annotation[#, "Charting`Private`Tag$3786#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk81PkfB3BXDOIbRRFJoUJTWcdW9P4yG2G0604yzijaIlvKkViUHFEa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       "]]},
     Annotation[#, "Charting`Private`Tag$3786#5"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk4lPsXAHBbmRQvLrpEkqWECWVtOW8hQt1rKdwQUkrWpHAr6WdU15I0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       "]]},
     Annotation[#, "Charting`Private`Tag$3786#6"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\"W(1)\"", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {0., 0.8888888888966626}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.925200337667485*^9, 3.9252003450435047`*^9}, 
   3.92520039081642*^9, 3.9252004717467012`*^9, 3.925201728779682*^9, 
   3.925202969263542*^9, 3.925205389444447*^9, 3.926058728388826*^9, 
   3.9260587637653913`*^9, 3.926058822224082*^9, 3.935496269288625*^9, 
   3.936933944438405*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"b6ad7960-4a62-4a6c-a63e-af1f036f6e2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<u4pl.pdf\>\"", ",", "plotU4PolyakovLoop"}], "]"}]], "Input",
 CellChangeTimes->{{3.9252003942253447`*^9, 3.9252003979760838`*^9}, {
  3.925201756247718*^9, 3.9252017577597713`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"85b322ab-adcb-46b9-aafd-87d04c2627f2"],

Cell[BoxData["\<\"u4pl.pdf\"\>"], "Output",
 CellChangeTimes->{3.925200398907217*^9, 3.9252004720042477`*^9, 
  3.925201760133903*^9, 3.9252029694946938`*^9, 3.9252053897272787`*^9, 
  3.926058728692174*^9, 3.926058822476351*^9, 3.935496269514443*^9, 
  3.936933944782819*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"7c0877dd-ec0d-410f-8860-9ba7abd88ab9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotU4QuarkCondensate", "=", 
  RowBox[{"Plot", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u41qc", "[", "m", "]"}], ",", 
      RowBox[{"u42qc", "[", "m", "]"}], ",", 
      RowBox[{"u44qc", "[", "m", "]"}], ",", 
      RowBox[{"u48qc", "[", "m", "]"}], ",", 
      RowBox[{"u416qc", "[", "m", "]"}], ",", 
      RowBox[{"u432qc", "[", "m", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "\[Sigma]"}], "}"}]}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"WorkingPrecision", "->", "128"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.925205316287675*^9, 3.92520533365863*^9}, {
  3.926058773319694*^9, 3.9260587944747887`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"aa40ccde-0763-4852-9003-832bf7783ee6"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"4.4977057060718145`*^-243\\\", \\\" \\\", \
\\\"4.4977057060718145`*^-243\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 16, 2, 
   18914564941916221251, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.925205334905102*^9, 3.925205389777685*^9, 3.9260587287401876`*^9, {
   3.926058795064825*^9, 3.926058822514442*^9}, 3.935496269555648*^9, 
   3.936933944826981*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"314e0079-d752-4a33-8e75-f35c1e0dc561"],

Cell[BoxData[
 TemplateBox[{
  "Divide", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0.`\\\"]\\) \
encountered.\"", 2, 16, 3, 18914564941916221251, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.925205334905102*^9, 3.925205389777685*^9, 3.9260587287401876`*^9, {
   3.926058795064825*^9, 3.926058822514442*^9}, 3.935496269555648*^9, 
   3.936933944866128*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a77920c8-9816-4a0e-84e9-8370cf21b6a8"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"0.00008171428580522314`\\\", \
\\\"128\\\"]\\) is too small to represent as a normalized machine number; \
precision may be lost.\"", 2, 16, 4, 18914564941916221251, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.925205334905102*^9, 3.925205389777685*^9, 3.9260587287401876`*^9, {
   3.926058795064825*^9, 3.926058822514442*^9}, 3.935496269555648*^9, 
   3.936933944874778*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3827f14c-0db9-40a5-a5f4-0a4b3452c351"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"0.00016342857161044666`\\\"}], \\\")\\\"}], \\\"127\\\"]\\) is too small \
to represent as a normalized machine number; precision may be lost.\"", 2, 16,
    5, 18914564941916221251, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.925205334905102*^9, 3.925205389777685*^9, 3.9260587287401876`*^9, {
   3.926058795064825*^9, 3.926058822514442*^9}, 3.935496269555648*^9, 
   3.9369339448827667`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e4f1a806-6296-4eef-9eec-032c584288b0"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 16, 6, 18914564941916221251, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.925205334905102*^9, 3.925205389777685*^9, 3.9260587287401876`*^9, {
   3.926058795064825*^9, 3.926058822514442*^9}, 3.935496269555648*^9, 
   3.9369339448901453`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8f01562c-cf24-41a4-9051-063235bf6a6f"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0.`\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"", 2, 16, 7, 18914564941916221251, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.925205334905102*^9, 3.925205389777685*^9, 3.9260587287401876`*^9, {
   3.926058795064825*^9, 3.926058822514442*^9}, 3.935496269555648*^9, 
   3.9369339448978863`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8df9c507-757f-4382-8af6-8f01d103c7d1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1Hs0ldn/B3AJGeRQcqkUpamEVKIo74coQyIdQ66hKL41SqWLvu4yIjWk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       "]]},
     Annotation[#, "Charting`Private`Tag$4866#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk4lekbB3BbnGxvSkqSjqWpSbus5fumzVhqlJJUGqKYlNRYYirCaNEh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       "]]},
     Annotation[#, "Charting`Private`Tag$4866#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVznk41HkcB3CDIoMfncYVSUVESMnm83Xk1jaOR54tyVXZVsjmyDpqKFcU
oZAZqRzrqEbPFuKJJtpyhJUnRg055zc/yjVjmf3tH5/n/bz+eb8/2v4X3YMk
JSQkfMj7P52DJntapn63OqseSaE9DbOStlUNG6F5Av1Iv4Mn6xiYlhQUPaMF
QonD20klli+4fBh4WkyLhJS4eT2cGQregUtNt2kMoCwmKPQy42HY6LptJi0X
6CuE/EPmTWBu+TkljVYGNrVUPznmfUiSfbY7lcaGnDOW+nXFNXDCh1U7O9cG
14S3eHeGmoEqTjrpoNkFsbF7eFtK3oIuXTDZmt4H+Xr0L63qXRDVaQEF84Ow
9MPqjG1eL2xjK3MplBFIOGfq//r4ADzn2b7v+okHGUXGEbbHP8PrkGI1H/4Y
3KOqvOs2HIGFXUew6t8mwMBiMr7D5ytICquU1HSn4UUb60m+8SiYi/2ee9Tw
wS5den9j1xi8Z5h1cvQJ6FAbKKA6jcP27BlhhWAWhr2MDU40TMDM0gi33/g7
qFXVJRzFJ6FsuuGd4s0foDBn1JupMA2KGo+JsbF5WB3X8dcQT0PG+fpg5s5F
0D6k7j/1agYWUdXYuYQlONjzgjIeyodIkzb21tZlMAdxCQj5EGymxbzVvgwK
XM5E0AofTpjHpct3LkMF7yMrbZUPlofN/CUHlwFFa4Z3UXCQtCnDBIJlUFE2
KrSXwyGLzgh5oyqEmvK7SnxVHCrD7LQiI4QQFrqwomqJw0hNW3qPtgg6U+z+
tInCoRuX5pvsFsHApuVL62JwaDE46pprIIKcCzdWOLE4MCvfyHsfFIH87T43
+3gc/B9xModcRaCLK6iYJ+MwXtyeNRElgh5Wo+zn2zjgGe9zVj+IgNHMCUHV
OKyE9BXqxa7AnJNO/2MuDnutZdaCG/4Fe8fa6ikjATiUap99sm0NEnnPh3Vi
BRClcXrH15NiyH4BnES2AAz4XtQBNwm08NLam/ZNAJuwWdk2kQSS6g3wqlMm
QLq5sFaniII2hBa0DZkR8KtZw+AGF0lEs3ZK3+pFQJWTP/PVoiSaVaUGsC8S
sDCjqjSeJ4XCTcvaWxgE1Hs4SOXaSaOxpiF11QICEhyTS9jj0mgfw4QX9JgA
7WHnTw+S16HJm7P/7GcTcPggI5dmsh5xrpRfX20m4KRml5DSux4JnUMdPDvI
/neZvLAkGdS54JI23UNAgbRvpPtOWSS1pF9U/4mATdz6Usk2WdRNtV8M5BKw
7o8kT4vwDejqeQ2V0lECJCp8a3kb5VBVzkXT9gkCIu7VZm58LYcM/zY4XjBD
QNPeG7LKoVRkkVjxsUVAgLJzhMFVRXmkuCOQbT1HwJBhd29Mozy6bBLzOesH
AXX3YeeYrwKyUAw2DFgg4FStubLGmgIqT7NlTS8SkJjMShqqVESpLlbtHssE
VE9qFCq6Ymg0NH81XEjAjeJkP+4xDO2yncm/TDrQHdetoWNolS5ldIW0emNj
nZs3hmoPpHowSKdl/cLJ8McQy3vv5TzS58zvzsnFYOjuZJPOS9I7GJsdZR5h
6FtluJGY9NqhOIWBcgz5ie4ES4kIGMRHPz6qwtC4Vds9GdLZ3s9O2T/BEE1o
L8JIi/XdLyU3Yihec3ueFumhnqz7Ur1kf9eYjTXpv1KWAnr7MeRBLXE5SjrX
8rTeg08Yih26Rnci7fJwH9uGiyGnA/2edNIvoz90JE1hyHhfp8UZ0nmGB7Lo
fAxFZ2w2CCIdzivy1CYwFOh4R+086T2uF0Za5jEkKnX7HkZamtJXlr2EIS2d
1MFI0l/qLUP8ROT/retfRZNuDHlgZLyKIWZEe0kc6fzt1AWxmNxX645PJP0f
H6PGUA==
       "]]},
     Annotation[#, "Charting`Private`Tag$4866#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0H8w1Hkcx/G1fm3Ex49ktkgSl9pCJbYf3p9+TESYpJMOGVRalyJNdUPa
zhbyYzlXOtSyieVCZ6mp7WpwNesS8mMzYWvt+Lm731V+tMnufe+P1zzn8e/L
MeZsyAkqhUIJJPd//U+Md7+cuODjUUx/3JCe4GOwd8U5KT0UJIkRAi7zAGy5
V1zaSI8DuosdCmeGQ0CH5K8yegrsb5x12sE8DWFx888L6RlwNTms2Yl5GYbc
buzNpReBML/LYc47C3g2wdez6feh2nL5YJj3HWDTGn/Iogvhnzcrdk15CuBo
eHm9eroNzmTtvOWy/SmY6tgRvqs6IVu7Z0tNYis4H1KNt97shWu6UoW2QAwX
3zKheGYAOpZdGSux6gJboeWwnp4Ujj0PfvzBtgeaZXvfdO6UQcBc4KJ/UD+0
sMpWhivk0Jdae1AXOwCzLrvQwzNj0J2XZHZ4yyBQNbUWK50nwSaJI9y/QQrb
dNHNh+sUULPJrv+26iO8ydj69tV6Au7eK0+I8ZKBA3dKI1CpgVfTsCm0YASm
5qXDfe6f4UE3nxsnlsP9yWft5nlfwLVcZ11oPgrm9lWEXD4DFWnFYqbPGOSc
bjrJWzsHHhNln176jcMcrpXHp89DXssEJzF0AlI2twmXt34FizM5C3VekyCt
a7vZ7fgN+hjyXr71FCywektcf1mAWJvfzrZ2TcGG3cbak8++g3iS4uHGUoBv
heOpR7ZaSCuOHIvWKOCi/fE1nyJ00Jzru+z3BCUwFEdMJYEU7BKdqL7yrxKs
kZrW9o2CeyrfOn93UoHBi5J6p1I93B7MdTJkqSBh67OBJQFUjLsdgoJrVFB7
IIb39xwVf2jvP3JJqoLZqRUWo7f0sRSrNZlLCGg67KtftM8A203jDC93AtL9
OPeEowZ4NS8ssCOIAMch//d8jiF2tXE+FRdPwHavjCL6ZiP8fZ0yeiGdgIhV
nRq9HiNsWPBEWF1IwGx7ruwc2xgnP6U69/EJKDaISglZS8NdAgkkPCLAerip
gtpGw94vjNRiEQGGaexQZtISnD0m8tj3mgCKIKpeZmWCTQbzT3E7CUj+oz7X
qsUER0Ilz11CwPMNmTTLRFNcOnS+kj1EgKV/MuOa+VLcFi6J/1VGwODGrp7L
oqU4U/q12WGMgIa7sFYeZYavmHUeezVJQGT9Nkt7rRmOOZe5p09JwFVOOXuw
xhy/ZqRxq9QEPBy3LzE/iDBa47Yw8pmAzDJO9HAQwlXifjcl6bgQpXPdIYRZ
o0ZRc6TtRKKGwDCE9f+0qqJ9ISA7/6dXOTEIX1D8qGCQjt92Z9rkMsJLaam+
KaTXZCzzM36A8Hv2SJSWtNY71UxSjbDnakaH0QwBA8qRdw9qERZUZ3oi0tyw
xsj9jxAeXZk340Batz7kPEeE8KU4H8Zu0oPd+Xf1exAuahFzrpF+cn0+tqcP
4Vymz+1s0kU7jrvy3yMc88GYX0g6oHKTcM8wwpY5NYIK0k8vdYjZEwjbppae
byF9a6Nn/iEFwt7erkfbSSfJSkMdCYT59eu93pFed/Bn6csZhDWxJfJPpA30
eu9z5xEejrVqnCD9sWkHK/obwnqVZqnTpEUsvpv7IvkntQA0pG87mM7qdAgv
hvAWKbME/AcEQWKm
       "]]},
     Annotation[#, "Charting`Private`Tag$4866#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0n9cy3kcB/CtH0o/9m1+5DEUc5tDKF2SyPtzYrkoVEyPQz/0SylCmDuP
rMeW0E83I/1YJjl69AMrTqtzFUdH3a5VSq2aVdtafcvVRtHue3+8Hq/H88/X
4/Gihx8PiDQhkUh+RP5v30i17LkmaYuoznU9oyxmi5n3whO9tCDwGq7ubRCz
4DvRzfzHtAi4znQz5Ij3w863HY8KaKdBWelEPSuOAnaEofYajQesvAUdYeIz
0ON8yTuDJoAuprOjhzgViubvTr1CK4aBSn5HyW0hcC0ff3uZJoEEqrHnmKgE
DgTfrhgbb4SROn2CJO0JWBu5B30cW+DRqXU5Gcf/AObeUXXDVTmwbG4J1GMv
4WzzRrg50Qn8S0KJXfsbWCChKsjkXlhx5MOriSUyqFZ6v2nZrISSrT2vokly
qI8tWBSsU8F6noFTX98Ok8u9sLL4IVjhkTy1fHsnmHwutVvE1EIq5SvdQ/se
3I2h1YHlOqD7L/Nu8FfAG55b88tVODzdFGdP9u2DJdnDn++PjkH7DW0i43w/
DBt6FW0uH6G5qcGCeVUJxdqaJkrmv8DOnJ3ncO8DUBzu4SrVBBjWGFfXPFRB
+tGqqCKGHpJy4x/9IhoAPSpVxSQbQCBY3DZ+fRBOuzZK7Bs+QdHg0AhKHILe
8sarMvoUSO+1F2UHqmE6Vp638vw0RHJiXsQt14DT9xYzUTVfQF7nvlnepwEf
MT364YIZSJIhj3kiLZx1CFnWf9AIVtM/RRRvG4bVun3WHX4klNKfPl3QNQxz
sTHLxikS4gXrXZMTdGD2e17FN/lklEEeZ1tpdRDnVtM5e6cJqjD9K31d6AiU
/hBeVKc3QSjUqUfdOAKTwwvtBoWmyG7zM2t3+1GoCvQxFWwzQ0+4wrv6sFFI
3sEXSQbNUKbXXVJI4SjQe3zf3eGbo0RHe2cn2Sh4buAJaK6z0Jn8E9cYJBwO
OrZ8JrfOQn7axMJoJg6TTRnKE1wL5BMYsUfig8NNs8OnAxiWaC5d7/k+HIe5
iiqxSaMlOnP5wlIhBwfzC9ygjYmzkezZxSOXM3Eg3T9coZxjhTR8AYsuwuHk
rYqMOfVWqHZ7cFJYOQ61TmmW1ARrZJ7QGWZagwPV9+TqFIoNOmqzv3vWCxy6
1/zdypHaIJ/SnJPQjENlITBUh21Rzirpk/Q2HA5VuFMdZmxRM8cm9cF7HC7y
b3O7H1BQnyCavrsfhzK1Qx5lF4auHcjW/zmAQ1oBP1Thj6G4KUVIF+GIgBFm
+V4MTaZtkeoIL5ZKK/3YGKK8CPKnDuJwJevHl+nhGOLUd70LJhzjnjtuxcEQ
lb00S014GW/eDosSDNVGD9V+GcJhxuNn245fMcRyO3fLVo1D58iHf0pKMZTS
7hLnSDib/fgQ6yGGFqk8NUDYuCrgFF+Kodfy3AMphLtlWYWmrRiyzymzNtcQ
v081HGltw1ATQ7h2PmHBppCVd95hKB5byWIS3nl3rWSrAkPs+vjA7YSfnXv7
mqvBUGTgniEeYeGa9Vl7dRj67fzRSgHhRGV+EB3HUDXtWEIx4RW7jvU+n8CQ
bmDX6wbCZmR5cbaB2J/rGdVKuK9qU2zoFIaetrh8UhKWxt5xdvmKIS/YkPyR
8I0l1pNGI4Z4N/ZNk7U4/AeP0F+g
       "]]},
     Annotation[#, "Charting`Private`Tag$4866#5"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3s0lHkcx/ExBmMGT7rZcWtH2c1tWcXWan1/u2qNWx2M22kYK4TuLUpb
a+VO4uxRaVGKRswiuVRo106TWpfGZTrYaqY0uYyZeSRMk83ss398zvu8/vww
Y44ExZFJJFIAsf/rGzc91D2T4pnTYH16yGe/J8XL/KiUwQYRLc5ghLMLtlwt
q2hhxMI7X6qymhMCfgOjtysZyeBwiZ1XwImDsFj1/V8ZWaC1fXsilZMCL5xz
vYoYpUBzXlDv5mRD1bo9OQWMGuhruBf5cO8FyKC2fJ7PaIWDRU4pdRE3IDzi
WtPcWyFYpr3Jf+zWDnRtBsfbWgTNQtvExORusA1UTT8oFMMet5rwWN5DOPFk
O5QtjMONzZW8NPc+MGs1lejoSCF38vwBY7tBaJ/w6hftmAAg99yWSIdBkFRp
EaGQQUe/V6Hbqaew+Nk3WMOhKWDpsnlWY6NA1vBXWdjKwTG+8Mjl0H/AXRvd
HtyoAPopms36sufQn7X1SY89DiUXhTRZpwQ2lMxq6lRzkMk835Zy+iXMqqWS
py7zkC9+Fn/mzCuokXf2mpx/B0/0k36+mjcBJla1uEy2ABEKC7FV5ms4l9gW
X7VpCQo9AyxdYmSwhPiyhHQ1RAki2+tYbyDZVdi6/sF7WN4hdbBcNwnSRmHh
EPMDsM8aPHOemoTlJHG53allCF/hctfXT4HDtwYr8Z3/gm/xJbJh6DR4X2fu
bzZbgY1i0jqq/gycsOLavOJoQZfkYSqvmgFHRQh9NICEohIFtd4ucliDzVGF
H0iowzzkh4cCOVD+LG/aWKGDEq7l0g96zcKBrZ3jhn5kVJ06VpTdMwt8n5iq
P5bIKNz/feWnoIDFWfNVkxd1kSjMbjDjpgLagr11S3dSUCODOq5YrYR0VvbV
1kkKCvHv2VJ+WAnMF75j1dl6KCFVXa/pVsLXX2WVMlz1UZ+69pObpirgWIs0
OiP6qI3dsdLMVsFib9HE0QwDNMFI8ikrVUEZJSo5aBMVWT+LWjr5WAVrJG3X
yUIqYgVpGFULKtA7k8HefswQVfsNfnxkhQOpLqppYjUNKYLkuZWeOBz/ralo
tYCGgutNApUcHO475FFND9PRXxRNpnkqDqa+xx3PmhihOZ+IALMCHJ47DY6k
dRkhs+h92zMrcLh1BTbJooyRSuP6kwUfh8gmd1OrFWP08fFtvdA7OPySfS3j
eb0JEtwZbb4iwKFh2qrcxB9DO7v0mCV9OORVZkdLdmNo1dF3862EY4OUto2B
GNrlp8cfJ2zZ1XUrIAxDLnTJgE0/DgXFe3vOxWAodp7zsoVwgvvlt7Q0DBk5
f8kaGsDBJmsty4CHIX/75kqNCIeVbaeNR29iKHeYG2oxiMO48vUwj4+hu3Vc
9Q7CJWEtkd83Y0gSfWE+nbDWPujH7C4M7e2tFVGGiL9DxVd0RzC0nHbPlTaM
w90c9b6Rpxga/93ppD3hUg+uXfUYhtIfqXm+hP1ufNH6nQRDh0MGugsId5wc
+DtjBkPcgW1ThiM4XHRyKw5UYKgqxyzNjvCxiQo2E8dQk0/vAovwZv+D0u4F
DCkc5XW5hCk64poSNYb4gamveYRftnkkRX/A0KH8tQY9hLuSqp1dPmIo2EO8
9g3hSxvoi1othtofCI0oYhz+A0gxV4Q=
       "]]},
     Annotation[#, "Charting`Private`Tag$4866#6"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 4.}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9252053353879023`*^9, 3.925205390305593*^9, 3.926058729266115*^9, {
   3.9260587955121117`*^9, 3.9260588230000257`*^9}, 3.9354962700439587`*^9, 
   3.93693394529792*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"ba60478b-f676-4285-a1a8-21b4ded62224"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<u4qc.pdf\>\"", ",", "plotU4QuarkCondensate"}], "]"}]], "Input",\

 CellChangeTimes->{{3.925200449935919*^9, 3.925200453633327*^9}, {
  3.9252018175717983`*^9, 3.92520181982708*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"1446c33e-ee8c-4f77-9cc1-f614d7ed9913"],

Cell[BoxData["\<\"u4qc.pdf\"\>"], "Output",
 CellChangeTimes->{{3.925200455017984*^9, 3.925200473107026*^9}, 
   3.925202970714773*^9, 3.92520355308018*^9, 3.92520539056555*^9, 
   3.926058729463043*^9, 3.926058823238966*^9, 3.9354962702738647`*^9, 
   3.936933945644392*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"6ca3ad06-fbc3-46f5-a3b6-32205f7577b6"]
}, Open  ]]
},
WindowSize->{1870.5, 1028.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fcf0a99a-b7d2-4521-ac9f-0442d5617c9f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 293, 6, 29, "Input",ExpressionUUID->"f1d817e7-61fa-4a11-ad58-afd3c1af0b41"],
Cell[854, 28, 417, 9, 51, "Input",ExpressionUUID->"f5b15a9c-5238-4e5f-a73e-da096626d200"],
Cell[1274, 39, 2150, 53, 298, "Input",ExpressionUUID->"53cbf987-d310-4e10-ae17-bc9b27b24e67"],
Cell[3427, 94, 806, 19, 77, "Input",ExpressionUUID->"a8a912fd-1eff-4754-b961-47108af134cb"],
Cell[4236, 115, 3250, 81, 353, "Input",ExpressionUUID->"af108200-2268-47ae-804a-2f26b6d92490"],
Cell[7489, 198, 3645, 109, 252, "Input",ExpressionUUID->"f4164399-7100-414e-b404-809b96157afa"],
Cell[CellGroupData[{
Cell[11159, 311, 1513, 32, 113, "Input",ExpressionUUID->"f4673593-0df6-4d81-bcdc-86cb3d742834"],
Cell[12675, 345, 679, 14, 28, "Message",ExpressionUUID->"1249d8ef-813a-4b04-8be2-4c09c652ed58"],
Cell[13357, 361, 22620, 406, 261, "Output",ExpressionUUID->"f2cd16c8-1dd3-4ada-a930-92dc56a19ad3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36014, 772, 383, 6, 29, "Input",ExpressionUUID->"73c47570-2f1c-464f-9559-3c1968601229"],
Cell[36400, 780, 380, 5, 33, "Output",ExpressionUUID->"62056b65-87f2-49bf-9aff-ee926f2b0179"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36817, 790, 1405, 30, 113, "Input",ExpressionUUID->"c8ef1328-50ea-44e2-ac7e-094416741a79"],
Cell[38225, 822, 22916, 410, 245, "Output",ExpressionUUID->"b6ad7960-4a62-4a6c-a63e-af1f036f6e2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61178, 1237, 314, 5, 29, "Input",ExpressionUUID->"85b322ab-adcb-46b9-aafd-87d04c2627f2"],
Cell[61495, 1244, 355, 5, 33, "Output",ExpressionUUID->"7c0877dd-ec0d-410f-8860-9ba7abd88ab9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61887, 1254, 1230, 29, 133, "Input",ExpressionUUID->"aa40ccde-0763-4852-9003-832bf7783ee6"],
Cell[63120, 1285, 629, 14, 28, "Message",ExpressionUUID->"314e0079-d752-4a33-8e75-f35c1e0dc561"],
Cell[63752, 1301, 519, 12, 39, "Message",ExpressionUUID->"a77920c8-9816-4a0e-84e9-8370cf21b6a8"],
Cell[64274, 1315, 596, 13, 28, "Message",ExpressionUUID->"3827f14c-0db9-40a5-a5f4-0a4b3452c351"],
Cell[64873, 1330, 655, 14, 28, "Message",ExpressionUUID->"e4f1a806-6296-4eef-9eec-032c584288b0"],
Cell[65531, 1346, 601, 13, 28, "Message",ExpressionUUID->"8f01562c-cf24-41a4-9051-063235bf6a6f"],
Cell[66135, 1361, 555, 13, 28, "Message",ExpressionUUID->"8df9c507-757f-4382-8af6-8f01d103c7d1"],
Cell[66693, 1376, 17273, 317, 259, "Output",ExpressionUUID->"ba60478b-f676-4285-a1a8-21b4ded62224"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84003, 1698, 314, 6, 29, "Input",ExpressionUUID->"1446c33e-ee8c-4f77-9cc1-f614d7ed9913"],
Cell[84320, 1706, 354, 5, 82, "Output",ExpressionUUID->"6ca3ad06-fbc3-46f5-a3b6-32205f7577b6"]
}, Open  ]]
}
]
*)



==> anc/UN_plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     52865,       1057]
NotebookOptionsPosition[     50804,       1018]
NotebookOutlinePosition[     51250,       1035]
CellTagsIndexPosition[     51207,       1032]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.925199162282419*^9, 3.925199245744258*^9}, 
   3.9369350511363783`*^9},ExpressionUUID->"d2f5a525-2019-4ba3-b12a-\
367087e4f36d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotOptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RotateLabel", "->", "False"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926058442091222*^9, 3.926058460642445*^9}, {
  3.9354988044482*^9, 3.935498805215186*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"f9f555c0-9e5d-404a-985c-5411c3956c29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"U", " ", 
    RowBox[{"(", "N", ")"}], " ", "model", " ", "partition", " ", 
    "function"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"uNz", "[", 
     RowBox[{"n_", ",", "nf_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "\n", 
       RowBox[{
        RowBox[{"h", "=", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "m"}], "]"}]}], ",", "\n", 
        RowBox[{"t", "=", 
         RowBox[{"Coth", "[", "m", "]"}]}], ",", "\n", "pref", ",", "\n", 
        "matrix"}], "\n", "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"pref", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "h"}], "-", "h"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"n", " ", "nf"}], ")"}]}]}], ";", "\n", 
       RowBox[{"matrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"nf", "!"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nf", " ", "+", "i", " ", "-", " ", "j"}], ")"}], 
             "!"}]}], " ", 
           RowBox[{"LegendreP", "[", 
            RowBox[{"nf", ",", 
             RowBox[{"i", "-", "j"}], ",", "3", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", "\n", 
       RowBox[{"pref", " ", 
        RowBox[{"Det", "[", "matrix", "]"}]}]}]}], "\n", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.927297605131922*^9, 3.9272976099609528`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"74873804-4e16-40de-82ed-40ac2d22332b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"U", " ", 
    RowBox[{"(", "N", ")"}], " ", "model", " ", "free", " ", "energy"}], " ", 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"uNfren", "[", 
     RowBox[{"n_", ",", "nf_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"uNz", "[", 
       RowBox[{"n", ",", "nf", ",", "m"}], "]"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"n", " ", "nf"}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.927297617106683*^9, 3.9272976284474497`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b64ae4e6-95c4-47b8-82fa-b7344e67a50d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"uNfrenLargeN", "[", "m_", "]"}], ":=", "m"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"uNfrenLargeNf", "[", "m_", "]"}], ":=", 
   RowBox[{"m", "+", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", "m"}], "]"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9272976354316883`*^9, 3.927297635433567*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"cfac0945-1539-4856-bc25-ee0d27c4c36d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotUNLargeNFreeEnergy", "=", 
  RowBox[{"Plot", "[", "\n", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"uNfren", "[", 
       RowBox[{"1", ",", "1", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"2", ",", "1", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"4", ",", "1", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"8", ",", "1", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"16", ",", "1", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfrenLargeN", "[", "m", "]"}]}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "1"}], "}"}], ",", "\n", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "F"}], "}"}]}], ",", "\n", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9272976409910803`*^9, 3.927297640992857*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"479c06fe-2c64-44a8-ba4e-6580461bab5c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk41fkXB3BrSWWrmTAkskylm4Q29RbKXrZE2SmlhdQM6VcokizRCJWQ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       "]]},
     Annotation[#, "Charting`Private`Tag$4158#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hs81OkXB3C51JQSqm2JrAyVNIvCrq391GK16CK6KCZS2uxuSLsuXcQ2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       "]]},
     Annotation[#, "Charting`Private`Tag$4158#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk4lQkbBnCkmBbbKCmSRIVORrbWO0kapEKL6CBKlqI0oRlJH02FKDp0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       "]]},
     Annotation[#, "Charting`Private`Tag$4158#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk4lQkbBnC0MGRrNBPRSaFJOiExSW4hojQjFMWZY0uWQhojTSM+TIoo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       "]]},
     Annotation[#, "Charting`Private`Tag$4158#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk81AkfB3ChpWyOsk/PCJO7Qzo2lMonySrayll2rQhZ9DBSrmota0qF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       "]]},
     Annotation[#, "Charting`Private`Tag$4158#5"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ
nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H
C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4
yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB
GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36
YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG
4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU
LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M
lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5
OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0
V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN
l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M
tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2
mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0
AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=
       "]]},
     Annotation[#, "Charting`Private`Tag$4158#6"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["F", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 1.1269279955002347`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.927297643839548*^9, 3.927297691074136*^9, 
  3.935498832954324*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"f250b382-5630-4363-ba4b-72605ceaaa10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<un_largeN_fr.pdf\>\"", ",", "plotUNLargeNFreeEnergy"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.92729764933356*^9, 3.927297649334442*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5c82aa55-07ab-472f-926b-7aee884bc102"],

Cell[BoxData["\<\"un_largeN_fr.pdf\"\>"], "Output",
 CellChangeTimes->{3.9272976506058083`*^9, 3.927297691535145*^9, 
  3.9354988334518547`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"fbb303bd-0913-4931-9c37-d51229231d48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotUNLargeNfFreeEnergy", "=", 
  RowBox[{"Plot", "[", "\n", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"uNfren", "[", 
       RowBox[{"2", ",", "2", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"2", ",", "4", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"2", ",", "8", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"2", ",", "16", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfren", "[", 
       RowBox[{"2", ",", "32", ",", "m"}], "]"}], ",", 
      RowBox[{"uNfrenLargeNf", "[", "m", "]"}]}], "}"}], ",", "\n", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "1"}], "}"}], ",", "\n", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "F"}], "}"}]}], ",", "\n", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9272976554556437`*^9, 3.927297655457559*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"d5ff5f67-d72c-4f75-8d6f-59b562293816"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"4.081632642982669`*^-8\\\", \\\"64\\\"]\\) \
is too small to represent as a normalized machine number; precision may be \
lost.\"", 2, 9, 1, 18905159833212425487, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.935498834161084*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"29b6e200-e12c-4302-ba09-c5c96b969e80"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"4.081632642982669`*^-8\\\", \\\"64\\\"]\\) \
is too small to represent as a normalized machine number; precision may be \
lost.\"", 2, 9, 2, 18905159833212425487, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.935498834203207*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"b7647075-f966-4a53-b16a-ff50b731dca5"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"4.081632642982669`*^-8\\\", \\\"64\\\"]\\) \
is too small to represent as a normalized machine number; precision may be \
lost.\"", 2, 9, 3, 18905159833212425487, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.935498834213472*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"6190b08d-1ab9-4d8f-a4bb-dc3b9fd2496d"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 9, 4, 18905159833212425487, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9354988342254667`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"c4529286-9d2a-490f-aca5-2deef16e0e95"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Xk41fkXB3BiIkTEGCLJ0lS6oaL9PVkiSzO2ouxLUbKUUjRZfojQaiRL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       "]]},
     Annotation[#, "Charting`Private`Tag$5239#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1HlYzWkbB3AVOZI225SStAypM/FSWfJFiDRMm0QbpU2lCC1oUU1Ni8y0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       "]]},
     Annotation[#, "Charting`Private`Tag$5239#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Gk4lWkYB3BFpRSpTGNPODWFtBCif0XJUpOtkqyhyFgi0mYYiiypMScj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       "]]},
     Annotation[#, "Charting`Private`Tag$5239#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Gk41VkABvCSxp1KolT27MtwLWVr0jtZCy2WkpJsqbSghDQRQ5K1sWTN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       "]]},
     Annotation[#, "Charting`Private`Tag$5239#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk8lekbBnCtpIaUpijZVeikcpSiK1H2GluSnIgUyhJFKub4HW3WJoPs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       "]]},
     Annotation[#, "Charting`Private`Tag$5239#5"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk81dkfBnBrGZqKMU1kSVnSSMiWpWdKlixNlmzZtaqEpqblV2JckSWV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       "]]},
     Annotation[#, "Charting`Private`Tag$5239#6"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.7489330659192537},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["F", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0.748933065919252, 1.6265233656054834`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.927297656920923*^9, 3.927297692646865*^9, 
  3.93549883485181*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"b1be2f56-b5a7-447f-879e-5ac5d6b10265"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<un_largeNf_fr.pdf\>\"", ",", "plotUNLargeNfFreeEnergy"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.927297662837837*^9, 3.9272976628387136`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"33ca2473-bc34-4bee-b1a9-1c5c74802f9e"],

Cell[BoxData["\<\"un_largeNf_fr.pdf\"\>"], "Output",
 CellChangeTimes->{{3.927297665447073*^9, 3.9272976929125566`*^9}, 
   3.935498836226698*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"4ced7dbc-dc7d-4b10-b654-0ff8a91ac99c"]
}, Open  ]]
},
WindowSize->{933.75, 1028.25},
WindowMargins->{{Automatic, 255}, {Automatic, 106.5}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1db1c272-93e2-4205-a5e9-077c2fa09d65"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 274, 6, 29, "Input",ExpressionUUID->"d2f5a525-2019-4ba3-b12a-367087e4f36d"],
Cell[835, 28, 415, 9, 51, "Input",ExpressionUUID->"f9f555c0-9e5d-404a-985c-5411c3956c29"],
Cell[1253, 39, 1762, 49, 247, "Input",ExpressionUUID->"74873804-4e16-40de-82ed-40ac2d22332b"],
Cell[3018, 90, 629, 17, 54, "Input",ExpressionUUID->"b64ae4e6-95c4-47b8-82fa-b7344e67a50d"],
Cell[3650, 109, 519, 14, 51, "Input",ExpressionUUID->"cfac0945-1539-4856-bc25-ee0d27c4c36d"],
Cell[CellGroupData[{
Cell[4194, 127, 1016, 24, 113, "Input",ExpressionUUID->"479c06fe-2c64-44a8-ba4e-6580461bab5c"],
Cell[5213, 153, 19662, 358, 255, "Output",ExpressionUUID->"f250b382-5630-4363-ba4b-72605ceaaa10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24912, 516, 272, 5, 29, "Input",ExpressionUUID->"5c82aa55-07ab-472f-926b-7aee884bc102"],
Cell[25187, 523, 222, 3, 33, "Output",ExpressionUUID->"fbb303bd-0913-4931-9c37-d51229231d48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25446, 531, 1019, 24, 113, "Input",ExpressionUUID->"d5ff5f67-d72c-4f75-8d6f-59b562293816"],
Cell[26468, 557, 445, 10, 28, "Message",ExpressionUUID->"29b6e200-e12c-4302-ba09-c5c96b969e80"],
Cell[26916, 569, 445, 10, 28, "Message",ExpressionUUID->"b7647075-f966-4a53-b16a-ff50b731dca5"],
Cell[27364, 581, 445, 10, 28, "Message",ExpressionUUID->"6190b08d-1ab9-4d8f-a4bb-dc3b9fd2496d"],
Cell[27812, 593, 452, 10, 28, "Message",ExpressionUUID->"c4529286-9d2a-490f-aca5-2deef16e0e95"],
Cell[28267, 605, 21978, 395, 255, "Output",ExpressionUUID->"b1be2f56-b5a7-447f-879e-5ac5d6b10265"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50282, 1005, 278, 5, 29, "Input",ExpressionUUID->"33ca2473-bc34-4bee-b1a9-1c5c74802f9e"],
Cell[50563, 1012, 225, 3, 33, "Output",ExpressionUUID->"4ced7dbc-dc7d-4b10-b654-0ff8a91ac99c"]
}, Open  ]]
}
]
*)



==> anc/f_nf100.dat <==
   0        -3.141593e+00        -1.354160e+00        2.127186e-980       -1.570854e-980
   1        -3.135309e+00        -1.355123e+00        1.591855e-980       -1.174694e-980
   2        -3.129026e+00        -1.357289e+00        8.288387e-981       -6.106576e-981
   3        -3.122743e+00        -1.359812e+00        3.869901e-981       -2.845909e-981
   4        -3.116460e+00        -1.362402e+00        1.767517e-981       -1.297353e-981
   5        -3.110177e+00        -1.364993e+00        8.056215e-982       -5.902019e-982
   6        -3.103894e+00        -1.367571e+00        3.679591e-982       -2.690603e-982
   7        -3.097610e+00        -1.370133e+00        1.685525e-982       -1.230191e-982
   8        -3.091327e+00        -1.372678e+00        7.744958e-983       -5.642224e-983
   9        -3.085044e+00        -1.375207e+00        3.570142e-983       -2.596076e-983
  10        -3.078761e+00        -1.377719e+00        1.651160e-983       -1.198474e-983
  11        -3.072478e+00        -1.380215e+00        7.663466e-984       -5.552371e-984
  12        -3.066194e+00        -1.382694e+00        3.569419e-984       -2.581496e-984
  13        -3.059911e+00        -1.385157e+00        1.670026e-984       -1.205658e-984
  14        -3.053628e+00        -1.387603e+00        7.841641e-985       -5.651215e-985
  15        -3.047345e+00        -1.390032e+00        3.705431e-985       -2.665717e-985
  16        -3.041062e+00        -1.392445e+00        1.756692e-985       -1.261588e-985
  17        -3.034779e+00        -1.394841e+00        8.376211e-986       -6.005137e-986
  18        -3.028495e+00        -1.397221e+00        4.027639e-986       -2.882607e-986
  19        -3.022212e+00        -1.399584e+00        1.943285e-986       -1.388473e-986
  20        -3.015929e+00        -1.401931e+00        9.407470e-987       -6.710367e-987
  21        -3.009646e+00        -1.404261e+00        4.580246e-987       -3.261677e-987
  22        -3.003363e+00        -1.406575e+00        2.265286e-987       -1.610498e-987
  23        -2.997079e+00        -1.408872e+00        1.124376e-987       -7.980684e-988
  24        -2.990796e+00        -1.411153e+00        5.600437e-988       -3.968697e-988
  25        -2.984513e+00        -1.413417e+00        2.799038e-988       -1.980334e-988
  26        -2.978230e+00        -1.415665e+00        1.403690e-988       -9.915412e-989
  27        -2.971947e+00        -1.417896e+00        7.062119e-989       -4.980703e-989
  28        -2.965663e+00        -1.420111e+00        3.583262e-989       -2.523227e-989
  29        -2.959380e+00        -1.422309e+00        1.858493e-989       -1.306673e-989
  30        -2.953097e+00        -1.424491e+00        9.671915e-990       -6.789732e-990
  31        -2.946814e+00        -1.426657e+00        5.050261e-990       -3.539926e-990
  32        -2.940531e+00        -1.428806e+00        2.647219e-990       -1.852749e-990
  33        -2.934248e+00        -1.430939e+00        1.392388e-990       -9.730589e-991
  34        -2.927964e+00        -1.433055e+00        7.347220e-991       -5.126961e-991
  35        -2.921681e+00        -1.435155e+00        3.889197e-991       -2.709948e-991
  36        -2.915398e+00        -1.437239e+00        2.066310e-991       -1.437694e-991
  37        -2.909115e+00        -1.439306e+00        1.102746e-991       -7.661652e-992
  38        -2.902832e+00        -1.441357e+00        5.903068e-992       -4.095493e-992
  39        -2.896548e+00        -1.443392e+00        3.169451e-992       -2.195835e-992
  40        -2.890265e+00        -1.445410e+00        1.706699e-992       -1.180772e-992
  41        -2.883982e+00        -1.447412e+00        9.216575e-993       -6.367624e-993
  42        -2.877699e+00        -1.449398e+00        5.048250e-993       -3.482999e-993
  43        -2.871416e+00        -1.451367e+00        2.836773e-993       -1.954553e-993
  44        -2.865133e+00        -1.453320e+00        1.598635e-993       -1.099988e-993
  45        -2.858849e+00        -1.455256e+00        9.035044e-994       -6.208558e-994
  46        -2.852566e+00        -1.457177e+00        5.121335e-994       -3.514559e-994
  47        -2.846283e+00        -1.459081e+00        2.912101e-994       -1.995846e-994
  48        -2.840000e+00        -1.460969e+00        1.660978e-994       -1.136902e-994
  49        -2.833717e+00        -1.462840e+00        9.502418e-995       -6.495868e-995
  50        -2.827433e+00        -1.464696e+00        5.452951e-995       -3.722924e-995
  51        -2.821150e+00        -1.466535e+00        3.167554e-995       -2.159890e-995
  52        -2.814867e+00        -1.468358e+00        1.845518e-995       -1.256858e-995
  53        -2.808584e+00        -1.470164e+00        1.079228e-995       -7.340868e-996
  54        -2.802301e+00        -1.471955e+00        6.330587e-996       -4.300802e-996
  55        -2.796017e+00        -1.473729e+00        3.724512e-996       -2.527270e-996
  56        -2.789734e+00        -1.475487e+00        2.197793e-996       -1.489537e-996
  57        -2.783451e+00        -1.477229e+00        1.300751e-996       -8.805344e-997
  58        -2.777168e+00        -1.478955e+00        7.721304e-997       -5.220784e-997
  59        -2.770885e+00        -1.480664e+00        4.597281e-997       -3.104877e-997
  60        -2.764602e+00        -1.482358e+00        2.747963e-997       -1.853778e-997
  61        -2.758318e+00        -1.484035e+00        1.649111e-997       -1.111234e-997
  62        -2.752035e+00        -1.485696e+00        9.925931e-998       -6.680997e-998
  63        -2.745752e+00        -1.487341e+00        6.042241e-998       -4.062445e-998
  64        -2.739469e+00        -1.488970e+00        3.720075e-998       -2.498422e-998
  65        -2.733186e+00        -1.490583e+00        2.297320e-998       -1.541223e-998
  66        -2.726902e+00        -1.492179e+00        1.423222e-998       -9.537875e-999
  67        -2.720619e+00        -1.493760e+00        8.842938e-999       -5.919920e-999
  68        -2.714336e+00        -1.495324e+00        5.510389e-999       -3.685080e-999
  69        -2.708053e+00        -1.496873e+00        3.443725e-999       -2.300613e-999
  70        -2.701770e+00        -1.498405e+00        2.163829e-999       -1.444088e-999
  71        -2.695486e+00        -1.499921e+00        1.366281e-999      -9.109018e-1000
  72        -2.689203e+00        -1.501421e+00       8.651160e-1000      -5.761980e-1000
  73        -2.682920e+00        -1.502906e+00       5.493246e-1000      -3.655084e-1000
  74        -2.676637e+00        -1.504374e+00       3.500007e-1000      -2.326554e-1000
  75        -2.670354e+00        -1.505826e+00       2.235875e-1000      -1.484817e-1000
  76        -2.664071e+00        -1.507262e+00       1.432098e-1000      -9.501322e-1001
  77        -2.657787e+00        -1.508682e+00       9.195369e-1001      -6.094969e-1001
  78        -2.651504e+00        -1.510086e+00       5.918304e-1001      -3.919183e-1001
  79        -2.645221e+00        -1.511474e+00       3.817807e-1001      -2.525883e-1001
  80        -2.638938e+00        -1.512846e+00       2.468167e-1001      -1.631473e-1001
  81        -2.632655e+00        -1.514202e+00       1.598935e-1001      -1.055959e-1001
  82        -2.626371e+00        -1.515542e+00       1.037839e-1001      -6.847972e-1002
  83        -2.620088e+00        -1.516866e+00       6.748610e-1002      -4.449047e-1002
  84        -2.613805e+00        -1.518175e+00       4.610157e-1002      -3.036645e-1002
  85        -2.607522e+00        -1.519467e+00       3.230758e-1002      -2.126244e-1002
  86        -2.601239e+00        -1.520743e+00       2.268271e-1002      -1.491554e-1002
  87        -2.594956e+00        -1.522004e+00       1.595663e-1002      -1.048396e-1002
  88        -2.588672e+00        -1.523248e+00       1.124843e-1002      -7.384506e-1003
  89        -2.582389e+00        -1.524477e+00       7.946812e-1003      -5.212814e-1003
  90        -2.576106e+00        -1.525689e+00       5.627111e-1003      -3.688242e-1003
  91        -2.569823e+00        -1.526886e+00       3.994025e-1003      -2.615798e-1003
  92        -2.563540e+00        -1.528067e+00       2.841954e-1003      -1.859836e-1003
  93        -2.557256e+00        -1.529232e+00       2.027450e-1003      -1.325796e-1003
  94        -2.550973e+00        -1.530381e+00       1.450441e-1003      -9.477651e-1004
  95        -2.544690e+00        -1.531514e+00       1.041032e-1003      -6.797406e-1004
  96        -2.538407e+00        -1.532631e+00       7.492125e-1004      -4.888407e-1004
  97        -2.532124e+00        -1.533733e+00       5.406879e-1004      -3.525307e-1004
  98        -2.525840e+00        -1.534818e+00       3.926890e-1004      -2.558537e-1004
  99        -2.519557e+00        -1.535888e+00       2.862947e-1004      -1.864034e-1004
 100        -2.513274e+00        -1.536942e+00       2.093182e-1004      -1.361914e-1004
 101        -2.506991e+00        -1.537980e+00       1.534734e-1004      -9.978897e-1005
 102        -2.500708e+00        -1.539002e+00       1.128545e-1004      -7.332963e-1005
 103        -2.494425e+00        -1.540009e+00       8.324471e-1005      -5.405470e-1005
 104        -2.488141e+00        -1.540999e+00       6.158191e-1005      -3.996232e-1005
 105        -2.481858e+00        -1.541974e+00       4.632851e-1005      -3.004493e-1005
 106        -2.475575e+00        -1.542933e+00       3.504986e-1005      -2.271639e-1005
 107        -2.469292e+00        -1.543876e+00       2.659289e-1005      -1.722475e-1005
 108        -2.463009e+00        -1.544804e+00       2.026780e-1005      -1.311998e-1005
 109        -2.456725e+00        -1.545715e+00       1.549643e-1005      -1.002541e-1005
 110        -2.450442e+00        -1.546611e+00       1.188251e-1005      -7.682933e-1006
 111        -2.444159e+00        -1.547491e+00       9.137378e-1006      -5.904640e-1006
 112        -2.437876e+00        -1.548355e+00       7.046469e-1006      -4.550938e-1006
 113        -2.431593e+00        -1.549204e+00       5.449519e-1006      -3.517626e-1006
 114        -2.425310e+00        -1.550037e+00       4.226555e-1006      -2.726745e-1006
 115        -2.419026e+00        -1.550854e+00       3.288493e-1006      -2.120441e-1006
 116        -2.412743e+00        -1.551655e+00       2.567075e-1006      -1.654411e-1006
 117        -2.406460e+00        -1.552440e+00       2.015793e-1006      -1.298467e-1006
 118        -2.400177e+00        -1.553210e+00       1.597220e-1006      -1.028335e-1006
 119        -2.393894e+00        -1.553964e+00       1.269230e-1006      -8.167689e-1007
 120        -2.387610e+00        -1.554702e+00       1.011472e-1006      -6.505891e-1007
 121        -2.381327e+00        -1.555425e+00       8.084761e-1007      -5.197783e-1007
 122        -2.375044e+00        -1.556132e+00       6.480876e-1007      -4.164734e-1007
 123        -2.368761e+00        -1.556823e+00       5.209460e-1007      -3.346212e-1007
 124        -2.362478e+00        -1.557498e+00       4.198815e-1007      -2.695871e-1007
 125        -2.356194e+00        -1.558158e+00       3.393274e-1007      -2.177747e-1007
 126        -2.349911e+00        -1.558802e+00       2.844995e-1007      -1.825116e-1007
 127        -2.343628e+00        -1.559430e+00       2.391574e-1007      -1.533620e-1007
 128        -2.337345e+00        -1.560043e+00       2.015819e-1007      -1.292156e-1007
 129        -2.331062e+00        -1.560640e+00       1.703778e-1007      -1.091718e-1007
 130        -2.324779e+00        -1.561221e+00       1.444109e-1007      -9.249870e-1008
 131        -2.318495e+00        -1.561787e+00       1.227632e-1007      -7.860434e-1008
 132        -2.312212e+00        -1.562337e+00       1.048567e-1007      -6.711533e-1008
 133        -2.305929e+00        -1.562871e+00       8.982497e-1008      -5.747434e-1008
 134        -2.299646e+00        -1.563389e+00       7.717635e-1008      -4.936477e-1008
 135        -2.293363e+00        -1.563892e+00       6.650833e-1008      -4.252744e-1008
 136        -2.287079e+00        -1.564379e+00       5.751487e-1008      -3.676530e-1008
 137        -2.280796e+00        -1.564851e+00       4.990673e-1008      -3.189232e-1008
 138        -2.274513e+00        -1.565307e+00       4.344049e-1008      -2.775206e-1008
 139        -2.268230e+00        -1.565747e+00       3.803303e-1008      -2.429066e-1008
 140        -2.261947e+00        -1.566172e+00       3.411776e-1008      -2.178418e-1008
 141        -2.255664e+00        -1.566581e+00       3.069527e-1008      -1.959380e-1008
 142        -2.249380e+00        -1.566974e+00       2.770022e-1008      -1.767753e-1008
 143        -2.243097e+00        -1.567351e+00       2.507631e-1008      -1.599916e-1008
 144        -2.236814e+00        -1.567713e+00       2.277327e-1008      -1.452642e-1008
 145        -2.230531e+00        -1.568060e+00       2.074978e-1008      -1.323277e-1008
 146        -2.224248e+00        -1.568390e+00       1.901567e-1008      -1.212432e-1008
 147        -2.217964e+00        -1.568705e+00       1.769554e-1008      -1.128035e-1008
 148        -2.211681e+00        -1.569005e+00       1.651695e-1008      -1.052702e-1008
 149        -2.205398e+00        -1.569289e+00       1.546471e-1008      -9.854598e-1009
 150        -2.199115e+00        -1.569557e+00       1.452548e-1008      -9.254511e-1009
 151        -2.192832e+00        -1.569809e+00       1.378819e-1008      -8.783352e-1009
 152        -2.186548e+00        -1.570046e+00       1.312731e-1008      -8.361098e-1009
 153        -2.180265e+00        -1.570267e+00       1.254545e-1008      -7.989371e-1009
 154        -2.173982e+00        -1.570473e+00       1.205707e-1008      -7.677351e-1009
 155        -2.167699e+00        -1.570663e+00       1.162564e-1008      -7.401738e-1009
 156        -2.161416e+00        -1.570837e+00       1.125449e-1008      -7.164644e-1009
 157        -2.155133e+00        -1.570996e+00       1.093112e-1008      -6.958080e-1009
 158        -2.148849e+00        -1.571139e+00       1.065015e-1008      -6.778615e-1009
 159        -2.142566e+00        -1.571267e+00       1.040728e-1008      -6.623494e-1009
 160        -2.136283e+00        -1.571379e+00       1.019928e-1008      -6.490654e-1009
 161        -2.130000e+00        -1.571475e+00       1.002385e-1008      -6.378627e-1009
 162        -2.123717e+00        -1.571556e+00       9.879327e-1009      -6.286336e-1009
 163        -2.117433e+00        -1.571621e+00       9.764372e-1009      -6.212931e-1009
 164        -2.111150e+00        -1.571670e+00       9.677947e-1009      -6.157746e-1009
 165        -2.104867e+00        -1.571704e+00       9.619279e-1009      -6.120286e-1009
 166        -2.098584e+00        -1.571722e+00       9.587844e-1009      -6.100215e-1009
 167        -2.092301e+00        -1.571725e+00       9.583362e-1009      -6.097353e-1009
 168        -2.086018e+00        -1.571712e+00       9.605794e-1009      -6.111675e-1009
 169        -2.079734e+00        -1.571683e+00       9.655338e-1009      -6.143310e-1009
 170        -2.073451e+00        -1.571639e+00       9.732437e-1009      -6.192539e-1009
 171        -2.067168e+00        -1.571579e+00       9.837780e-1009      -6.259805e-1009
 172        -2.060885e+00        -1.571504e+00       9.972317e-1009      -6.345716e-1009
 173        -2.054602e+00        -1.571413e+00       1.013727e-1008      -6.451058e-1009
 174        -2.048318e+00        -1.571306e+00       1.033420e-1008      -6.576823e-1009
 175        -2.042035e+00        -1.571184e+00       1.056508e-1008      -6.724281e-1009
 176        -2.035752e+00        -1.571046e+00       1.083280e-1008      -6.895277e-1009
 177        -2.029469e+00        -1.570892e+00       1.114108e-1008      -7.092200e-1009
 178        -2.023186e+00        -1.570723e+00       1.149689e-1008      -7.319492e-1009
 179        -2.016902e+00        -1.570538e+00       1.190628e-1008      -7.581017e-1009
 180        -2.010619e+00        -1.570338e+00       1.237649e-1008      -7.881416e-1009
 181        -2.004336e+00        -1.570122e+00       1.292277e-1008      -8.230427e-1009
 182        -1.998053e+00        -1.569890e+00       1.355977e-1008      -8.637399e-1009
 183        -1.991770e+00        -1.569643e+00       1.427076e-1008      -9.091725e-1009
 184        -1.985487e+00        -1.569380e+00       1.513969e-1008      -9.646923e-1009
 185        -1.979203e+00        -1.569101e+00       1.615286e-1008      -1.029434e-1008
 186        -1.972920e+00        -1.568807e+00       1.728774e-1008      -1.101967e-1008
 187        -1.966637e+00        -1.568497e+00       1.855888e-1008      -1.183227e-1008
 188        -1.960354e+00        -1.568172e+00       2.013093e-1008      -1.283720e-1008
 189        -1.954071e+00        -1.567831e+00       2.206966e-1008      -1.407656e-1008
 190        -1.947787e+00        -1.567474e+00       2.427516e-1008      -1.548681e-1008
 191        -1.941504e+00        -1.567101e+00       2.678709e-1008      -1.709340e-1008
 192        -1.935221e+00        -1.566713e+00       2.965224e-1008      -1.892640e-1008
 193        -1.928938e+00        -1.566310e+00       3.292565e-1008      -2.102116e-1008
 194        -1.922655e+00        -1.565890e+00       3.666867e-1008      -2.341714e-1008
 195        -1.916372e+00        -1.565455e+00       4.150603e-1008      -2.651371e-1008
 196        -1.910088e+00        -1.565005e+00       4.763426e-1008      -3.043714e-1008
 197        -1.903805e+00        -1.564538e+00       5.483908e-1008      -3.505128e-1008
 198        -1.897522e+00        -1.564056e+00       6.333346e-1008      -4.049308e-1008
 199        -1.891239e+00        -1.563559e+00       7.341795e-1008      -4.695567e-1008
 200        -1.884956e+00        -1.563045e+00       8.536549e-1008      -5.461485e-1008
 201        -1.878672e+00        -1.562516e+00       9.955308e-1008      -6.371330e-1008
 202        -1.872389e+00        -1.561972e+00       1.164405e-1007      -7.454714e-1008
 203        -1.866106e+00        -1.561412e+00       1.367530e-1007      -8.758295e-1008
 204        -1.859823e+00        -1.560835e+00       1.611904e-1007      -1.032718e-1007
 205        -1.853540e+00        -1.560244e+00       1.905334e-1007      -1.221177e-1007
 206        -1.847256e+00        -1.559636e+00       2.258442e-1007      -1.448057e-1007
 207        -1.840973e+00        -1.559013e+00       2.684238e-1007      -1.721754e-1007
 208        -1.834690e+00        -1.558375e+00       3.198759e-1007      -2.052625e-1007
 209        -1.828407e+00        -1.557720e+00       3.909876e-1007      -2.509999e-1007
 210        -1.822124e+00        -1.557050e+00       4.846642e-1007      -3.112709e-1007
 211        -1.815841e+00        -1.556364e+00       6.024048e-1007      -3.870591e-1007
 212        -1.809557e+00        -1.555662e+00       7.507969e-1007      -4.826220e-1007
 213        -1.803274e+00        -1.554945e+00       9.383495e-1007      -6.034615e-1007
 214        -1.796991e+00        -1.554212e+00       1.176363e-1006      -7.568870e-1007
 215        -1.790708e+00        -1.553463e+00       1.478942e-1006      -9.520292e-1007
 216        -1.784425e+00        -1.552699e+00       1.864713e-1006      -1.200950e-1006
 217        -1.778141e+00        -1.551918e+00       2.365163e-1006      -1.524025e-1006
 218        -1.771858e+00        -1.551122e+00       3.026958e-1006      -1.951463e-1006
 219        -1.765575e+00        -1.550311e+00       3.885738e-1006      -2.506426e-1006
 220        -1.759292e+00        -1.549483e+00       5.005284e-1006      -3.230293e-1006
 221        -1.753009e+00        -1.548640e+00       6.465910e-1006      -4.175219e-1006
 222        -1.746726e+00        -1.547781e+00       8.376595e-1006      -5.412003e-1006
 223        -1.740442e+00        -1.546906e+00       1.088283e-1005      -7.035224e-1006
 224        -1.734159e+00        -1.546016e+00       1.417924e-1005      -9.171474e-1006
 225        -1.727876e+00        -1.545109e+00       1.852688e-1005      -1.199066e-1005
 226        -1.721593e+00        -1.544187e+00       2.427886e-1005      -1.572275e-1005
 227        -1.715310e+00        -1.543249e+00       3.195762e-1005      -2.070801e-1005
 228        -1.709026e+00        -1.542295e+00       4.220108e-1005      -2.736251e-1005
 229        -1.702743e+00        -1.541326e+00       5.588670e-1005      -3.625884e-1005
 230        -1.696460e+00        -1.540341e+00       7.526306e-1005      -4.886131e-1005
 231        -1.690177e+00        -1.539339e+00       1.019355e-1004      -6.622027e-1005
 232        -1.683894e+00        -1.538323e+00       1.384790e-1004      -9.001952e-1005
 233        -1.677610e+00        -1.537290e+00       1.886883e-1004      -1.227409e-1004
 234        -1.671327e+00        -1.536241e+00       2.578348e-1004      -1.678348e-1004
 235        -1.665044e+00        -1.535177e+00       3.533183e-1004      -2.301483e-1004
 236        -1.658761e+00        -1.534096e+00       4.855326e-1004      -3.164942e-1004
 237        -1.652478e+00        -1.533000e+00       6.718170e-1004      -4.382368e-1004
 238        -1.646195e+00        -1.531888e+00       9.326368e-1004      -6.088152e-1004
 239        -1.639911e+00        -1.530760e+00       1.298252e-1003      -8.481091e-1004
 240        -1.633628e+00        -1.529616e+00       1.812637e-1003      -1.185027e-1003
 241        -1.627345e+00        -1.528457e+00       2.538659e-1003      -1.660929e-1003
 242        -1.621062e+00        -1.527281e+00       3.564687e-1003      -2.334008e-1003
 243        -1.614779e+00        -1.526090e+00       5.018150e-1003      -3.288240e-1003
 244        -1.608495e+00        -1.524883e+00       7.081278e-1003      -4.643818e-1003
 245        -1.602212e+00        -1.523659e+00       1.001578e-1002      -6.573502e-1003
 246        -1.595929e+00        -1.522420e+00       1.419783e-1002      -9.325827e-1003
 247        -1.589646e+00        -1.521165e+00       2.016877e-1002      -1.325876e-1002
 248        -1.583363e+00        -1.519894e+00       2.870843e-1002      -1.888844e-1002
 249        -1.577080e+00        -1.518607e+00       4.094113e-1002      -2.695966e-1002
 250        -1.570796e+00        -1.517304e+00       5.848880e-1002      -3.854784e-1002
 251        -1.564513e+00        -1.515985e+00       8.989604e-1002      -5.929875e-1002
 252        -1.558230e+00        -1.514651e+00       1.384117e-1001      -9.138196e-1002
 253        -1.551947e+00        -1.513300e+00       2.135156e-1001      -1.410927e-1001
 254        -1.545664e+00        -1.511933e+00       3.300387e-1001      -2.182893e-1001
 255        -1.539380e+00        -1.510550e+00       5.112443e-1001      -3.384490e-1001
 256        -1.533097e+00        -1.509152e+00       7.937176e-1001      -5.259363e-1001
 257        -1.526814e+00        -1.507737e+00       1.235153e-1000      -8.192096e-1001
 258        -1.520531e+00        -1.506306e+00       1.926792e-1000      -1.279150e-1000
 259        -1.514248e+00        -1.504859e+00       3.013493e-1000      -2.002508e-1000
 260        -1.507964e+00        -1.503397e+00       4.725492e-1000      -3.143211e-1000
 261        -1.501681e+00        -1.501918e+00       7.433360e-1000      -4.949245e-1000
 262        -1.495398e+00        -1.500423e+00        1.172873e-999      -7.816946e-1000
 263        -1.489115e+00        -1.498912e+00        1.855774e-999       -1.238081e-999
 264        -1.482832e+00        -1.497385e+00        2.946144e-999       -1.967526e-999
 265        -1.476549e+00        -1.495842e+00        4.709677e-999       -3.148512e-999
 266        -1.470265e+00        -1.494283e+00        7.550670e-999       -5.053038e-999
 267        -1.463982e+00        -1.492708e+00        1.214059e-998       -8.133265e-999
 268        -1.457699e+00        -1.491117e+00        1.957776e-998       -1.312960e-998
 269        -1.451416e+00        -1.489509e+00        3.166826e-998       -2.126087e-998
 270        -1.445133e+00        -1.487886e+00        5.138522e-998       -3.453573e-998
 271        -1.438849e+00        -1.486246e+00        8.386131e-998       -5.642491e-998
 272        -1.432566e+00        -1.484590e+00        1.391922e-997       -9.375800e-998
 273        -1.426283e+00        -1.482919e+00        2.317114e-997       -1.562536e-997
 274        -1.420000e+00        -1.481231e+00        3.870153e-997       -2.612796e-997
 275        -1.413717e+00        -1.479526e+00        6.493456e-997       -4.388875e-997
 276        -1.407434e+00        -1.477806e+00        1.092823e-996       -7.394900e-997
 277        -1.401150e+00        -1.476070e+00        1.844644e-996       -1.249700e-996
 278        -1.394867e+00        -1.474317e+00        3.122950e-996       -2.118235e-996
 279        -1.388584e+00        -1.472548e+00        5.302843e-996       -3.601134e-996
 280        -1.382301e+00        -1.470763e+00        9.031211e-996       -6.140493e-996
 281        -1.376018e+00        -1.468962e+00        1.542721e-995       -1.050212e-995
 282        -1.369734e+00        -1.467144e+00        2.644706e-995       -1.802621e-995
 283        -1.363451e+00        -1.465311e+00        4.548322e-995       -3.103998e-995
 284        -1.357168e+00        -1.463461e+00        7.893786e-995       -5.393917e-995
 285        -1.350885e+00        -1.461594e+00        1.378395e-994       -9.430764e-995
 286        -1.344602e+00        -1.459712e+00        2.414241e-994       -1.653916e-994
 287        -1.338318e+00        -1.457813e+00        4.241216e-994       -2.909300e-994
 288        -1.332035e+00        -1.455898e+00        7.474909e-994       -5.134224e-994
 289        -1.325752e+00        -1.453967e+00        1.321304e-993       -9.087575e-994
 290        -1.319469e+00        -1.452020e+00        2.342399e-993       -1.613200e-993
 291        -1.313186e+00        -1.450056e+00        4.164522e-993       -2.871973e-993
 292        -1.306903e+00        -1.448076e+00        7.510077e-993       -5.186247e-993
 293        -1.300619e+00        -1.446079e+00        1.389392e-992       -9.607995e-993
 294        -1.294336e+00        -1.444066e+00        2.577719e-992       -1.785042e-992
 295        -1.288053e+00        -1.442037e+00        4.796275e-992       -3.326041e-992
 296        -1.281770e+00        -1.439992e+00        8.950841e-992       -6.215897e-992
 297        -1.275487e+00        -1.437930e+00        1.675485e-991       -1.165206e-991
 298        -1.269203e+00        -1.435852e+00        3.148293e-991       -2.192631e-991
 299        -1.262920e+00        -1.433757e+00        5.941326e-991       -4.143885e-991
 300        -1.256637e+00        -1.431646e+00        1.124762e-990       -7.856426e-991
 301        -1.250354e+00        -1.429519e+00        2.136112e-990       -1.494287e-990
 302        -1.244071e+00        -1.427375e+00        4.069993e-990       -2.851383e-990
 303        -1.237788e+00        -1.425215e+00        7.785492e-990       -5.462679e-990
 304        -1.231504e+00        -1.423039e+00        1.494339e-989       -1.050105e-989
 305        -1.225221e+00        -1.420846e+00        2.877895e-989       -2.025480e-989
 306        -1.218938e+00        -1.418636e+00        5.620751e-989       -3.962081e-989
 307        -1.212655e+00        -1.416410e+00        1.116020e-988       -7.879214e-989
 308        -1.206372e+00        -1.414168e+00        2.222993e-988       -1.571944e-988
 309        -1.200088e+00        -1.411909e+00        4.442786e-988       -3.146651e-988
 310        -1.193805e+00        -1.409634e+00        8.909405e-988       -6.320368e-988
 311        -1.187522e+00        -1.407342e+00        1.792866e-987       -1.273937e-987
 312        -1.181239e+00        -1.405034e+00        3.620697e-987       -2.576946e-987
 313        -1.174956e+00        -1.402709e+00        7.392105e-987       -5.269876e-987
 314        -1.168672e+00        -1.400368e+00        1.525301e-986       -1.089215e-986
 315        -1.162389e+00        -1.398010e+00        3.157786e-986       -2.258771e-986
 316        -1.156106e+00        -1.395636e+00        6.559668e-986       -4.700127e-986
 317        -1.149823e+00        -1.393245e+00        1.370759e-985       -9.838603e-986
 318        -1.143540e+00        -1.390838e+00        2.888243e-985       -2.076621e-985
 319        -1.137257e+00        -1.388414e+00        6.105548e-985       -4.397497e-985
 320        -1.130973e+00        -1.385974e+00        1.297403e-984       -9.360947e-985
 321        -1.124690e+00        -1.383517e+00        2.770028e-984       -2.002165e-984
 322        -1.118407e+00        -1.381043e+00        5.938040e-984       -4.299677e-984
 323        -1.112124e+00        -1.378553e+00        1.277818e-983       -9.269268e-984
 324        -1.105841e+00        -1.376046e+00        2.759859e-983       -2.005644e-983
 325        -1.099557e+00        -1.373523e+00        5.980677e-983       -4.354261e-983
 326        -1.093274e+00        -1.370983e+00        1.300204e-982       -9.483736e-983
 327        -1.086991e+00        -1.368427e+00        2.835510e-982       -2.072095e-982
 328        -1.080708e+00        -1.365854e+00        6.202370e-982       -4.541019e-982
 329        -1.074425e+00        -1.363267e+00        1.360110e-981       -9.976846e-982
 330        -1.068142e+00        -1.360673e+00        2.982794e-981       -2.192145e-981
 331        -1.061858e+00        -1.358113e+00        6.464703e-981       -4.760064e-981
 332        -1.055575e+00        -1.355767e+00        1.311273e-980       -9.671821e-981
 333        -1.049292e+00        -1.354276e+00        2.053897e-980       -1.516602e-980
 334        -1.043009e+00        -1.354610e+00        1.857435e-980       -1.371195e-980
 335        -1.036726e+00        -1.356499e+00        1.051510e-980       -7.751643e-981
 336        -1.030442e+00        -1.358957e+00        5.010807e-981       -3.687246e-981
 337        -1.024159e+00        -1.361537e+00        2.296652e-981       -1.686808e-981
 338        -1.017876e+00        -1.364131e+00        1.046678e-981       -7.672858e-982
 339        -1.011593e+00        -1.366713e+00        4.776507e-982       -3.494885e-982
 340        -1.005310e+00        -1.369281e+00        2.185793e-982       -1.596307e-982
 341        -9.990265e-01        -1.371832e+00        1.003319e-982       -7.313716e-983
 342        -9.927433e-01        -1.374366e+00        4.620001e-983       -3.361551e-983
 343        -9.864601e-01        -1.376884e+00        2.134332e-983       -1.550118e-983
 344        -9.801769e-01        -1.379385e+00        9.893741e-984       -7.172575e-984
 345        -9.738937e-01        -1.381870e+00        4.602715e-984       -3.330788e-984
 346        -9.676105e-01        -1.384338e+00        2.150434e-984       -1.553403e-984
 347        -9.613274e-01        -1.386789e+00        1.008279e-984       -7.270599e-985
 348        -9.550442e-01        -1.389224e+00        4.755565e-985       -3.423181e-985
 349        -9.487610e-01        -1.391642e+00        2.252093e-985       -1.618299e-985
 350        -9.424778e-01        -1.394044e+00        1.069995e-985       -7.675473e-986
 351        -9.361946e-01        -1.396429e+00        5.139054e-986       -3.680139e-986
 352        -9.299114e-01        -1.398798e+00        2.476728e-986       -1.770612e-986
 353        -9.236282e-01        -1.401150e+00        1.197664e-986       -8.547718e-987
 354        -9.173451e-01        -1.403486e+00        5.810579e-987       -4.140105e-987
 355        -9.110619e-01        -1.405805e+00        2.863325e-987       -2.036787e-987
 356        -9.047787e-01        -1.408108e+00        1.419526e-987       -1.008109e-987
 357        -8.984955e-01        -1.410394e+00        7.062405e-988       -5.007398e-988
 358        -8.922123e-01        -1.412664e+00        3.525749e-988       -2.495816e-988
 359        -8.859291e-01        -1.414917e+00        1.766144e-988       -1.248231e-988
 360        -8.796459e-01        -1.417154e+00        8.876200e-989       -6.263398e-989
 361        -8.733628e-01        -1.419374e+00        4.475109e-989       -3.152874e-989
 362        -8.670796e-01        -1.421578e+00        2.312256e-989       -1.626541e-989
 363        -8.607964e-01        -1.423766e+00        1.201988e-989       -8.442312e-990
 364        -8.545132e-01        -1.425937e+00        6.269315e-990       -4.396628e-990
 365        -8.482300e-01        -1.428092e+00        3.281806e-990       -2.298036e-990
 366        -8.419468e-01        -1.430230e+00        1.724306e-990       -1.205615e-990
 367        -8.356636e-01        -1.432352e+00        9.088982e-991       -6.345496e-991
 368        -8.293805e-01        -1.434457e+00        4.806131e-991       -3.350488e-991
 369        -8.230973e-01        -1.436546e+00        2.549412e-991       -1.774682e-991
 370        -8.168141e-01        -1.438619e+00        1.359046e-991       -9.446880e-992
 371        -8.105309e-01        -1.440675e+00        7.267712e-992       -5.044656e-992
 372        -8.042477e-01        -1.442715e+00        3.898281e-992       -2.702044e-992
 373        -7.979645e-01        -1.444739e+00        2.097138e-992       -1.451568e-992
 374        -7.916813e-01        -1.446746e+00        1.131434e-992       -7.820544e-993
 375        -7.853982e-01        -1.448737e+00        6.121429e-993       -4.225354e-993
 376        -7.791150e-01        -1.450712e+00        3.436578e-993       -2.368890e-993
 377        -7.728318e-01        -1.452671e+00        1.934798e-993       -1.331890e-993
 378        -7.665486e-01        -1.454613e+00        1.092436e-993       -7.510151e-994
 379        -7.602654e-01        -1.456539e+00        6.186191e-994       -4.247187e-994
 380        -7.539822e-01        -1.458448e+00        3.513796e-994       -2.409270e-994
 381        -7.476991e-01        -1.460341e+00        2.002164e-994       -1.371025e-994
 382        -7.414159e-01        -1.462218e+00        1.144274e-994       -7.825605e-995
 383        -7.351327e-01        -1.464079e+00        6.559705e-995       -4.480431e-995
 384        -7.288495e-01        -1.465924e+00        3.795031e-995       -2.588832e-995
 385        -7.225663e-01        -1.467752e+00        2.208897e-995       -1.504952e-995
 386        -7.162831e-01        -1.469564e+00        1.290115e-995       -8.778893e-996
 387        -7.099999e-01        -1.471360e+00        7.560021e-996       -5.138118e-996
 388        -7.037168e-01        -1.473140e+00        4.443419e-996       -3.016292e-996
 389        -6.974336e-01        -1.474903e+00        2.619414e-996       -1.775991e-996
 390        -6.911504e-01        -1.476650e+00        1.548752e-996       -1.048828e-996
 391        -6.848672e-01        -1.478381e+00        9.184352e-997       -6.212438e-997
 392        -6.785840e-01        -1.480096e+00        5.462820e-997       -3.690855e-997
 393        -6.723008e-01        -1.481795e+00        3.260002e-997       -2.200036e-997
 394        -6.660176e-01        -1.483478e+00        1.954462e-997       -1.317486e-997
 395        -6.597345e-01        -1.485144e+00        1.175228e-997       -7.913228e-998
 396        -6.534513e-01        -1.486794e+00        7.107271e-998       -4.780264e-998
 397        -6.471681e-01        -1.488429e+00        4.371423e-998       -2.936938e-998
 398        -6.408849e-01        -1.490047e+00        2.696748e-998       -1.809841e-998
 399        -6.346017e-01        -1.491649e+00        1.668964e-998       -1.118872e-998
 400        -6.283185e-01        -1.493235e+00        1.035972e-998       -6.937768e-999
 401        -6.220353e-01        -1.494805e+00        6.449324e-999       -4.314493e-999
 402        -6.157522e-01        -1.496358e+00        4.026620e-999       -2.690947e-999
 403        -6.094690e-01        -1.497896e+00        2.523822e-999       -1.684912e-999
 404        -6.031858e-01        -1.499418e+00        1.592078e-999       -1.061798e-999
 405        -5.969026e-01        -1.500923e+00        1.007154e-999      -6.710231e-1000
 406        -5.906194e-01        -1.502413e+00       6.388920e-1000      -4.252440e-1000
 407        -5.843362e-01        -1.503886e+00       4.066250e-1000      -2.703829e-1000
 408        -5.780530e-01        -1.505343e+00       2.595356e-1000      -1.724095e-1000
 409        -5.717699e-01        -1.506785e+00       1.660901e-1000      -1.102281e-1000
 410        -5.654867e-01        -1.508210e+00       1.065582e-1000      -7.065207e-1001
 411        -5.592035e-01        -1.509620e+00       6.852924e-1001      -4.539503e-1001
 412        -5.529203e-01        -1.511013e+00       4.417412e-1001      -2.923477e-1001
 413        -5.466371e-01        -1.512390e+00       2.853771e-1001      -1.886927e-1001
 414        -5.403539e-01        -1.513752e+00       1.847491e-1001      -1.220472e-1001
 415        -5.340708e-01        -1.515097e+00       1.198414e-1001      -7.909813e-1002
 416        -5.277876e-01        -1.516427e+00       7.788183e-1002      -5.135878e-1002
 417        -5.215044e-01        -1.517740e+00       5.192233e-1002      -3.421029e-1002
 418        -5.152212e-01        -1.519038e+00       3.636542e-1002      -2.393977e-1002
 419        -5.089380e-01        -1.520320e+00       2.551559e-1002      -1.678304e-1002
 420        -5.026548e-01        -1.521585e+00       1.793745e-1002      -1.178866e-1002
 421        -4.963716e-01        -1.522835e+00       1.263587e-1002      -8.297593e-1003
 422        -4.900885e-01        -1.524069e+00       8.920403e-1003      -5.853019e-1003
 423        -4.838053e-01        -1.525287e+00       6.311637e-1003      -4.138000e-1003
 424        -4.775221e-01        -1.526489e+00       4.476294e-1003      -2.932412e-1003
 425        -4.712389e-01        -1.527675e+00       3.182379e-1003      -2.083152e-1003
 426        -4.649557e-01        -1.528845e+00       2.268376e-1003      -1.483718e-1003
 427        -4.586725e-01        -1.530000e+00       1.621058e-1003      -1.059515e-1003
 428        -4.523893e-01        -1.531138e+00       1.162376e-1003      -7.591582e-1004
 429        -4.461062e-01        -1.532261e+00       8.357811e-1004      -5.454562e-1004
 430        -4.398230e-01        -1.533367e+00       6.026030e-1004      -3.929933e-1004
 431        -4.335398e-01        -1.534458e+00       4.365824e-1004      -2.845189e-1004
 432        -4.272566e-01        -1.535533e+00       3.179955e-1004      -2.070913e-1004
 433        -4.209734e-01        -1.536592e+00       2.322769e-1004      -1.511636e-1004
 434        -4.146902e-01        -1.537636e+00       1.701454e-1004      -1.106539e-1004
 435        -4.084070e-01        -1.538663e+00       1.249894e-1004      -8.123247e-1005
 436        -4.021239e-01        -1.539675e+00       9.210246e-1005      -5.981942e-1005
 437        -3.958407e-01        -1.540671e+00       6.806867e-1005      -4.418119e-1005
 438        -3.895575e-01        -1.541651e+00       5.087566e-1005      -3.300076e-1005
 439        -3.832743e-01        -1.542615e+00       3.845352e-1005      -2.492749e-1005
 440        -3.769911e-01        -1.543564e+00       2.914746e-1005      -1.888322e-1005
 441        -3.707079e-01        -1.544496e+00       2.217934e-1005      -1.436024e-1005
 442        -3.644247e-01        -1.545413e+00       1.694135e-1005      -1.096235e-1005
 443        -3.581416e-01        -1.546314e+00       1.297812e-1005      -8.392940e-1006
 444        -3.518584e-01        -1.547199e+00       9.970410e-1006      -6.444166e-1006
 445        -3.455752e-01        -1.548069e+00       7.681585e-1006      -4.962043e-1006
 446        -3.392920e-01        -1.548923e+00       5.935061e-1006      -3.831735e-1006
 447        -3.330088e-01        -1.549761e+00       4.598722e-1006      -2.967375e-1006
 448        -3.267256e-01        -1.550583e+00       3.573761e-1006      -2.304785e-1006
 449        -3.204425e-01        -1.551390e+00       2.787107e-1006      -1.796523e-1006
 450        -3.141593e-01        -1.552180e+00       2.179821e-1006      -1.404361e-1006
 451        -3.078761e-01        -1.552955e+00       1.725514e-1006      -1.111116e-1006
 452        -3.015929e-01        -1.553715e+00       1.369861e-1006      -8.816687e-1007
 453        -2.953097e-01        -1.554458e+00       1.090635e-1006      -7.016175e-1007
 454        -2.890265e-01        -1.555186e+00       8.708557e-1007      -5.599689e-1007
 455        -2.827433e-01        -1.555898e+00       6.974474e-1007      -4.482604e-1007
 456        -2.764602e-01        -1.556594e+00       5.601121e-1007      -3.598318e-1007
 457        -2.701770e-01        -1.557275e+00       4.510443e-1007      -2.896369e-1007
 458        -2.638938e-01        -1.557940e+00       3.641893e-1007      -2.337634e-1007
 459        -2.576106e-01        -1.558589e+00       3.016259e-1007      -1.935250e-1007
 460        -2.513274e-01        -1.559223e+00       2.533309e-1007      -1.624725e-1007
 461        -2.450442e-01        -1.559841e+00       2.133362e-1007      -1.367680e-1007
 462        -2.387610e-01        -1.560443e+00       1.801456e-1007      -1.154452e-1007
 463        -2.324779e-01        -1.561029e+00       1.525461e-1007      -9.772148e-1008
 464        -2.261947e-01        -1.561600e+00       1.295426e-1007      -8.295506e-1008
 465        -2.199115e-01        -1.562155e+00       1.104790e-1007      -7.072220e-1008
 466        -2.136283e-01        -1.562695e+00       9.454852e-1008      -6.050352e-1008
 467        -2.073451e-01        -1.563218e+00       8.115423e-1008      -5.191484e-1008
 468        -2.010619e-01        -1.563726e+00       6.986600e-1008      -4.467917e-1008
 469        -1.947787e-01        -1.564219e+00       6.034191e-1008      -3.857639e-1008
 470        -1.884956e-01        -1.564696e+00       5.230577e-1008      -3.342872e-1008
 471        -1.822124e-01        -1.565157e+00       4.548111e-1008      -2.905850e-1008
 472        -1.759292e-01        -1.565602e+00       3.967173e-1008      -2.533960e-1008
 473        -1.696460e-01        -1.566032e+00       3.536453e-1008      -2.258226e-1008
 474        -1.633628e-01        -1.566446e+00       3.178564e-1008      -2.029156e-1008
 475        -1.570796e-01        -1.566844e+00       2.865433e-1008      -1.828792e-1008
 476        -1.507964e-01        -1.567227e+00       2.591305e-1008      -1.653433e-1008
 477        -1.445133e-01        -1.567594e+00       2.350799e-1008      -1.499622e-1008
 478        -1.382301e-01        -1.567946e+00       2.139560e-1008      -1.364562e-1008
 479        -1.319469e-01        -1.568282e+00       1.953786e-1008      -1.245813e-1008
 480        -1.256637e-01        -1.568602e+00       1.811905e-1008      -1.155108e-1008
 481        -1.193805e-01        -1.568907e+00       1.689506e-1008      -1.076869e-1008
 482        -1.130973e-01        -1.569196e+00       1.580228e-1008      -1.007030e-1008
 483        -1.068142e-01        -1.569469e+00       1.482675e-1008      -9.446986e-1009
 484        -1.005310e-01        -1.569727e+00       1.402509e-1008      -8.934735e-1009
 485        -9.424778e-02        -1.569969e+00       1.333956e-1008      -8.496703e-1009
 486        -8.796459e-02        -1.570195e+00       1.272571e-1008      -8.104539e-1009
 487        -8.168141e-02        -1.570406e+00       1.221375e-1008      -7.777448e-1009
 488        -7.539822e-02        -1.570601e+00       1.176120e-1008      -7.488341e-1009
 489        -6.911504e-02        -1.570781e+00       1.137322e-1008      -7.240489e-1009
 490        -6.283185e-02        -1.570945e+00       1.103384e-1008      -7.023697e-1009
 491        -5.654867e-02        -1.571093e+00       1.073930e-1008      -6.835561e-1009
 492        -5.026548e-02        -1.571226e+00       1.048422e-1008      -6.672639e-1009
 493        -4.398230e-02        -1.571343e+00       1.026489e-1008      -6.532559e-1009
 494        -3.769911e-02        -1.571445e+00       1.007882e-1008      -6.413729e-1009
 495        -3.141593e-02        -1.571531e+00       9.924158e-1009      -6.314963e-1009
 496        -2.513274e-02        -1.571601e+00       9.799474e-1009      -6.235345e-1009
 497        -1.884956e-02        -1.571656e+00       9.703638e-1009      -6.174151e-1009
 498        -1.256637e-02        -1.571695e+00       9.635789e-1009      -6.130827e-1009
 499        -6.283185e-03        -1.571718e+00       9.595319e-1009      -6.104987e-1009
 500         0.000000e+00        -1.571726e+00       9.581868e-1009      -6.096399e-1009
 501         6.283185e-03        -1.571718e+00       9.595319e-1009      -6.104987e-1009
 502         1.256637e-02        -1.571695e+00       9.635789e-1009      -6.130827e-1009
 503         1.884956e-02        -1.571656e+00       9.703638e-1009      -6.174151e-1009
 504         2.513274e-02        -1.571601e+00       9.799474e-1009      -6.235345e-1009
 505         3.141593e-02        -1.571531e+00       9.924158e-1009      -6.314963e-1009
 506         3.769911e-02        -1.571445e+00       1.007882e-1008      -6.413729e-1009
 507         4.398230e-02        -1.571343e+00       1.026489e-1008      -6.532559e-1009
 508         5.026548e-02        -1.571226e+00       1.048422e-1008      -6.672639e-1009
 509         5.654867e-02        -1.571093e+00       1.073930e-1008      -6.835561e-1009
 510         6.283185e-02        -1.570945e+00       1.103384e-1008      -7.023697e-1009
 511         6.911504e-02        -1.570781e+00       1.137322e-1008      -7.240489e-1009
 512         7.539822e-02        -1.570601e+00       1.176120e-1008      -7.488341e-1009
 513         8.168141e-02        -1.570406e+00       1.221375e-1008      -7.777448e-1009
 514         8.796459e-02        -1.570195e+00       1.272571e-1008      -8.104539e-1009
 515         9.424778e-02        -1.569969e+00       1.333956e-1008      -8.496703e-1009
 516         1.005310e-01        -1.569727e+00       1.402509e-1008      -8.934735e-1009
 517         1.068142e-01        -1.569469e+00       1.482675e-1008      -9.446986e-1009
 518         1.130973e-01        -1.569196e+00       1.580228e-1008      -1.007030e-1008
 519         1.193805e-01        -1.568907e+00       1.689506e-1008      -1.076869e-1008
 520         1.256637e-01        -1.568602e+00       1.811905e-1008      -1.155108e-1008
 521         1.319469e-01        -1.568282e+00       1.953786e-1008      -1.245813e-1008
 522         1.382301e-01        -1.567946e+00       2.139560e-1008      -1.364562e-1008
 523         1.445133e-01        -1.567594e+00       2.350799e-1008      -1.499622e-1008
 524         1.507964e-01        -1.567227e+00       2.591305e-1008      -1.653433e-1008
 525         1.570796e-01        -1.566844e+00       2.865433e-1008      -1.828792e-1008
 526         1.633628e-01        -1.566446e+00       3.178564e-1008      -2.029156e-1008
 527         1.696460e-01        -1.566032e+00       3.536453e-1008      -2.258226e-1008
 528         1.759292e-01        -1.565602e+00       3.967173e-1008      -2.533960e-1008
 529         1.822124e-01        -1.565157e+00       4.548111e-1008      -2.905850e-1008
 530         1.884956e-01        -1.564696e+00       5.230577e-1008      -3.342872e-1008
 531         1.947787e-01        -1.564219e+00       6.034191e-1008      -3.857639e-1008
 532         2.010619e-01        -1.563726e+00       6.986600e-1008      -4.467917e-1008
 533         2.073451e-01        -1.563218e+00       8.115423e-1008      -5.191484e-1008
 534         2.136283e-01        -1.562695e+00       9.454852e-1008      -6.050352e-1008
 535         2.199115e-01        -1.562155e+00       1.104790e-1007      -7.072220e-1008
 536         2.261947e-01        -1.561600e+00       1.295426e-1007      -8.295506e-1008
 537         2.324779e-01        -1.561029e+00       1.525461e-1007      -9.772148e-1008
 538         2.387610e-01        -1.560443e+00       1.801456e-1007      -1.154452e-1007
 539         2.450442e-01        -1.559841e+00       2.133362e-1007      -1.367680e-1007
 540         2.513274e-01        -1.559223e+00       2.533309e-1007      -1.624725e-1007
 541         2.576106e-01        -1.558589e+00       3.016259e-1007      -1.935250e-1007
 542         2.638938e-01        -1.557940e+00       3.641893e-1007      -2.337634e-1007
 543         2.701770e-01        -1.557275e+00       4.510443e-1007      -2.896369e-1007
 544         2.764602e-01        -1.556594e+00       5.601121e-1007      -3.598318e-1007
 545         2.827433e-01        -1.555898e+00       6.974474e-1007      -4.482604e-1007
 546         2.890265e-01        -1.555186e+00       8.708557e-1007      -5.599689e-1007
 547         2.953097e-01        -1.554458e+00       1.090635e-1006      -7.016175e-1007
 548         3.015929e-01        -1.553715e+00       1.369861e-1006      -8.816687e-1007
 549         3.078761e-01        -1.552955e+00       1.725514e-1006      -1.111116e-1006
 550         3.141593e-01        -1.552180e+00       2.179821e-1006      -1.404361e-1006
 551         3.204425e-01        -1.551390e+00       2.787107e-1006      -1.796523e-1006
 552         3.267256e-01        -1.550583e+00       3.573761e-1006      -2.304785e-1006
 553         3.330088e-01        -1.549761e+00       4.598722e-1006      -2.967375e-1006
 554         3.392920e-01        -1.548923e+00       5.935061e-1006      -3.831735e-1006
 555         3.455752e-01        -1.548069e+00       7.681585e-1006      -4.962043e-1006
 556         3.518584e-01        -1.547199e+00       9.970410e-1006      -6.444166e-1006
 557         3.581416e-01        -1.546314e+00       1.297812e-1005      -8.392940e-1006
 558         3.644247e-01        -1.545413e+00       1.694135e-1005      -1.096235e-1005
 559         3.707079e-01        -1.544496e+00       2.217934e-1005      -1.436024e-1005
 560         3.769911e-01        -1.543564e+00       2.914746e-1005      -1.888322e-1005
 561         3.832743e-01        -1.542615e+00       3.845352e-1005      -2.492749e-1005
 562         3.895575e-01        -1.541651e+00       5.087566e-1005      -3.300076e-1005
 563         3.958407e-01        -1.540671e+00       6.806867e-1005      -4.418119e-1005
 564         4.021239e-01        -1.539675e+00       9.210246e-1005      -5.981942e-1005
 565         4.084070e-01        -1.538663e+00       1.249894e-1004      -8.123247e-1005
 566         4.146902e-01        -1.537636e+00       1.701454e-1004      -1.106539e-1004
 567         4.209734e-01        -1.536592e+00       2.322769e-1004      -1.511636e-1004
 568         4.272566e-01        -1.535533e+00       3.179955e-1004      -2.070913e-1004
 569         4.335398e-01        -1.534458e+00       4.365824e-1004      -2.845189e-1004
 570         4.398230e-01        -1.533367e+00       6.026030e-1004      -3.929933e-1004
 571         4.461062e-01        -1.532261e+00       8.357811e-1004      -5.454562e-1004
 572         4.523893e-01        -1.531138e+00       1.162376e-1003      -7.591582e-1004
 573         4.586725e-01        -1.530000e+00       1.621058e-1003      -1.059515e-1003
 574         4.649557e-01        -1.528845e+00       2.268376e-1003      -1.483718e-1003
 575         4.712389e-01        -1.527675e+00       3.182379e-1003      -2.083152e-1003
 576         4.775221e-01        -1.526489e+00       4.476294e-1003      -2.932412e-1003
 577         4.838053e-01        -1.525287e+00       6.311637e-1003      -4.138000e-1003
 578         4.900885e-01        -1.524069e+00       8.920403e-1003      -5.853019e-1003
 579         4.963716e-01        -1.522835e+00       1.263587e-1002      -8.297593e-1003
 580         5.026548e-01        -1.521585e+00       1.793745e-1002      -1.178866e-1002
 581         5.089380e-01        -1.520320e+00       2.551559e-1002      -1.678304e-1002
 582         5.152212e-01        -1.519038e+00       3.636542e-1002      -2.393977e-1002
 583         5.215044e-01        -1.517740e+00       5.192233e-1002      -3.421029e-1002
 584         5.277876e-01        -1.516427e+00       7.788183e-1002      -5.135878e-1002
 585         5.340708e-01        -1.515097e+00       1.198414e-1001      -7.909813e-1002
 586         5.403539e-01        -1.513752e+00       1.847491e-1001      -1.220472e-1001
 587         5.466371e-01        -1.512390e+00       2.853771e-1001      -1.886927e-1001
 588         5.529203e-01        -1.511013e+00       4.417412e-1001      -2.923477e-1001
 589         5.592035e-01        -1.509620e+00       6.852924e-1001      -4.539503e-1001
 590         5.654867e-01        -1.508210e+00       1.065582e-1000      -7.065207e-1001
 591         5.717699e-01        -1.506785e+00       1.660901e-1000      -1.102281e-1000
 592         5.780530e-01        -1.505343e+00       2.595356e-1000      -1.724095e-1000
 593         5.843362e-01        -1.503886e+00       4.066250e-1000      -2.703829e-1000
 594         5.906194e-01        -1.502413e+00       6.388920e-1000      -4.252440e-1000
 595         5.969026e-01        -1.500923e+00        1.007154e-999      -6.710231e-1000
 596         6.031858e-01        -1.499418e+00        1.592078e-999       -1.061798e-999
 597         6.094690e-01        -1.497896e+00        2.523822e-999       -1.684912e-999
 598         6.157522e-01        -1.496358e+00        4.026620e-999       -2.690947e-999
 599         6.220353e-01        -1.494805e+00        6.449324e-999       -4.314493e-999
 600         6.283185e-01        -1.493235e+00        1.035972e-998       -6.937768e-999
 601         6.346017e-01        -1.491649e+00        1.668964e-998       -1.118872e-998
 602         6.408849e-01        -1.490047e+00        2.696748e-998       -1.809841e-998
 603         6.471681e-01        -1.488429e+00        4.371423e-998       -2.936938e-998
 604         6.534513e-01        -1.486794e+00        7.107271e-998       -4.780264e-998
 605         6.597345e-01        -1.485144e+00        1.175228e-997       -7.913228e-998
 606         6.660176e-01        -1.483478e+00        1.954462e-997       -1.317486e-997
 607         6.723008e-01        -1.481795e+00        3.260002e-997       -2.200036e-997
 608         6.785840e-01        -1.480096e+00        5.462820e-997       -3.690855e-997
 609         6.848672e-01        -1.478381e+00        9.184352e-997       -6.212438e-997
 610         6.911504e-01        -1.476650e+00        1.548752e-996       -1.048828e-996
 611         6.974336e-01        -1.474903e+00        2.619414e-996       -1.775991e-996
 612         7.037168e-01        -1.473140e+00        4.443419e-996       -3.016292e-996
 613         7.099999e-01        -1.471360e+00        7.560021e-996       -5.138118e-996
 614         7.162831e-01        -1.469564e+00        1.290115e-995       -8.778893e-996
 615         7.225663e-01        -1.467752e+00        2.208897e-995       -1.504952e-995
 616         7.288495e-01        -1.465924e+00        3.795031e-995       -2.588832e-995
 617         7.351327e-01        -1.464079e+00        6.559705e-995       -4.480431e-995
 618         7.414159e-01        -1.462218e+00        1.144274e-994       -7.825605e-995
 619         7.476991e-01        -1.460341e+00        2.002164e-994       -1.371025e-994
 620         7.539822e-01        -1.458448e+00        3.513796e-994       -2.409270e-994
 621         7.602654e-01        -1.456539e+00        6.186191e-994       -4.247187e-994
 622         7.665486e-01        -1.454613e+00        1.092436e-993       -7.510151e-994
 623         7.728318e-01        -1.452671e+00        1.934798e-993       -1.331890e-993
 624         7.791150e-01        -1.450712e+00        3.436578e-993       -2.368890e-993
 625         7.853982e-01        -1.448737e+00        6.121429e-993       -4.225354e-993
 626         7.916813e-01        -1.446746e+00        1.131434e-992       -7.820544e-993
 627         7.979645e-01        -1.444739e+00        2.097138e-992       -1.451568e-992
 628         8.042477e-01        -1.442715e+00        3.898281e-992       -2.702044e-992
 629         8.105309e-01        -1.440675e+00        7.267712e-992       -5.044656e-992
 630         8.168141e-01        -1.438619e+00        1.359046e-991       -9.446880e-992
 631         8.230973e-01        -1.436546e+00        2.549412e-991       -1.774682e-991
 632         8.293805e-01        -1.434457e+00        4.806131e-991       -3.350488e-991
 633         8.356636e-01        -1.432352e+00        9.088982e-991       -6.345496e-991
 634         8.419468e-01        -1.430230e+00        1.724306e-990       -1.205615e-990
 635         8.482300e-01        -1.428092e+00        3.281806e-990       -2.298036e-990
 636         8.545132e-01        -1.425937e+00        6.269315e-990       -4.396628e-990
 637         8.607964e-01        -1.423766e+00        1.201988e-989       -8.442312e-990
 638         8.670796e-01        -1.421578e+00        2.312256e-989       -1.626541e-989
 639         8.733628e-01        -1.419374e+00        4.475109e-989       -3.152874e-989
 640         8.796459e-01        -1.417154e+00        8.876200e-989       -6.263398e-989
 641         8.859291e-01        -1.414917e+00        1.766144e-988       -1.248231e-988
 642         8.922123e-01        -1.412664e+00        3.525749e-988       -2.495816e-988
 643         8.984955e-01        -1.410394e+00        7.062405e-988       -5.007398e-988
 644         9.047787e-01        -1.408108e+00        1.419526e-987       -1.008109e-987
 645         9.110619e-01        -1.405805e+00        2.863325e-987       -2.036787e-987
 646         9.173451e-01        -1.403486e+00        5.810579e-987       -4.140105e-987
 647         9.236282e-01        -1.401150e+00        1.197664e-986       -8.547718e-987
 648         9.299114e-01        -1.398798e+00        2.476728e-986       -1.770612e-986
 649         9.361946e-01        -1.396429e+00        5.139054e-986       -3.680139e-986
 650         9.424778e-01        -1.394044e+00        1.069995e-985       -7.675473e-986
 651         9.487610e-01        -1.391642e+00        2.252093e-985       -1.618299e-985
 652         9.550442e-01        -1.389224e+00        4.755565e-985       -3.423181e-985
 653         9.613274e-01        -1.386789e+00        1.008279e-984       -7.270599e-985
 654         9.676105e-01        -1.384338e+00        2.150434e-984       -1.553403e-984
 655         9.738937e-01        -1.381870e+00        4.602715e-984       -3.330788e-984
 656         9.801769e-01        -1.379385e+00        9.893741e-984       -7.172575e-984
 657         9.864601e-01        -1.376884e+00        2.134332e-983       -1.550118e-983
 658         9.927433e-01        -1.374366e+00        4.620001e-983       -3.361551e-983
 659         9.990265e-01        -1.371832e+00        1.003319e-982       -7.313716e-983
 660         1.005310e+00        -1.369281e+00        2.185793e-982       -1.596307e-982
 661         1.011593e+00        -1.366713e+00        4.776507e-982       -3.494885e-982
 662         1.017876e+00        -1.364131e+00        1.046678e-981       -7.672858e-982
 663         1.024159e+00        -1.361537e+00        2.296652e-981       -1.686808e-981
 664         1.030442e+00        -1.358957e+00        5.010807e-981       -3.687246e-981
 665         1.036726e+00        -1.356499e+00        1.051510e-980       -7.751643e-981
 666         1.043009e+00        -1.354610e+00        1.857435e-980       -1.371195e-980
 667         1.049292e+00        -1.354276e+00        2.053897e-980       -1.516602e-980
 668         1.055575e+00        -1.355767e+00        1.311273e-980       -9.671821e-981
 669         1.061858e+00        -1.358113e+00        6.464703e-981       -4.760064e-981
 670         1.068142e+00        -1.360673e+00        2.982794e-981       -2.192145e-981
 671         1.074425e+00        -1.363267e+00        1.360110e-981       -9.976846e-982
 672         1.080708e+00        -1.365854e+00        6.202370e-982       -4.541019e-982
 673         1.086991e+00        -1.368427e+00        2.835510e-982       -2.072095e-982
 674         1.093274e+00        -1.370983e+00        1.300204e-982       -9.483736e-983
 675         1.099557e+00        -1.373523e+00        5.980677e-983       -4.354261e-983
 676         1.105841e+00        -1.376046e+00        2.759859e-983       -2.005644e-983
 677         1.112124e+00        -1.378553e+00        1.277818e-983       -9.269268e-984
 678         1.118407e+00        -1.381043e+00        5.938040e-984       -4.299677e-984
 679         1.124690e+00        -1.383517e+00        2.770028e-984       -2.002165e-984
 680         1.130973e+00        -1.385974e+00        1.297403e-984       -9.360947e-985
 681         1.137257e+00        -1.388414e+00        6.105548e-985       -4.397497e-985
 682         1.143540e+00        -1.390838e+00        2.888243e-985       -2.076621e-985
 683         1.149823e+00        -1.393245e+00        1.370759e-985       -9.838603e-986
 684         1.156106e+00        -1.395636e+00        6.559668e-986       -4.700127e-986
 685         1.162389e+00        -1.398010e+00        3.157786e-986       -2.258771e-986
 686         1.168672e+00        -1.400368e+00        1.525301e-986       -1.089215e-986
 687         1.174956e+00        -1.402709e+00        7.392105e-987       -5.269876e-987
 688         1.181239e+00        -1.405034e+00        3.620697e-987       -2.576946e-987
 689         1.187522e+00        -1.407342e+00        1.792866e-987       -1.273937e-987
 690         1.193805e+00        -1.409634e+00        8.909405e-988       -6.320368e-988
 691         1.200088e+00        -1.411909e+00        4.442786e-988       -3.146651e-988
 692         1.206372e+00        -1.414168e+00        2.222993e-988       -1.571944e-988
 693         1.212655e+00        -1.416410e+00        1.116020e-988       -7.879214e-989
 694         1.218938e+00        -1.418636e+00        5.620751e-989       -3.962081e-989
 695         1.225221e+00        -1.420846e+00        2.877895e-989       -2.025480e-989
 696         1.231504e+00        -1.423039e+00        1.494339e-989       -1.050105e-989
 697         1.237788e+00        -1.425215e+00        7.785492e-990       -5.462679e-990
 698         1.244071e+00        -1.427375e+00        4.069993e-990       -2.851383e-990
 699         1.250354e+00        -1.429519e+00        2.136112e-990       -1.494287e-990
 700         1.256637e+00        -1.431646e+00        1.124762e-990       -7.856426e-991
 701         1.262920e+00        -1.433757e+00        5.941326e-991       -4.143885e-991
 702         1.269203e+00        -1.435852e+00        3.148293e-991       -2.192631e-991
 703         1.275487e+00        -1.437930e+00        1.675485e-991       -1.165206e-991
 704         1.281770e+00        -1.439992e+00        8.950841e-992       -6.215897e-992
 705         1.288053e+00        -1.442037e+00        4.796275e-992       -3.326041e-992
 706         1.294336e+00        -1.444066e+00        2.577719e-992       -1.785042e-992
 707         1.300619e+00        -1.446079e+00        1.389392e-992       -9.607995e-993
 708         1.306903e+00        -1.448076e+00        7.510077e-993       -5.186247e-993
 709         1.313186e+00        -1.450056e+00        4.164522e-993       -2.871973e-993
 710         1.319469e+00        -1.452020e+00        2.342399e-993       -1.613200e-993
 711         1.325752e+00        -1.453967e+00        1.321304e-993       -9.087575e-994
 712         1.332035e+00        -1.455898e+00        7.474909e-994       -5.134224e-994
 713         1.338318e+00        -1.457813e+00        4.241216e-994       -2.909300e-994
 714         1.344602e+00        -1.459712e+00        2.414241e-994       -1.653916e-994
 715         1.350885e+00        -1.461594e+00        1.378395e-994       -9.430764e-995
 716         1.357168e+00        -1.463461e+00        7.893786e-995       -5.393917e-995
 717         1.363451e+00        -1.465311e+00        4.548322e-995       -3.103998e-995
 718         1.369734e+00        -1.467144e+00        2.644706e-995       -1.802621e-995
 719         1.376018e+00        -1.468962e+00        1.542721e-995       -1.050212e-995
 720         1.382301e+00        -1.470763e+00        9.031211e-996       -6.140493e-996
 721         1.388584e+00        -1.472548e+00        5.302843e-996       -3.601134e-996
 722         1.394867e+00        -1.474317e+00        3.122950e-996       -2.118235e-996
 723         1.401150e+00        -1.476070e+00        1.844644e-996       -1.249700e-996
 724         1.407434e+00        -1.477806e+00        1.092823e-996       -7.394900e-997
 725         1.413717e+00        -1.479526e+00        6.493456e-997       -4.388875e-997
 726         1.420000e+00        -1.481231e+00        3.870153e-997       -2.612796e-997
 727         1.426283e+00        -1.482919e+00        2.317114e-997       -1.562536e-997
 728         1.432566e+00        -1.484590e+00        1.391922e-997       -9.375800e-998
 729         1.438849e+00        -1.486246e+00        8.386131e-998       -5.642491e-998
 730         1.445133e+00        -1.487886e+00        5.138522e-998       -3.453573e-998
 731         1.451416e+00        -1.489509e+00        3.166826e-998       -2.126087e-998
 732         1.457699e+00        -1.491117e+00        1.957776e-998       -1.312960e-998
 733         1.463982e+00        -1.492708e+00        1.214059e-998       -8.133265e-999
 734         1.470265e+00        -1.494283e+00        7.550670e-999       -5.053038e-999
 735         1.476549e+00        -1.495842e+00        4.709677e-999       -3.148512e-999
 736         1.482832e+00        -1.497385e+00        2.946144e-999       -1.967526e-999
 737         1.489115e+00        -1.498912e+00        1.855774e-999       -1.238081e-999
 738         1.495398e+00        -1.500423e+00        1.172873e-999      -7.816946e-1000
 739         1.501681e+00        -1.501918e+00       7.433360e-1000      -4.949245e-1000
 740         1.507964e+00        -1.503397e+00       4.725492e-1000      -3.143211e-1000
 741         1.514248e+00        -1.504859e+00       3.013493e-1000      -2.002508e-1000
 742         1.520531e+00        -1.506306e+00       1.926792e-1000      -1.279150e-1000
 743         1.526814e+00        -1.507737e+00       1.235153e-1000      -8.192096e-1001
 744         1.533097e+00        -1.509152e+00       7.937176e-1001      -5.259363e-1001
 745         1.539380e+00        -1.510550e+00       5.112443e-1001      -3.384490e-1001
 746         1.545664e+00        -1.511933e+00       3.300387e-1001      -2.182893e-1001
 747         1.551947e+00        -1.513300e+00       2.135156e-1001      -1.410927e-1001
 748         1.558230e+00        -1.514651e+00       1.384117e-1001      -9.138196e-1002
 749         1.564513e+00        -1.515985e+00       8.989604e-1002      -5.929875e-1002
 750         1.570796e+00        -1.517304e+00       5.848880e-1002      -3.854784e-1002
 751         1.577080e+00        -1.518607e+00       4.094113e-1002      -2.695966e-1002
 752         1.583363e+00        -1.519894e+00       2.870843e-1002      -1.888844e-1002
 753         1.589646e+00        -1.521165e+00       2.016877e-1002      -1.325876e-1002
 754         1.595929e+00        -1.522420e+00       1.419783e-1002      -9.325827e-1003
 755         1.602212e+00        -1.523659e+00       1.001578e-1002      -6.573502e-1003
 756         1.608495e+00        -1.524883e+00       7.081278e-1003      -4.643818e-1003
 757         1.614779e+00        -1.526090e+00       5.018150e-1003      -3.288240e-1003
 758         1.621062e+00        -1.527281e+00       3.564687e-1003      -2.334008e-1003
 759         1.627345e+00        -1.528457e+00       2.538659e-1003      -1.660929e-1003
 760         1.633628e+00        -1.529616e+00       1.812637e-1003      -1.185027e-1003
 761         1.639911e+00        -1.530760e+00       1.298252e-1003      -8.481091e-1004
 762         1.646195e+00        -1.531888e+00       9.326368e-1004      -6.088152e-1004
 763         1.652478e+00        -1.533000e+00       6.718170e-1004      -4.382368e-1004
 764         1.658761e+00        -1.534096e+00       4.855326e-1004      -3.164942e-1004
 765         1.665044e+00        -1.535177e+00       3.533183e-1004      -2.301483e-1004
 766         1.671327e+00        -1.536241e+00       2.578348e-1004      -1.678348e-1004
 767         1.677610e+00        -1.537290e+00       1.886883e-1004      -1.227409e-1004
 768         1.683894e+00        -1.538323e+00       1.384790e-1004      -9.001952e-1005
 769         1.690177e+00        -1.539339e+00       1.019355e-1004      -6.622027e-1005
 770         1.696460e+00        -1.540341e+00       7.526306e-1005      -4.886131e-1005
 771         1.702743e+00        -1.541326e+00       5.588670e-1005      -3.625884e-1005
 772         1.709026e+00        -1.542295e+00       4.220108e-1005      -2.736251e-1005
 773         1.715310e+00        -1.543249e+00       3.195762e-1005      -2.070801e-1005
 774         1.721593e+00        -1.544187e+00       2.427886e-1005      -1.572275e-1005
 775         1.727876e+00        -1.545109e+00       1.852688e-1005      -1.199066e-1005
 776         1.734159e+00        -1.546016e+00       1.417924e-1005      -9.171474e-1006
 777         1.740442e+00        -1.546906e+00       1.088283e-1005      -7.035224e-1006
 778         1.746726e+00        -1.547781e+00       8.376595e-1006      -5.412003e-1006
 779         1.753009e+00        -1.548640e+00       6.465910e-1006      -4.175219e-1006
 780         1.759292e+00        -1.549483e+00       5.005284e-1006      -3.230293e-1006
 781         1.765575e+00        -1.550311e+00       3.885738e-1006      -2.506426e-1006
 782         1.771858e+00        -1.551122e+00       3.026958e-1006      -1.951463e-1006
 783         1.778141e+00        -1.551918e+00       2.365163e-1006      -1.524025e-1006
 784         1.784425e+00        -1.552699e+00       1.864713e-1006      -1.200950e-1006
 785         1.790708e+00        -1.553463e+00       1.478942e-1006      -9.520292e-1007
 786         1.796991e+00        -1.554212e+00       1.176363e-1006      -7.568870e-1007
 787         1.803274e+00        -1.554945e+00       9.383495e-1007      -6.034615e-1007
 788         1.809557e+00        -1.555662e+00       7.507969e-1007      -4.826220e-1007
 789         1.815841e+00        -1.556364e+00       6.024048e-1007      -3.870591e-1007
 790         1.822124e+00        -1.557050e+00       4.846642e-1007      -3.112709e-1007
 791         1.828407e+00        -1.557720e+00       3.909876e-1007      -2.509999e-1007
 792         1.834690e+00        -1.558375e+00       3.198759e-1007      -2.052625e-1007
 793         1.840973e+00        -1.559013e+00       2.684238e-1007      -1.721754e-1007
 794         1.847256e+00        -1.559636e+00       2.258442e-1007      -1.448057e-1007
 795         1.853540e+00        -1.560244e+00       1.905334e-1007      -1.221177e-1007
 796         1.859823e+00        -1.560835e+00       1.611904e-1007      -1.032718e-1007
 797         1.866106e+00        -1.561412e+00       1.367530e-1007      -8.758295e-1008
 798         1.872389e+00        -1.561972e+00       1.164405e-1007      -7.454714e-1008
 799         1.878672e+00        -1.562516e+00       9.955308e-1008      -6.371330e-1008
 800         1.884956e+00        -1.563045e+00       8.536549e-1008      -5.461485e-1008
 801         1.891239e+00        -1.563559e+00       7.341795e-1008      -4.695567e-1008
 802         1.897522e+00        -1.564056e+00       6.333346e-1008      -4.049308e-1008
 803         1.903805e+00        -1.564538e+00       5.483908e-1008      -3.505128e-1008
 804         1.910088e+00        -1.565005e+00       4.763426e-1008      -3.043714e-1008
 805         1.916372e+00        -1.565455e+00       4.150603e-1008      -2.651371e-1008
 806         1.922655e+00        -1.565890e+00       3.666867e-1008      -2.341714e-1008
 807         1.928938e+00        -1.566310e+00       3.292565e-1008      -2.102116e-1008
 808         1.935221e+00        -1.566713e+00       2.965224e-1008      -1.892640e-1008
 809         1.941504e+00        -1.567101e+00       2.678709e-1008      -1.709340e-1008
 810         1.947787e+00        -1.567474e+00       2.427516e-1008      -1.548681e-1008
 811         1.954071e+00        -1.567831e+00       2.206966e-1008      -1.407656e-1008
 812         1.960354e+00        -1.568172e+00       2.013093e-1008      -1.283720e-1008
 813         1.966637e+00        -1.568497e+00       1.855888e-1008      -1.183227e-1008
 814         1.972920e+00        -1.568807e+00       1.728774e-1008      -1.101967e-1008
 815         1.979203e+00        -1.569101e+00       1.615286e-1008      -1.029434e-1008
 816         1.985487e+00        -1.569380e+00       1.513969e-1008      -9.646923e-1009
 817         1.991770e+00        -1.569643e+00       1.427076e-1008      -9.091725e-1009
 818         1.998053e+00        -1.569890e+00       1.355977e-1008      -8.637399e-1009
 819         2.004336e+00        -1.570122e+00       1.292277e-1008      -8.230427e-1009
 820         2.010619e+00        -1.570338e+00       1.237649e-1008      -7.881416e-1009
 821         2.016902e+00        -1.570538e+00       1.190628e-1008      -7.581017e-1009
 822         2.023186e+00        -1.570723e+00       1.149689e-1008      -7.319492e-1009
 823         2.029469e+00        -1.570892e+00       1.114108e-1008      -7.092200e-1009
 824         2.035752e+00        -1.571046e+00       1.083280e-1008      -6.895277e-1009
 825         2.042035e+00        -1.571184e+00       1.056508e-1008      -6.724281e-1009
 826         2.048318e+00        -1.571306e+00       1.033420e-1008      -6.576823e-1009
 827         2.054602e+00        -1.571413e+00       1.013727e-1008      -6.451058e-1009
 828         2.060885e+00        -1.571504e+00       9.972317e-1009      -6.345716e-1009
 829         2.067168e+00        -1.571579e+00       9.837780e-1009      -6.259805e-1009
 830         2.073451e+00        -1.571639e+00       9.732437e-1009      -6.192539e-1009
 831         2.079734e+00        -1.571683e+00       9.655338e-1009      -6.143310e-1009
 832         2.086018e+00        -1.571712e+00       9.605794e-1009      -6.111675e-1009
 833         2.092301e+00        -1.571725e+00       9.583362e-1009      -6.097353e-1009
 834         2.098584e+00        -1.571722e+00       9.587844e-1009      -6.100215e-1009
 835         2.104867e+00        -1.571704e+00       9.619279e-1009      -6.120286e-1009
 836         2.111150e+00        -1.571670e+00       9.677947e-1009      -6.157746e-1009
 837         2.117433e+00        -1.571621e+00       9.764372e-1009      -6.212931e-1009
 838         2.123717e+00        -1.571556e+00       9.879327e-1009      -6.286336e-1009
 839         2.130000e+00        -1.571475e+00       1.002385e-1008      -6.378627e-1009
 840         2.136283e+00        -1.571379e+00       1.019928e-1008      -6.490654e-1009
 841         2.142566e+00        -1.571267e+00       1.040728e-1008      -6.623494e-1009
 842         2.148849e+00        -1.571139e+00       1.065015e-1008      -6.778615e-1009
 843         2.155133e+00        -1.570996e+00       1.093112e-1008      -6.958080e-1009
 844         2.161416e+00        -1.570837e+00       1.125449e-1008      -7.164644e-1009
 845         2.167699e+00        -1.570663e+00       1.162564e-1008      -7.401738e-1009
 846         2.173982e+00        -1.570473e+00       1.205707e-1008      -7.677351e-1009
 847         2.180265e+00        -1.570267e+00       1.254545e-1008      -7.989371e-1009
 848         2.186548e+00        -1.570046e+00       1.312731e-1008      -8.361098e-1009
 849         2.192832e+00        -1.569809e+00       1.378819e-1008      -8.783352e-1009
 850         2.199115e+00        -1.569557e+00       1.452548e-1008      -9.254511e-1009
 851         2.205398e+00        -1.569289e+00       1.546471e-1008      -9.854598e-1009
 852         2.211681e+00        -1.569005e+00       1.651695e-1008      -1.052702e-1008
 853         2.217964e+00        -1.568705e+00       1.769554e-1008      -1.128035e-1008
 854         2.224248e+00        -1.568390e+00       1.901567e-1008      -1.212432e-1008
 855         2.230531e+00        -1.568060e+00       2.074978e-1008      -1.323277e-1008
 856         2.236814e+00        -1.567713e+00       2.277327e-1008      -1.452642e-1008
 857         2.243097e+00        -1.567351e+00       2.507631e-1008      -1.599916e-1008
 858         2.249380e+00        -1.566974e+00       2.770022e-1008      -1.767753e-1008
 859         2.255664e+00        -1.566581e+00       3.069527e-1008      -1.959380e-1008
 860         2.261947e+00        -1.566172e+00       3.411776e-1008      -2.178418e-1008
 861         2.268230e+00        -1.565747e+00       3.803303e-1008      -2.429066e-1008
 862         2.274513e+00        -1.565307e+00       4.344049e-1008      -2.775206e-1008
 863         2.280796e+00        -1.564851e+00       4.990673e-1008      -3.189232e-1008
 864         2.287079e+00        -1.564379e+00       5.751487e-1008      -3.676530e-1008
 865         2.293363e+00        -1.563892e+00       6.650833e-1008      -4.252744e-1008
 866         2.299646e+00        -1.563389e+00       7.717635e-1008      -4.936477e-1008
 867         2.305929e+00        -1.562871e+00       8.982497e-1008      -5.747434e-1008
 868         2.312212e+00        -1.562337e+00       1.048567e-1007      -6.711533e-1008
 869         2.318495e+00        -1.561787e+00       1.227632e-1007      -7.860434e-1008
 870         2.324779e+00        -1.561221e+00       1.444109e-1007      -9.249870e-1008
 871         2.331062e+00        -1.560640e+00       1.703778e-1007      -1.091718e-1007
 872         2.337345e+00        -1.560043e+00       2.015819e-1007      -1.292156e-1007
 873         2.343628e+00        -1.559430e+00       2.391574e-1007      -1.533620e-1007
 874         2.349911e+00        -1.558802e+00       2.844995e-1007      -1.825116e-1007
 875         2.356194e+00        -1.558158e+00       3.393274e-1007      -2.177747e-1007
 876         2.362478e+00        -1.557498e+00       4.198815e-1007      -2.695871e-1007
 877         2.368761e+00        -1.556823e+00       5.209460e-1007      -3.346212e-1007
 878         2.375044e+00        -1.556132e+00       6.480876e-1007      -4.164734e-1007
 879         2.381327e+00        -1.555425e+00       8.084761e-1007      -5.197783e-1007
 880         2.387610e+00        -1.554702e+00       1.011472e-1006      -6.505891e-1007
 881         2.393894e+00        -1.553964e+00       1.269230e-1006      -8.167689e-1007
 882         2.400177e+00        -1.553210e+00       1.597220e-1006      -1.028335e-1006
 883         2.406460e+00        -1.552440e+00       2.015793e-1006      -1.298467e-1006
 884         2.412743e+00        -1.551655e+00       2.567075e-1006      -1.654411e-1006
 885         2.419026e+00        -1.550854e+00       3.288493e-1006      -2.120441e-1006
 886         2.425310e+00        -1.550037e+00       4.226555e-1006      -2.726745e-1006
 887         2.431593e+00        -1.549204e+00       5.449519e-1006      -3.517626e-1006
 888         2.437876e+00        -1.548355e+00       7.046469e-1006      -4.550938e-1006
 889         2.444159e+00        -1.547491e+00       9.137378e-1006      -5.904640e-1006
 890         2.450442e+00        -1.546611e+00       1.188251e-1005      -7.682933e-1006
 891         2.456725e+00        -1.545715e+00       1.549643e-1005      -1.002541e-1005
 892         2.463009e+00        -1.544804e+00       2.026780e-1005      -1.311998e-1005
 893         2.469292e+00        -1.543876e+00       2.659289e-1005      -1.722475e-1005
 894         2.475575e+00        -1.542933e+00       3.504986e-1005      -2.271639e-1005
 895         2.481858e+00        -1.541974e+00       4.632851e-1005      -3.004493e-1005
 896         2.488141e+00        -1.540999e+00       6.158191e-1005      -3.996232e-1005
 897         2.494425e+00        -1.540009e+00       8.324471e-1005      -5.405470e-1005
 898         2.500708e+00        -1.539002e+00       1.128545e-1004      -7.332963e-1005
 899         2.506991e+00        -1.537980e+00       1.534734e-1004      -9.978897e-1005
 900         2.513274e+00        -1.536942e+00       2.093182e-1004      -1.361914e-1004
 901         2.519557e+00        -1.535888e+00       2.862947e-1004      -1.864034e-1004
 902         2.525840e+00        -1.534818e+00       3.926890e-1004      -2.558537e-1004
 903         2.532124e+00        -1.533733e+00       5.406879e-1004      -3.525307e-1004
 904         2.538407e+00        -1.532631e+00       7.492125e-1004      -4.888407e-1004
 905         2.544690e+00        -1.531514e+00       1.041032e-1003      -6.797406e-1004
 906         2.550973e+00        -1.530381e+00       1.450441e-1003      -9.477651e-1004
 907         2.557256e+00        -1.529232e+00       2.027450e-1003      -1.325796e-1003
 908         2.563540e+00        -1.528067e+00       2.841954e-1003      -1.859836e-1003
 909         2.569823e+00        -1.526886e+00       3.994025e-1003      -2.615798e-1003
 910         2.576106e+00        -1.525689e+00       5.627111e-1003      -3.688242e-1003
 911         2.582389e+00        -1.524477e+00       7.946812e-1003      -5.212814e-1003
 912         2.588672e+00        -1.523248e+00       1.124843e-1002      -7.384506e-1003
 913         2.594956e+00        -1.522004e+00       1.595663e-1002      -1.048396e-1002
 914         2.601239e+00        -1.520743e+00       2.268271e-1002      -1.491554e-1002
 915         2.607522e+00        -1.519467e+00       3.230758e-1002      -2.126244e-1002
 916         2.613805e+00        -1.518175e+00       4.610157e-1002      -3.036645e-1002
 917         2.620088e+00        -1.516866e+00       6.748610e-1002      -4.449047e-1002
 918         2.626371e+00        -1.515542e+00       1.037839e-1001      -6.847972e-1002
 919         2.632655e+00        -1.514202e+00       1.598935e-1001      -1.055959e-1001
 920         2.638938e+00        -1.512846e+00       2.468167e-1001      -1.631473e-1001
 921         2.645221e+00        -1.511474e+00       3.817807e-1001      -2.525883e-1001
 922         2.651504e+00        -1.510086e+00       5.918304e-1001      -3.919183e-1001
 923         2.657787e+00        -1.508682e+00       9.195369e-1001      -6.094969e-1001
 924         2.664071e+00        -1.507262e+00       1.432098e-1000      -9.501322e-1001
 925         2.670354e+00        -1.505826e+00       2.235875e-1000      -1.484817e-1000
 926         2.676637e+00        -1.504374e+00       3.500007e-1000      -2.326554e-1000
 927         2.682920e+00        -1.502906e+00       5.493246e-1000      -3.655084e-1000
 928         2.689203e+00        -1.501421e+00       8.651160e-1000      -5.761980e-1000
 929         2.695486e+00        -1.499921e+00        1.366281e-999      -9.109018e-1000
 930         2.701770e+00        -1.498405e+00        2.163829e-999       -1.444088e-999
 931         2.708053e+00        -1.496873e+00        3.443725e-999       -2.300613e-999
 932         2.714336e+00        -1.495324e+00        5.510389e-999       -3.685080e-999
 933         2.720619e+00        -1.493760e+00        8.842938e-999       -5.919920e-999
 934         2.726902e+00        -1.492179e+00        1.423222e-998       -9.537875e-999
 935         2.733186e+00        -1.490583e+00        2.297320e-998       -1.541223e-998
 936         2.739469e+00        -1.488970e+00        3.720075e-998       -2.498422e-998
 937         2.745752e+00        -1.487341e+00        6.042241e-998       -4.062445e-998
 938         2.752035e+00        -1.485696e+00        9.925931e-998       -6.680997e-998
 939         2.758318e+00        -1.484035e+00        1.649111e-997       -1.111234e-997
 940         2.764602e+00        -1.482358e+00        2.747963e-997       -1.853778e-997
 941         2.770885e+00        -1.480664e+00        4.597281e-997       -3.104877e-997
 942         2.777168e+00        -1.478955e+00        7.721304e-997       -5.220784e-997
 943         2.783451e+00        -1.477229e+00        1.300751e-996       -8.805344e-997
 944         2.789734e+00        -1.475487e+00        2.197793e-996       -1.489537e-996
 945         2.796017e+00        -1.473729e+00        3.724512e-996       -2.527270e-996
 946         2.802301e+00        -1.471955e+00        6.330587e-996       -4.300802e-996
 947         2.808584e+00        -1.470164e+00        1.079228e-995       -7.340868e-996
 948         2.814867e+00        -1.468358e+00        1.845518e-995       -1.256858e-995
 949         2.821150e+00        -1.466535e+00        3.167554e-995       -2.159890e-995
 950         2.827433e+00        -1.464696e+00        5.452951e-995       -3.722924e-995
 951         2.833717e+00        -1.462840e+00        9.502418e-995       -6.495868e-995
 952         2.840000e+00        -1.460969e+00        1.660978e-994       -1.136902e-994
 953         2.846283e+00        -1.459081e+00        2.912101e-994       -1.995846e-994
 954         2.852566e+00        -1.457177e+00        5.121335e-994       -3.514559e-994
 955         2.858849e+00        -1.455256e+00        9.035044e-994       -6.208558e-994
 956         2.865133e+00        -1.453320e+00        1.598635e-993       -1.099988e-993
 957         2.871416e+00        -1.451367e+00        2.836773e-993       -1.954553e-993
 958         2.877699e+00        -1.449398e+00        5.048250e-993       -3.482999e-993
 959         2.883982e+00        -1.447412e+00        9.216575e-993       -6.367624e-993
 960         2.890265e+00        -1.445410e+00        1.706699e-992       -1.180772e-992
 961         2.896548e+00        -1.443392e+00        3.169451e-992       -2.195835e-992
 962         2.902832e+00        -1.441357e+00        5.903068e-992       -4.095493e-992
 963         2.909115e+00        -1.439306e+00        1.102746e-991       -7.661652e-992
 964         2.915398e+00        -1.437239e+00        2.066310e-991       -1.437694e-991
 965         2.921681e+00        -1.435155e+00        3.889197e-991       -2.709948e-991
 966         2.927964e+00        -1.433055e+00        7.347220e-991       -5.126961e-991
 967         2.934248e+00        -1.430939e+00        1.392388e-990       -9.730589e-991
 968         2.940531e+00        -1.428806e+00        2.647219e-990       -1.852749e-990
 969         2.946814e+00        -1.426657e+00        5.050261e-990       -3.539926e-990
 970         2.953097e+00        -1.424491e+00        9.671915e-990       -6.789732e-990
 971         2.959380e+00        -1.422309e+00        1.858493e-989       -1.306673e-989
 972         2.965663e+00        -1.420111e+00        3.583262e-989       -2.523227e-989
 973         2.971947e+00        -1.417896e+00        7.062119e-989       -4.980703e-989
 974         2.978230e+00        -1.415665e+00        1.403690e-988       -9.915412e-989
 975         2.984513e+00        -1.413417e+00        2.799038e-988       -1.980334e-988
 976         2.990796e+00        -1.411153e+00        5.600437e-988       -3.968697e-988
 977         2.997079e+00        -1.408872e+00        1.124376e-987       -7.980684e-988
 978         3.003363e+00        -1.406575e+00        2.265286e-987       -1.610498e-987
 979         3.009646e+00        -1.404261e+00        4.580246e-987       -3.261677e-987
 980         3.015929e+00        -1.401931e+00        9.407470e-987       -6.710367e-987
 981         3.022212e+00        -1.399584e+00        1.943285e-986       -1.388473e-986
 982         3.028495e+00        -1.397221e+00        4.027639e-986       -2.882607e-986
 983         3.034779e+00        -1.394841e+00        8.376211e-986       -6.005137e-986
 984         3.041062e+00        -1.392445e+00        1.756692e-985       -1.261588e-985
 985         3.047345e+00        -1.390032e+00        3.705431e-985       -2.665717e-985
 986         3.053628e+00        -1.387603e+00        7.841641e-985       -5.651215e-985
 987         3.059911e+00        -1.385157e+00        1.670026e-984       -1.205658e-984
 988         3.066194e+00        -1.382694e+00        3.569419e-984       -2.581496e-984
 989         3.072478e+00        -1.380215e+00        7.663466e-984       -5.552371e-984
 990         3.078761e+00        -1.377719e+00        1.651160e-983       -1.198474e-983
 991         3.085044e+00        -1.375207e+00        3.570142e-983       -2.596076e-983
 992         3.091327e+00        -1.372678e+00        7.744958e-983       -5.642224e-983
 993         3.097610e+00        -1.370133e+00        1.685525e-982       -1.230191e-982
 994         3.103894e+00        -1.367571e+00        3.679591e-982       -2.690603e-982
 995         3.110177e+00        -1.364993e+00        8.056215e-982       -5.902019e-982
 996         3.116460e+00        -1.362402e+00        1.767517e-981       -1.297353e-981
 997         3.122743e+00        -1.359812e+00        3.869901e-981       -2.845909e-981
 998         3.129026e+00        -1.357289e+00        8.288387e-981       -6.106576e-981
 999         3.135309e+00        -1.355123e+00        1.591855e-980       -1.174694e-980


==> anc/f_nf200.dat <==
   0        -3.141593e+00        -1.376295e+00        5.080137e-938       -3.691168e-938
   1        -3.135309e+00        -1.377865e+00        1.978119e-938       -1.435640e-938
   2        -3.129026e+00        -1.380444e+00        4.196339e-939       -3.039848e-939
   3        -3.122743e+00        -1.383066e+00        8.646858e-940       -6.251948e-940
   4        -3.116460e+00        -1.385675e+00        1.792615e-940       -1.293677e-940
   5        -3.110177e+00        -1.388266e+00        3.744512e-941       -2.697257e-941
   6        -3.103894e+00        -1.390842e+00        7.881586e-942       -5.666774e-942
   7        -3.097610e+00        -1.393400e+00        1.671698e-942       -1.199725e-942
   8        -3.091327e+00        -1.395942e+00        3.573338e-943       -2.559804e-943
   9        -3.085044e+00        -1.398467e+00        7.699192e-944       -5.505450e-944
  10        -3.078761e+00        -1.400976e+00        1.672748e-944       -1.193987e-944
  11        -3.072478e+00        -1.403468e+00        3.666349e-945       -2.612349e-945
  12        -3.066194e+00        -1.405944e+00        8.105992e-946       -5.765518e-946
  13        -3.059911e+00        -1.408402e+00        1.811299e-946       -1.286067e-946
  14        -3.053628e+00        -1.410845e+00        4.081805e-947       -2.893164e-947
  15        -3.047345e+00        -1.413270e+00        9.321079e-948       -6.595398e-948
  16        -3.041062e+00        -1.415679e+00        2.145443e-948       -1.515487e-948
  17        -3.034779e+00        -1.418072e+00        4.995067e-949       -3.522436e-949
  18        -3.028495e+00        -1.420448e+00        1.180867e-949       -8.313345e-950
  19        -3.022212e+00        -1.422807e+00        2.814169e-950       -1.977899e-950
  20        -3.015929e+00        -1.425150e+00        6.759900e-951       -4.743291e-951
  21        -3.009646e+00        -1.427476e+00        1.641444e-951       -1.149892e-951
  22        -3.003363e+00        -1.429786e+00        4.078910e-952       -2.852812e-952
  23        -2.997079e+00        -1.432079e+00        1.021841e-952       -7.135369e-953
  24        -2.990796e+00        -1.434356e+00        2.580672e-953       -1.799185e-953
  25        -2.984513e+00        -1.436616e+00        6.568829e-954       -4.572431e-954
  26        -2.978230e+00        -1.438860e+00        1.685745e-954       -1.171584e-954
  27        -2.971947e+00        -1.441087e+00        4.359245e-955       -3.024970e-955
  28        -2.965663e+00        -1.443298e+00        1.142496e-955       -7.915870e-956
  29        -2.959380e+00        -1.445493e+00        3.080070e-956       -2.130810e-956
  30        -2.953097e+00        -1.447671e+00        8.367787e-957       -5.780173e-957
  31        -2.946814e+00        -1.449832e+00        2.290838e-957       -1.580071e-957
  32        -2.940531e+00        -1.451977e+00        6.329451e-958       -4.359194e-958
  33        -2.934248e+00        -1.454106e+00        1.763085e-958       -1.212487e-958
  34        -2.927964e+00        -1.456218e+00        4.948356e-959       -3.398086e-959
  35        -2.921681e+00        -1.458314e+00        1.399329e-959       -9.595522e-960
  36        -2.915398e+00        -1.460394e+00        3.991707e-960       -2.733308e-960
  37        -2.909115e+00        -1.462457e+00        1.150564e-960       -7.867337e-961
  38        -2.902832e+00        -1.464504e+00        3.341083e-961       -2.281375e-961
  39        -2.896548e+00        -1.466534e+00        9.775087e-962       -6.665433e-962
  40        -2.890265e+00        -1.468549e+00        2.880738e-962       -1.961623e-962
  41        -2.883982e+00        -1.470546e+00        8.550684e-963       -5.814630e-963
  42        -2.877699e+00        -1.472528e+00        2.587766e-963       -1.757363e-963
  43        -2.871416e+00        -1.474493e+00        8.083941e-964       -5.482522e-964
  44        -2.865133e+00        -1.476442e+00        2.543463e-964       -1.722697e-964
  45        -2.858849e+00        -1.478375e+00        8.060370e-965       -5.452184e-965
  46        -2.852566e+00        -1.480291e+00        2.573022e-965       -1.738187e-965
  47        -2.846283e+00        -1.482191e+00        8.279566e-966       -5.586032e-966
  48        -2.840000e+00        -1.484075e+00        2.684611e-966       -1.808946e-966
  49        -2.833717e+00        -1.485942e+00        8.769241e-967       -5.901468e-967
  50        -2.827433e+00        -1.487794e+00        2.885838e-967       -1.939676e-967
  51        -2.821150e+00        -1.489629e+00        9.690447e-968       -6.505276e-968
  52        -2.814867e+00        -1.491448e+00        3.277903e-968       -2.197799e-968
  53        -2.808584e+00        -1.493250e+00        1.119049e-968       -7.494046e-969
  54        -2.802301e+00        -1.495037e+00        3.849741e-969       -2.575014e-969
  55        -2.796017e+00        -1.496807e+00        1.334095e-969       -8.912936e-970
  56        -2.789734e+00        -1.498561e+00        4.656981e-970       -3.107634e-970
  57        -2.783451e+00        -1.500299e+00        1.637502e-970       -1.091450e-970
  58        -2.777168e+00        -1.502021e+00        5.799914e-971       -3.861407e-971
  59        -2.770885e+00        -1.503727e+00        2.069933e-971       -1.376536e-971
  60        -2.764602e+00        -1.505416e+00        7.456858e-972       -4.953354e-972
  61        -2.758318e+00        -1.507089e+00        2.711733e-972       -1.799318e-972
  62        -2.752035e+00        -1.508747e+00        9.933180e-973       -6.583729e-973
  63        -2.745752e+00        -1.510388e+00        3.701857e-973       -2.450931e-973
  64        -2.739469e+00        -1.512013e+00        1.403650e-973       -9.283321e-974
  65        -2.733186e+00        -1.513622e+00        5.362049e-974       -3.542529e-974
  66        -2.726902e+00        -1.515215e+00        2.064925e-974       -1.362793e-974
  67        -2.720619e+00        -1.516791e+00        8.009620e-975       -5.280634e-975
  68        -2.714336e+00        -1.518352e+00        3.129254e-975       -2.060954e-975
  69        -2.708053e+00        -1.519897e+00        1.231548e-975       -8.102837e-976
  70        -2.701770e+00        -1.521425e+00        4.902708e-976       -3.222444e-976
  71        -2.695486e+00        -1.522938e+00        1.972495e-976       -1.295190e-976
  72        -2.689203e+00        -1.524435e+00        7.992489e-977       -5.242920e-977
  73        -2.682920e+00        -1.525915e+00        3.261962e-977       -2.137709e-977
  74        -2.676637e+00        -1.527380e+00        1.343270e-977       -8.794606e-978
  75        -2.670354e+00        -1.528828e+00        5.569830e-978       -3.643202e-978
  76        -2.664071e+00        -1.530261e+00        2.326372e-978       -1.520246e-978
  77        -2.657787e+00        -1.531677e+00        9.782363e-979       -6.386700e-979
  78        -2.651504e+00        -1.533078e+00        4.140738e-979       -2.700932e-979
  79        -2.645221e+00        -1.534462e+00        1.764042e-979       -1.149616e-979
  80        -2.638938e+00        -1.535831e+00        7.562632e-980       -4.924131e-980
  81        -2.632655e+00        -1.537184e+00        3.262150e-980       -2.122160e-980
  82        -2.626371e+00        -1.538520e+00        1.415565e-980       -9.200820e-981
  83        -2.620088e+00        -1.539841e+00        6.178344e-981       -4.012325e-981
  84        -2.613805e+00        -1.541146e+00        2.859790e-981       -1.855626e-981
  85        -2.607522e+00        -1.542435e+00        1.367083e-981       -8.863145e-982
  86        -2.601239e+00        -1.543708e+00        6.573424e-982       -4.258204e-982
  87        -2.594956e+00        -1.544965e+00        3.179780e-982       -2.058156e-982
  88        -2.588672e+00        -1.546206e+00        1.547663e-982       -1.000942e-982
  89        -2.582389e+00        -1.547432e+00        7.580371e-983       -4.898678e-983
  90        -2.576106e+00        -1.548641e+00        3.736791e-983       -2.412948e-983
  91        -2.569823e+00        -1.549835e+00        1.854288e-983       -1.196442e-983
  92        -2.563540e+00        -1.551013e+00        9.264547e-984       -5.973225e-984
  93        -2.557256e+00        -1.552175e+00        4.661637e-984       -3.003295e-984
  94        -2.550973e+00        -1.553321e+00        2.362949e-984       -1.521224e-984
  95        -2.544690e+00        -1.554451e+00        1.207993e-984       -7.771187e-985
  96        -2.538407e+00        -1.555565e+00        6.218516e-985       -3.997593e-985
  97        -2.532124e+00        -1.556664e+00        3.223715e-985       -2.070913e-985
  98        -2.525840e+00        -1.557746e+00        1.693070e-985       -1.086872e-985
  99        -2.519557e+00        -1.558813e+00        8.970626e-986       -5.754779e-986
 100        -2.513274e+00        -1.559864e+00        4.786976e-986       -3.068841e-986
 101        -2.506991e+00        -1.560900e+00        2.572496e-986       -1.648085e-986
 102        -2.500708e+00        -1.561919e+00        1.392447e-986       -8.914973e-987
 103        -2.494425e+00        -1.562923e+00        7.597035e-987       -4.860786e-987
 104        -2.488141e+00        -1.563911e+00        4.174277e-987       -2.669127e-987
 105        -2.481858e+00        -1.564883e+00        2.348754e-987       -1.500914e-987
 106        -2.475575e+00        -1.565839e+00        1.335341e-987       -8.527958e-988
 107        -2.469292e+00        -1.566780e+00        7.645559e-988       -4.879791e-988
 108        -2.463009e+00        -1.567705e+00        4.423930e-988       -2.821915e-988
 109        -2.456725e+00        -1.568614e+00        2.580140e-988       -1.644854e-988
 110        -2.450442e+00        -1.569507e+00        1.515677e-988       -9.657025e-989
 111        -2.444159e+00        -1.570385e+00        8.966399e-989       -5.709682e-989
 112        -2.437876e+00        -1.571247e+00        5.341648e-989       -3.399624e-989
 113        -2.431593e+00        -1.572093e+00        3.204631e-989       -2.038448e-989
 114        -2.425310e+00        -1.572924e+00        1.936251e-989       -1.230989e-989
 115        -2.419026e+00        -1.573738e+00        1.179287e-989       -7.493539e-990
 116        -2.412743e+00        -1.574537e+00        7.241878e-990       -4.599369e-990
 117        -2.406460e+00        -1.575321e+00        4.497633e-990       -2.855059e-990
 118        -2.400177e+00        -1.576088e+00        2.837235e-990       -1.800175e-990
 119        -2.393894e+00        -1.576840e+00        1.802603e-990       -1.143174e-990
 120        -2.387610e+00        -1.577577e+00        1.153318e-990       -7.310693e-991
 121        -2.381327e+00        -1.578297e+00        7.435324e-991       -4.710979e-991
 122        -2.375044e+00        -1.579002e+00        4.828620e-991       -3.058020e-991
 123        -2.368761e+00        -1.579691e+00        3.157470e-991       -1.998789e-991
 124        -2.362478e+00        -1.580365e+00        2.078797e-991       -1.315391e-991
 125        -2.356194e+00        -1.581023e+00        1.377897e-991       -8.715228e-992
 126        -2.349911e+00        -1.581665e+00        9.540398e-992       -6.031871e-992
 127        -2.343628e+00        -1.582291e+00        6.650194e-992       -4.202888e-992
 128        -2.337345e+00        -1.582902e+00        4.667143e-992       -2.948472e-992
 129        -2.331062e+00        -1.583497e+00        3.298122e-992       -2.082809e-992
 130        -2.324779e+00        -1.584077e+00        2.347243e-992       -1.481773e-992
 131        -2.318495e+00        -1.584641e+00        1.682562e-992       -1.061794e-992
 132        -2.312212e+00        -1.585189e+00        1.219369e-992       -7.692259e-993
 133        -2.305929e+00        -1.585722e+00        8.899935e-993       -5.612544e-993
 134        -2.299646e+00        -1.586239e+00        6.541956e-993       -4.124193e-993
 135        -2.293363e+00        -1.586741e+00        4.843036e-993       -3.052192e-993
 136        -2.287079e+00        -1.587226e+00        3.615412e-993       -2.277818e-993
 137        -2.280796e+00        -1.587697e+00        2.720721e-993       -1.713628e-993
 138        -2.274513e+00        -1.588151e+00        2.062225e-993       -1.298507e-993
 139        -2.268230e+00        -1.588590e+00        1.579054e-993       -9.939970e-994
 140        -2.261947e+00        -1.589013e+00        1.246659e-993       -7.845494e-994
 141        -2.255664e+00        -1.589421e+00        9.911934e-994       -6.236191e-994
 142        -2.249380e+00        -1.589813e+00        7.938472e-994       -4.993336e-994
 143        -2.243097e+00        -1.590190e+00        6.405999e-994       -4.028449e-994
 144        -2.236814e+00        -1.590551e+00        5.207516e-994       -3.274033e-994
 145        -2.230531e+00        -1.590896e+00        4.265606e-994       -2.681260e-994
 146        -2.224248e+00        -1.591226e+00        3.531155e-994       -2.219141e-994
 147        -2.217964e+00        -1.591540e+00        2.989454e-994       -1.878341e-994
 148        -2.211681e+00        -1.591839e+00        2.549319e-994       -1.601493e-994
 149        -2.205398e+00        -1.592122e+00        2.190100e-994       -1.375586e-994
 150        -2.199115e+00        -1.592389e+00        1.895656e-994       -1.190448e-994
 151        -2.192832e+00        -1.592641e+00        1.670967e-994       -1.049180e-994
 152        -2.186548e+00        -1.592877e+00        1.483636e-994       -9.314190e-995
 153        -2.180265e+00        -1.593098e+00        1.328786e-994       -8.340897e-995
 154        -2.173982e+00        -1.593303e+00        1.204359e-994       -7.558887e-995
 155        -2.167699e+00        -1.593492e+00        1.100292e-994       -6.904911e-995
 156        -2.161416e+00        -1.593666e+00        1.014838e-994       -6.367949e-995
 157        -2.155133e+00        -1.593824e+00        9.437870e-995       -5.921525e-995
 158        -2.148849e+00        -1.593967e+00        8.846524e-995       -5.550004e-995
 159        -2.142566e+00        -1.594094e+00        8.355030e-995       -5.241240e-995
 160        -2.136283e+00        -1.594206e+00        7.948337e-995       -4.985766e-995
 161        -2.130000e+00        -1.594302e+00        7.615038e-995       -4.776409e-995
 162        -2.123717e+00        -1.594382e+00        7.346884e-995       -4.607981e-995
 163        -2.117433e+00        -1.594447e+00        7.137678e-995       -4.476585e-995
 164        -2.111150e+00        -1.594496e+00        6.982761e-995       -4.379289e-995
 165        -2.104867e+00        -1.594530e+00        6.878749e-995       -4.313966e-995
 166        -2.098584e+00        -1.594548e+00        6.823400e-995       -4.279206e-995
 167        -2.092301e+00        -1.594551e+00        6.815531e-995       -4.274263e-995
 168        -2.086018e+00        -1.594538e+00        6.854972e-995       -4.299034e-995
 169        -2.079734e+00        -1.594509e+00        6.942567e-995       -4.354046e-995
 170        -2.073451e+00        -1.594465e+00        7.080198e-995       -4.440484e-995
 171        -2.067168e+00        -1.594406e+00        7.270857e-995       -4.560230e-995
 172        -2.060885e+00        -1.594330e+00        7.518757e-995       -4.715934e-995
 173        -2.054602e+00        -1.594240e+00        7.829534e-995       -4.911140e-995
 174        -2.048318e+00        -1.594133e+00        8.210702e-995       -5.150575e-995
 175        -2.042035e+00        -1.594011e+00        8.672173e-995       -5.440472e-995
 176        -2.035752e+00        -1.593874e+00        9.227944e-995       -5.789633e-995
 177        -2.029469e+00        -1.593720e+00        9.895473e-995       -6.209039e-995
 178        -2.023186e+00        -1.593552e+00        1.070189e-994       -6.715749e-995
 179        -2.016902e+00        -1.593368e+00        1.167394e-994       -7.326585e-995
 180        -2.010619e+00        -1.593168e+00        1.284919e-994       -8.065186e-995
 181        -2.004336e+00        -1.592952e+00        1.428305e-994       -8.966401e-995
 182        -1.998053e+00        -1.592721e+00        1.604731e-994       -1.007541e-994
 183        -1.991770e+00        -1.592475e+00        1.816135e-994       -1.140448e-994
 184        -1.985487e+00        -1.592212e+00        2.085444e-994       -1.309778e-994
 185        -1.979203e+00        -1.591935e+00        2.421469e-994       -1.521085e-994
 186        -1.972920e+00        -1.591641e+00        2.832573e-994       -1.779656e-994
 187        -1.966637e+00        -1.591332e+00        3.337811e-994       -2.097494e-994
 188        -1.960354e+00        -1.591008e+00        3.997821e-994       -2.512760e-994
 189        -1.954071e+00        -1.590668e+00        4.868397e-994       -3.060600e-994
 190        -1.947787e+00        -1.590312e+00        5.973699e-994       -3.756307e-994
 191        -1.941504e+00        -1.589941e+00        7.384741e-994       -4.644665e-994
 192        -1.935221e+00        -1.589554e+00        9.197078e-994       -5.785950e-994
 193        -1.928938e+00        -1.589151e+00        1.154009e-993       -7.261794e-994
 194        -1.922655e+00        -1.588733e+00        1.458288e-993       -9.178940e-994
 195        -1.916372e+00        -1.588299e+00        1.883283e-993       -1.185723e-993
 196        -1.910088e+00        -1.587850e+00        2.478682e-993       -1.561030e-993
 197        -1.903805e+00        -1.587385e+00        3.285893e-993       -2.070004e-993
 198        -1.897522e+00        -1.586904e+00        4.388123e-993       -2.765209e-993
 199        -1.891239e+00        -1.586408e+00        5.913335e-993       -3.727499e-993
 200        -1.884956e+00        -1.585896e+00        8.025746e-993       -5.060701e-993
 201        -1.878672e+00        -1.585369e+00        1.097014e-992       -6.919614e-993
 202        -1.872389e+00        -1.584826e+00        1.510149e-992       -9.528802e-993
 203        -1.866106e+00        -1.584267e+00        2.098917e-992       -1.324850e-992
 204        -1.859823e+00        -1.583692e+00        2.942354e-992       -1.857907e-992
 205        -1.853540e+00        -1.583102e+00        4.153853e-992       -2.623869e-992
 206        -1.847256e+00        -1.582497e+00        5.905327e-992       -3.731652e-992
 207        -1.840973e+00        -1.581875e+00        8.452724e-992       -5.343483e-992
 208        -1.834690e+00        -1.581238e+00        1.218085e-991       -7.703363e-992
 209        -1.828407e+00        -1.580586e+00        1.811156e-991       -1.145876e-991
 210        -1.822124e+00        -1.579917e+00        2.744751e-991       -1.737275e-991
 211        -1.815841e+00        -1.579233e+00        4.187919e-991       -2.651869e-991
 212        -1.809557e+00        -1.578534e+00        6.433893e-991       -4.075866e-991
 213        -1.803274e+00        -1.577818e+00        9.953407e-991       -6.308335e-991
 214        -1.796991e+00        -1.577087e+00        1.552074e-990       -9.841396e-991
 215        -1.790708e+00        -1.576341e+00        2.437192e-990       -1.546107e-990
 216        -1.784425e+00        -1.575578e+00        3.854309e-990       -2.446282e-990
 217        -1.778141e+00        -1.574800e+00        6.165079e-990       -3.914833e-990
 218        -1.771858e+00        -1.574006e+00        1.001593e-989       -6.363333e-990
 219        -1.765575e+00        -1.573197e+00        1.639525e-989       -1.042161e-989
 220        -1.759292e+00        -1.572372e+00        2.707013e-989       -1.721611e-989
 221        -1.753009e+00        -1.571531e+00        4.501644e-989       -2.864496e-989
 222        -1.746726e+00        -1.570674e+00        7.538740e-989       -4.799684e-989
 223        -1.740442e+00        -1.569802e+00        1.271370e-988       -8.098922e-989
 224        -1.734159e+00        -1.568914e+00        2.159197e-988       -1.376237e-988
 225        -1.727876e+00        -1.568010e+00        3.692930e-988       -2.355171e-988
 226        -1.721593e+00        -1.567090e+00        6.363572e-988       -4.060757e-988
 227        -1.715310e+00        -1.566155e+00        1.107959e-987       -7.074389e-988
 228        -1.709026e+00        -1.565204e+00        1.944239e-987       -1.242164e-987
 229        -1.702743e+00        -1.564237e+00        3.435799e-987       -2.196470e-987
 230        -1.696460e+00        -1.563254e+00        6.217491e-987       -3.977275e-987
 231        -1.690177e+00        -1.562256e+00        1.136909e-986       -7.277359e-987
 232        -1.683894e+00        -1.561241e+00        2.094755e-986       -1.341724e-986
 233        -1.677610e+00        -1.560211e+00        3.888833e-986       -2.492504e-986
 234        -1.671327e+00        -1.559165e+00        7.270482e-986       -4.663060e-986
 235        -1.665044e+00        -1.558104e+00        1.368898e-985       -8.785667e-986
 236        -1.658761e+00        -1.557026e+00        2.595953e-985       -1.667250e-985
 237        -1.652478e+00        -1.555933e+00        4.991566e-985       -3.208085e-985
 238        -1.646195e+00        -1.554824e+00        9.673924e-985       -6.221877e-985
 239        -1.639911e+00        -1.553699e+00        1.887951e-984       -1.215133e-984
 240        -1.633628e+00        -1.552558e+00        3.713364e-984       -2.391771e-984
 241        -1.627345e+00        -1.551402e+00        7.363228e-984       -4.746178e-984
 242        -1.621062e+00        -1.550229e+00        1.470212e-983       -9.483837e-984
 243        -1.614779e+00        -1.549041e+00        2.956196e-983       -1.908404e-983
 244        -1.608495e+00        -1.547837e+00        5.983834e-983       -3.865934e-983
 245        -1.602212e+00        -1.546617e+00        1.219105e-982       -7.882398e-983
 246        -1.595929e+00        -1.545381e+00        2.499520e-982       -1.617414e-982
 247        -1.589646e+00        -1.544129e+00        5.156642e-982       -3.339515e-982
 248        -1.583363e+00        -1.542861e+00        1.070307e-981       -6.937154e-982
 249        -1.577080e+00        -1.541577e+00        2.234656e-981       -1.449590e-981
 250        -1.570796e+00        -1.540278e+00        4.692423e-981       -3.046478e-981
 251        -1.564513e+00        -1.538962e+00        1.073087e-980       -6.972798e-981
 252        -1.558230e+00        -1.537631e+00        2.468091e-980       -1.605126e-980
 253        -1.551947e+00        -1.536284e+00        5.710275e-980       -3.716941e-980
 254        -1.545664e+00        -1.534920e+00        1.329219e-979       -8.659854e-980
 255        -1.539380e+00        -1.533541e+00        3.113488e-979       -2.030261e-979
 256        -1.533097e+00        -1.532146e+00        7.339614e-979       -4.790415e-979
 257        -1.526814e+00        -1.530735e+00        1.741565e-978       -1.137731e-978
 258        -1.520531e+00        -1.529307e+00        4.160336e-978       -2.720405e-978
 259        -1.514248e+00        -1.527864e+00        1.000904e-977       -6.551000e-978
 260        -1.507964e+00        -1.526405e+00        2.424963e-977       -1.588676e-977
 261        -1.501681e+00        -1.524930e+00        5.923573e-977       -3.884489e-977
 262        -1.495398e+00        -1.523439e+00        1.458469e-976       -9.573531e-977
 263        -1.489115e+00        -1.521931e+00        3.616456e-976       -2.376228e-976
 264        -1.482832e+00        -1.520408e+00        9.039605e-976       -5.945512e-976
 265        -1.476549e+00        -1.518869e+00        2.291336e-975       -1.508580e-975
 266        -1.470265e+00        -1.517313e+00        5.850710e-975       -3.855967e-975
 267        -1.463982e+00        -1.515742e+00        1.504733e-974       -9.927366e-975
 268        -1.457699e+00        -1.514155e+00        3.897974e-974       -2.574357e-974
 269        -1.451416e+00        -1.512551e+00        1.017589e-973       -6.727638e-974
 270        -1.445133e+00        -1.510931e+00        2.677208e-973       -1.771893e-973
 271        -1.438849e+00        -1.509296e+00        7.118663e-973       -4.716547e-973
 272        -1.432566e+00        -1.507644e+00        1.938705e-972       -1.285917e-972
 273        -1.426283e+00        -1.505976e+00        5.318246e-972       -3.531429e-972
 274        -1.420000e+00        -1.504292e+00        1.470701e-971       -9.776700e-972
 275        -1.413717e+00        -1.502591e+00        4.110293e-971       -2.735470e-971
 276        -1.407434e+00        -1.500875e+00        1.157647e-970       -7.713147e-971
 277        -1.401150e+00        -1.499142e+00        3.284324e-970       -2.190802e-970
 278        -1.394867e+00        -1.497394e+00        9.385873e-970       -6.268140e-970
 279        -1.388584e+00        -1.495629e+00        2.701873e-969       -1.806513e-969
 280        -1.382301e+00        -1.493848e+00        7.834692e-969       -5.244639e-969
 281        -1.376018e+00        -1.492050e+00        2.288818e-968       -1.534008e-968
 282        -1.369734e+00        -1.490237e+00        6.746431e-968       -4.527086e-968
 283        -1.363451e+00        -1.488407e+00        2.004209e-967       -1.346546e-967
 284        -1.357168e+00        -1.486561e+00        6.049341e-967       -4.069352e-967
 285        -1.350885e+00        -1.484699e+00        1.847346e-966       -1.244256e-966
 286        -1.344602e+00        -1.482821e+00        5.683444e-966       -3.832860e-966
 287        -1.338318e+00        -1.480926e+00        1.761404e-965       -1.189394e-965
 288        -1.332035e+00        -1.479015e+00        5.504279e-965       -3.721584e-965
 289        -1.325752e+00        -1.477088e+00        1.732685e-964       -1.173041e-964
 290        -1.319469e+00        -1.475145e+00        5.493864e-964       -3.724289e-964
 291        -1.313186e+00        -1.473185e+00        1.754476e-963       -1.190941e-963
 292        -1.306903e+00        -1.471209e+00        5.712847e-963       -3.883097e-963
 293        -1.300619e+00        -1.469216e+00        1.920106e-962       -1.306891e-962
 294        -1.294336e+00        -1.467208e+00        6.499804e-962       -4.430051e-962
 295        -1.288053e+00        -1.465183e+00        2.216221e-961       -1.512590e-961
 296        -1.281770e+00        -1.463141e+00        7.612794e-961       -5.203048e-961
 297        -1.275487e+00        -1.461083e+00        2.634613e-960       -1.803191e-960
 298        -1.269203e+00        -1.459009e+00        9.200318e-960       -6.305866e-960
 299        -1.262920e+00        -1.456919e+00        3.245257e-959       -2.227480e-959
 300        -1.256637e+00        -1.454812e+00        1.153380e-958       -7.928034e-959
 301        -1.250354e+00        -1.452689e+00        4.130181e-958       -2.843129e-958
 302        -1.244071e+00        -1.450549e+00        1.490281e-957       -1.027391e-957
 303        -1.237788e+00        -1.448393e+00        5.428782e-957       -3.748142e-957
 304        -1.231504e+00        -1.446220e+00        1.993148e-956       -1.378177e-956
 305        -1.225221e+00        -1.444031e+00        7.374246e-956       -5.106707e-956
 306        -1.218938e+00        -1.441826e+00        2.781928e-955       -1.929448e-955
 307        -1.212655e+00        -1.439604e+00        1.073081e-954       -7.453999e-955
 308        -1.206372e+00        -1.437366e+00        4.170786e-954       -2.901687e-954
 309        -1.200088e+00        -1.435111e+00        1.634086e-953       -1.138648e-953
 310        -1.193805e+00        -1.432840e+00        6.453350e-953       -4.503888e-953
 311        -1.187522e+00        -1.430552e+00        2.568997e-952       -1.795808e-952
 312        -1.181239e+00        -1.428248e+00        1.031035e-951       -7.218882e-952
 313        -1.174956e+00        -1.425927e+00        4.209441e-951       -2.952073e-951
 314        -1.168672e+00        -1.423590e+00        1.747832e-950       -1.227764e-950
 315        -1.162389e+00        -1.421236e+00        7.314748e-950       -5.146752e-950
 316        -1.156106e+00        -1.418865e+00        3.085818e-949       -2.174849e-949
 317        -1.149823e+00        -1.416479e+00        1.317115e-948       -9.298514e-949
 318        -1.143540e+00        -1.414075e+00        5.707379e-948       -4.036122e-948
 319        -1.137257e+00        -1.411655e+00        2.492714e-947       -1.765810e-947
 320        -1.130973e+00        -1.409218e+00        1.101046e-946       -7.813171e-947
 321        -1.124690e+00        -1.406765e+00        4.914615e-946       -3.493558e-946
 322        -1.118407e+00        -1.404295e+00        2.214836e-945       -1.577187e-945
 323        -1.112124e+00        -1.401809e+00        1.007386e-944       -7.186331e-945
 324        -1.105841e+00        -1.399306e+00        4.623970e-944       -3.304475e-944
 325        -1.099557e+00        -1.396786e+00        2.140245e-943       -1.532264e-943
 326        -1.093274e+00        -1.394249e+00        9.986627e-943       -7.162727e-943
 327        -1.086991e+00        -1.391696e+00        4.696317e-942       -3.374527e-942
 328        -1.080708e+00        -1.389127e+00        2.225528e-941       -1.602106e-941
 329        -1.074425e+00        -1.386540e+00        1.062729e-940       -7.664611e-941
 330        -1.068142e+00        -1.383937e+00        5.113410e-940       -3.694827e-940
 331        -1.061858e+00        -1.381319e+00        2.477849e-939       -1.793829e-939
 332        -1.055575e+00        -1.378705e+00        1.194486e-938       -8.663830e-939
 333        -1.049292e+00        -1.376521e+00        4.436105e-938       -3.222693e-938
 334        -1.043009e+00        -1.377101e+00        3.131352e-938       -2.273873e-938
 335        -1.036726e+00        -1.379570e+00        7.097995e-939       -5.145078e-939
 336        -1.030442e+00        -1.382193e+00        1.463310e-939       -1.058687e-939
 337        -1.024159e+00        -1.384807e+00        3.026338e-940       -2.185386e-940
 338        -1.017876e+00        -1.387404e+00        6.305582e-941       -4.544877e-941
 339        -1.011593e+00        -1.389985e+00        1.323851e-941       -9.524208e-942
 340        -1.005310e+00        -1.392549e+00        2.800736e-942       -2.011229e-942
 341        -9.990265e-01        -1.395097e+00        5.971103e-943       -4.280064e-943
 342        -9.927433e-01        -1.397628e+00        1.283125e-943       -9.180737e-944
 343        -9.864601e-01        -1.400142e+00        2.779948e-944       -1.985476e-944
 344        -9.801769e-01        -1.402639e+00        6.074352e-945       -4.330659e-945
 345        -9.738937e-01        -1.405120e+00        1.339130e-945       -9.530359e-946
 346        -9.676105e-01        -1.407585e+00        2.982299e-946       -2.118735e-946
 347        -9.613274e-01        -1.410032e+00        6.698789e-947       -4.750805e-947
 348        -9.550442e-01        -1.412463e+00        1.523623e-947       -1.078699e-947
 349        -9.487610e-01        -1.414878e+00        3.497739e-948       -2.472114e-948
 350        -9.424778e-01        -1.417276e+00        8.092924e-949       -5.710196e-949
 351        -9.361946e-01        -1.419657e+00        1.908054e-949       -1.344024e-949
 352        -9.299114e-01        -1.422022e+00        4.535061e-950       -3.189163e-950
 353        -9.236282e-01        -1.424371e+00        1.086504e-950       -7.627958e-951
 354        -9.173451e-01        -1.426702e+00        2.623505e-951       -1.838859e-951
 355        -9.110619e-01        -1.429018e+00        6.482067e-952       -4.536030e-952
 356        -9.047787e-01        -1.431317e+00        1.619460e-952       -1.131448e-952
 357        -8.984955e-01        -1.433599e+00        4.079143e-953       -2.845386e-953
 358        -8.922123e-01        -1.435865e+00        1.035605e-953       -7.212411e-954
 359        -8.859291e-01        -1.438114e+00        2.650451e-954       -1.843005e-954
 360        -8.796459e-01        -1.440347e+00        6.836590e-955       -4.746489e-955
 361        -8.733628e-01        -1.442563e+00        1.776813e-955       -1.231705e-955
 362        -8.670796e-01        -1.444763e+00        4.763796e-956       -3.297285e-956
 363        -8.607964e-01        -1.446946e+00        1.290890e-956       -8.921477e-957
 364        -8.545132e-01        -1.449113e+00        3.525038e-957       -2.432548e-957
 365        -8.482300e-01        -1.451264e+00        9.708081e-958       -6.689397e-958
 366        -8.419468e-01        -1.453398e+00        2.697358e-958       -1.855897e-958
 367        -8.356636e-01        -1.455516e+00        7.551533e-959       -5.188217e-959
 368        -8.293805e-01        -1.457617e+00        2.130096e-959       -1.461354e-959
 369        -8.230973e-01        -1.459703e+00        6.054049e-960       -4.147454e-960
 370        -8.168141e-01        -1.461771e+00        1.740342e-960       -1.190571e-960
 371        -8.105309e-01        -1.463823e+00        5.041191e-961       -3.443852e-961
 372        -8.042477e-01        -1.465859e+00        1.471266e-961       -1.003688e-961
 373        -7.979645e-01        -1.467879e+00        4.325421e-962       -2.946715e-962
 374        -7.916813e-01        -1.469882e+00        1.280829e-962       -8.713823e-963
 375        -7.853982e-01        -1.471869e+00        3.819840e-963       -2.595231e-963
 376        -7.791150e-01        -1.473840e+00        1.190456e-963       -8.077239e-964
 377        -7.728318e-01        -1.475794e+00        3.736615e-964       -2.531935e-964
 378        -7.665486e-01        -1.477732e+00        1.181305e-964       -7.994039e-965
 379        -7.602654e-01        -1.479654e+00        3.761806e-965       -2.542355e-965
 380        -7.539822e-01        -1.481559e+00        1.207138e-965       -8.147752e-966
 381        -7.476991e-01        -1.483449e+00        3.904536e-966       -2.632066e-966
 382        -7.414159e-01        -1.485322e+00        1.272250e-966       -8.565483e-967
 383        -7.351327e-01        -1.487178e+00        4.176488e-967       -2.808330e-967
 384        -7.288495e-01        -1.489019e+00        1.393051e-967       -9.355493e-968
 385        -7.225663e-01        -1.490843e+00        4.700652e-968       -3.153016e-968
 386        -7.162831e-01        -1.492651e+00        1.599756e-968       -1.071755e-968
 387        -7.099999e-01        -1.494443e+00        5.489719e-969       -3.673421e-969
 388        -7.037168e-01        -1.496219e+00        1.897798e-969       -1.268396e-969
 389        -6.974336e-01        -1.497978e+00        6.608668e-970       -4.411725e-970
 390        -6.911504e-01        -1.499722e+00        2.318133e-970       -1.545709e-970
 391        -6.848672e-01        -1.501449e+00        8.190707e-971       -5.455202e-971
 392        -6.785840e-01        -1.503160e+00        2.915675e-971       -1.939697e-971
 393        -6.723008e-01        -1.504855e+00        1.046395e-971       -6.953460e-972
 394        -6.660176e-01        -1.506533e+00        3.796054e-972       -2.519727e-972
 395        -6.597345e-01        -1.508196e+00        1.387158e-972       -9.197462e-973
 396        -6.534513e-01        -1.509843e+00        5.122806e-973       -3.392940e-973
 397        -6.471681e-01        -1.511473e+00        1.937739e-973       -1.282020e-973
 398        -6.408849e-01        -1.513087e+00        7.383060e-974       -4.879468e-974
 399        -6.346017e-01        -1.514686e+00        2.835940e-974       -1.872296e-974
 400        -6.283185e-01        -1.516268e+00        1.097393e-974       -7.237460e-975
 401        -6.220353e-01        -1.517834e+00        4.277122e-975       -2.817912e-975
 402        -6.157522e-01        -1.519384e+00        1.679181e-975       -1.105172e-975
 403        -6.094690e-01        -1.520918e+00        6.651724e-976       -4.373494e-976
 404        -6.031858e-01        -1.522436e+00        2.669787e-976       -1.753629e-976
 405        -5.969026e-01        -1.523937e+00        1.079244e-976       -7.081943e-977
 406        -5.906194e-01        -1.525423e+00        4.393634e-977       -2.880272e-977
 407        -5.843362e-01        -1.526893e+00        1.804127e-977       -1.181567e-977
 408        -5.780530e-01        -1.528347e+00        7.463670e-978       -4.883491e-978
 409        -5.717699e-01        -1.529785e+00        3.109865e-978       -2.032877e-978
 410        -5.654867e-01        -1.531207e+00        1.304762e-978       -8.521133e-979
 411        -5.592035e-01        -1.532613e+00        5.510856e-979       -3.595726e-979
 412        -5.529203e-01        -1.534003e+00        2.342745e-979       -1.527211e-979
 413        -5.466371e-01        -1.535377e+00        1.002271e-979       -6.527853e-980
 414        -5.403539e-01        -1.536735e+00        4.314544e-980       -2.807605e-980
 415        -5.340708e-01        -1.538077e+00        1.868548e-980       -1.214860e-980
 416        -5.277876e-01        -1.539403e+00        8.139859e-981       -5.287674e-981
 417        -5.215044e-01        -1.540713e+00        3.662105e-981       -2.376890e-981
 418        -5.152212e-01        -1.542007e+00        1.747283e-981       -1.133122e-981
 419        -5.089380e-01        -1.543285e+00        8.385062e-982       -5.433254e-982
 420        -5.026548e-01        -1.544548e+00        4.047945e-982       -2.620796e-982
 421        -4.963716e-01        -1.545794e+00        1.966146e-982       -1.271932e-982
 422        -4.900885e-01        -1.547025e+00        9.609740e-983       -6.211754e-983
 423        -4.838053e-01        -1.548240e+00        4.726963e-983       -3.053120e-983
 424        -4.775221e-01        -1.549439e+00        2.340430e-983       -1.510502e-983
 425        -4.712389e-01        -1.550622e+00        1.166556e-983       -7.523149e-984
 426        -4.649557e-01        -1.551789e+00        5.856514e-984       -3.774040e-984
 427        -4.586725e-01        -1.552940e+00        2.960246e-984       -1.906220e-984
 428        -4.523893e-01        -1.554076e+00        1.509596e-984       -9.713783e-985
 429        -4.461062e-01        -1.555195e+00        7.753120e-985       -4.985303e-985
 430        -4.398230e-01        -1.556299e+00        4.009841e-985       -2.576523e-985
 431        -4.335398e-01        -1.557387e+00        2.095641e-985       -1.345614e-985
 432        -4.272566e-01        -1.558459e+00        1.107698e-985       -7.107644e-986
 433        -4.209734e-01        -1.559516e+00        5.897157e-986       -3.781402e-986
 434        -4.146902e-01        -1.560556e+00        3.161673e-986       -2.025991e-986
 435        -4.084070e-01        -1.561581e+00        1.707077e-986       -1.093172e-986
 436        -4.021239e-01        -1.562590e+00        9.289971e-987       -5.945239e-987
 437        -3.958407e-01        -1.563583e+00        5.092459e-987       -3.256916e-987
 438        -3.895575e-01        -1.564561e+00        2.839643e-987       -1.814978e-987
 439        -3.832743e-01        -1.565522e+00        1.610650e-987       -1.028826e-987
 440        -3.769911e-01        -1.566468e+00        9.200167e-988       -5.873191e-988
 441        -3.707079e-01        -1.567398e+00        5.303772e-988       -3.383806e-988
 442        -3.644247e-01        -1.568313e+00        3.085585e-988       -1.967455e-988
 443        -3.581416e-01        -1.569211e+00        1.808340e-988       -1.152388e-988
 444        -3.518584e-01        -1.570094e+00        1.067274e-988       -6.797513e-989
 445        -3.455752e-01        -1.570961e+00        6.343338e-989       -4.037870e-989
 446        -3.392920e-01        -1.571813e+00        3.796692e-989       -2.415486e-989
 447        -3.330088e-01        -1.572649e+00        2.288464e-989       -1.455166e-989
 448        -3.267256e-01        -1.573469e+00        1.389592e-989       -8.831394e-990
 449        -3.204425e-01        -1.574273e+00        8.513378e-990       -5.407816e-990
 450        -3.141593e-01        -1.575061e+00        5.252473e-990       -3.334774e-990
 451        -3.078761e-01        -1.575834e+00        3.305601e-990       -2.097683e-990
 452        -3.015929e-01        -1.576591e+00        2.095200e-990       -1.328943e-990
 453        -2.953097e-01        -1.577333e+00        1.337403e-990       -8.478890e-991
 454        -2.890265e-01        -1.578059e+00        8.599242e-991       -5.449254e-991
 455        -2.827433e-01        -1.578769e+00        5.571612e-991       -3.529087e-991
 456        -2.764602e-01        -1.579463e+00        3.634997e-991       -2.301413e-991
 457        -2.701770e-01        -1.580142e+00        2.387779e-991       -1.511117e-991
 458        -2.638938e-01        -1.580805e+00        1.579154e-991       -9.989553e-992
 459        -2.576106e-01        -1.581452e+00        1.077607e-991       -6.814036e-992
 460        -2.513274e-01        -1.582084e+00        7.494665e-992       -4.737210e-992
 461        -2.450442e-01        -1.582700e+00        5.247862e-992       -3.315765e-992
 462        -2.387610e-01        -1.583301e+00        3.699842e-992       -2.336790e-992
 463        -2.324779e-01        -1.583886e+00        2.626989e-992       -1.658572e-992
 464        -2.261947e-01        -1.584455e+00        1.878326e-992       -1.185471e-992
 465        -2.199115e-01        -1.585008e+00        1.356460e-992       -8.558061e-993
 466        -2.136283e-01        -1.585546e+00        9.877095e-993       -6.229459e-993
 467        -2.073451e-01        -1.586069e+00        7.243117e-993       -4.566711e-993
 468        -2.010619e-01        -1.586575e+00        5.349353e-993       -3.371636e-993
 469        -1.947787e-01        -1.587066e+00        3.981147e-993       -2.508495e-993
 470        -1.884956e-01        -1.587542e+00        2.988789e-993       -1.882652e-993
 471        -1.822124e-01        -1.588001e+00        2.259980e-993       -1.423160e-993
 472        -1.759292e-01        -1.588446e+00        1.721248e-993       -1.083605e-993
 473        -1.696460e-01        -1.588874e+00        1.347803e-993       -8.482757e-994
 474        -1.633628e-01        -1.589287e+00        1.069084e-993       -6.726818e-994
 475        -1.570796e-01        -1.589684e+00        8.540594e-994       -5.372509e-994
 476        -1.507964e-01        -1.590066e+00        6.875190e-994       -4.323839e-994
 477        -1.445133e-01        -1.590432e+00        5.575140e-994       -3.505425e-994
 478        -1.382301e-01        -1.590783e+00        4.555145e-994       -2.863461e-994
 479        -1.319469e-01        -1.591118e+00        3.750004e-994       -2.356836e-994
 480        -1.256637e-01        -1.591437e+00        3.157568e-994       -1.984099e-994
 481        -1.193805e-01        -1.591741e+00        2.686118e-994       -1.687535e-994
 482        -1.130973e-01        -1.592029e+00        2.301925e-994       -1.445907e-994
 483        -1.068142e-01        -1.592302e+00        1.987451e-994       -1.248162e-994
 484        -1.005310e-01        -1.592559e+00        1.741341e-994       -1.093423e-994
 485        -9.424778e-02        -1.592800e+00        1.542369e-994       -9.683382e-995
 486        -8.796459e-02        -1.593026e+00        1.376165e-994       -8.638686e-995
 487        -8.168141e-02        -1.593236e+00        1.243491e-994       -7.804812e-995
 488        -7.539822e-02        -1.593431e+00        1.132473e-994       -7.107134e-995
 489        -6.911504e-02        -1.593610e+00        1.041734e-994       -6.536944e-995
 490        -6.283185e-02        -1.593773e+00        9.660165e-995       -6.061192e-995
 491        -5.654867e-02        -1.593921e+00        9.031446e-995       -5.666181e-995
 492        -5.026548e-02        -1.594054e+00        8.508804e-995       -5.337841e-995
 493        -4.398230e-02        -1.594170e+00        8.075252e-995       -5.065489e-995
 494        -3.769911e-02        -1.594272e+00        7.718539e-995       -4.841420e-995
 495        -3.141593e-02        -1.594357e+00        7.429448e-995       -4.659839e-995
 496        -2.513274e-02        -1.594427e+00        7.201179e-995       -4.516467e-995
 497        -1.884956e-02        -1.594482e+00        7.028601e-995       -4.408079e-995
 498        -1.256637e-02        -1.594521e+00        6.907924e-995       -4.332289e-995
 499        -6.283185e-03        -1.594544e+00        6.836537e-995       -4.287456e-995
 500         0.000000e+00        -1.594552e+00        6.812909e-995       -4.272617e-995
 501         6.283185e-03        -1.594544e+00        6.836537e-995       -4.287456e-995
 502         1.256637e-02        -1.594521e+00        6.907924e-995       -4.332289e-995
 503         1.884956e-02        -1.594482e+00        7.028601e-995       -4.408079e-995
 504         2.513274e-02        -1.594427e+00        7.201179e-995       -4.516467e-995
 505         3.141593e-02        -1.594357e+00        7.429448e-995       -4.659839e-995
 506         3.769911e-02        -1.594272e+00        7.718539e-995       -4.841420e-995
 507         4.398230e-02        -1.594170e+00        8.075252e-995       -5.065489e-995
 508         5.026548e-02        -1.594054e+00        8.508804e-995       -5.337841e-995
 509         5.654867e-02        -1.593921e+00        9.031446e-995       -5.666181e-995
 510         6.283185e-02        -1.593773e+00        9.660165e-995       -6.061192e-995
 511         6.911504e-02        -1.593610e+00        1.041734e-994       -6.536944e-995
 512         7.539822e-02        -1.593431e+00        1.132473e-994       -7.107134e-995
 513         8.168141e-02        -1.593236e+00        1.243491e-994       -7.804812e-995
 514         8.796459e-02        -1.593026e+00        1.376165e-994       -8.638686e-995
 515         9.424778e-02        -1.592800e+00        1.542369e-994       -9.683382e-995
 516         1.005310e-01        -1.592559e+00        1.741341e-994       -1.093423e-994
 517         1.068142e-01        -1.592302e+00        1.987451e-994       -1.248162e-994
 518         1.130973e-01        -1.592029e+00        2.301925e-994       -1.445907e-994
 519         1.193805e-01        -1.591741e+00        2.686118e-994       -1.687535e-994
 520         1.256637e-01        -1.591437e+00        3.157568e-994       -1.984099e-994
 521         1.319469e-01        -1.591118e+00        3.750004e-994       -2.356836e-994
 522         1.382301e-01        -1.590783e+00        4.555145e-994       -2.863461e-994
 523         1.445133e-01        -1.590432e+00        5.575140e-994       -3.505425e-994
 524         1.507964e-01        -1.590066e+00        6.875190e-994       -4.323839e-994
 525         1.570796e-01        -1.589684e+00        8.540594e-994       -5.372509e-994
 526         1.633628e-01        -1.589287e+00        1.069084e-993       -6.726818e-994
 527         1.696460e-01        -1.588874e+00        1.347803e-993       -8.482757e-994
 528         1.759292e-01        -1.588446e+00        1.721248e-993       -1.083605e-993
 529         1.822124e-01        -1.588001e+00        2.259980e-993       -1.423160e-993
 530         1.884956e-01        -1.587542e+00        2.988789e-993       -1.882652e-993
 531         1.947787e-01        -1.587066e+00        3.981147e-993       -2.508495e-993
 532         2.010619e-01        -1.586575e+00        5.349353e-993       -3.371636e-993
 533         2.073451e-01        -1.586069e+00        7.243117e-993       -4.566711e-993
 534         2.136283e-01        -1.585546e+00        9.877095e-993       -6.229459e-993
 535         2.199115e-01        -1.585008e+00        1.356460e-992       -8.558061e-993
 536         2.261947e-01        -1.584455e+00        1.878326e-992       -1.185471e-992
 537         2.324779e-01        -1.583886e+00        2.626989e-992       -1.658572e-992
 538         2.387610e-01        -1.583301e+00        3.699842e-992       -2.336790e-992
 539         2.450442e-01        -1.582700e+00        5.247862e-992       -3.315765e-992
 540         2.513274e-01        -1.582084e+00        7.494665e-992       -4.737210e-992
 541         2.576106e-01        -1.581452e+00        1.077607e-991       -6.814036e-992
 542         2.638938e-01        -1.580805e+00        1.579154e-991       -9.989553e-992
 543         2.701770e-01        -1.580142e+00        2.387779e-991       -1.511117e-991
 544         2.764602e-01        -1.579463e+00        3.634997e-991       -2.301413e-991
 545         2.827433e-01        -1.578769e+00        5.571612e-991       -3.529087e-991
 546         2.890265e-01        -1.578059e+00        8.599242e-991       -5.449254e-991
 547         2.953097e-01        -1.577333e+00        1.337403e-990       -8.478890e-991
 548         3.015929e-01        -1.576591e+00        2.095200e-990       -1.328943e-990
 549         3.078761e-01        -1.575834e+00        3.305601e-990       -2.097683e-990
 550         3.141593e-01        -1.575061e+00        5.252473e-990       -3.334774e-990
 551         3.204425e-01        -1.574273e+00        8.513378e-990       -5.407816e-990
 552         3.267256e-01        -1.573469e+00        1.389592e-989       -8.831394e-990
 553         3.330088e-01        -1.572649e+00        2.288464e-989       -1.455166e-989
 554         3.392920e-01        -1.571813e+00        3.796692e-989       -2.415486e-989
 555         3.455752e-01        -1.570961e+00        6.343338e-989       -4.037870e-989
 556         3.518584e-01        -1.570094e+00        1.067274e-988       -6.797513e-989
 557         3.581416e-01        -1.569211e+00        1.808340e-988       -1.152388e-988
 558         3.644247e-01        -1.568313e+00        3.085585e-988       -1.967455e-988
 559         3.707079e-01        -1.567398e+00        5.303772e-988       -3.383806e-988
 560         3.769911e-01        -1.566468e+00        9.200167e-988       -5.873191e-988
 561         3.832743e-01        -1.565522e+00        1.610650e-987       -1.028826e-987
 562         3.895575e-01        -1.564561e+00        2.839643e-987       -1.814978e-987
 563         3.958407e-01        -1.563583e+00        5.092459e-987       -3.256916e-987
 564         4.021239e-01        -1.562590e+00        9.289971e-987       -5.945239e-987
 565         4.084070e-01        -1.561581e+00        1.707077e-986       -1.093172e-986
 566         4.146902e-01        -1.560556e+00        3.161673e-986       -2.025991e-986
 567         4.209734e-01        -1.559516e+00        5.897157e-986       -3.781402e-986
 568         4.272566e-01        -1.558459e+00        1.107698e-985       -7.107644e-986
 569         4.335398e-01        -1.557387e+00        2.095641e-985       -1.345614e-985
 570         4.398230e-01        -1.556299e+00        4.009841e-985       -2.576523e-985
 571         4.461062e-01        -1.555195e+00        7.753120e-985       -4.985303e-985
 572         4.523893e-01        -1.554076e+00        1.509596e-984       -9.713783e-985
 573         4.586725e-01        -1.552940e+00        2.960246e-984       -1.906220e-984
 574         4.649557e-01        -1.551789e+00        5.856514e-984       -3.774040e-984
 575         4.712389e-01        -1.550622e+00        1.166556e-983       -7.523149e-984
 576         4.775221e-01        -1.549439e+00        2.340430e-983       -1.510502e-983
 577         4.838053e-01        -1.548240e+00        4.726963e-983       -3.053120e-983
 578         4.900885e-01        -1.547025e+00        9.609740e-983       -6.211754e-983
 579         4.963716e-01        -1.545794e+00        1.966146e-982       -1.271932e-982
 580         5.026548e-01        -1.544548e+00        4.047945e-982       -2.620796e-982
 581         5.089380e-01        -1.543285e+00        8.385062e-982       -5.433254e-982
 582         5.152212e-01        -1.542007e+00        1.747283e-981       -1.133122e-981
 583         5.215044e-01        -1.540713e+00        3.662105e-981       -2.376890e-981
 584         5.277876e-01        -1.539403e+00        8.139859e-981       -5.287674e-981
 585         5.340708e-01        -1.538077e+00        1.868548e-980       -1.214860e-980
 586         5.403539e-01        -1.536735e+00        4.314544e-980       -2.807605e-980
 587         5.466371e-01        -1.535377e+00        1.002271e-979       -6.527853e-980
 588         5.529203e-01        -1.534003e+00        2.342745e-979       -1.527211e-979
 589         5.592035e-01        -1.532613e+00        5.510856e-979       -3.595726e-979
 590         5.654867e-01        -1.531207e+00        1.304762e-978       -8.521133e-979
 591         5.717699e-01        -1.529785e+00        3.109865e-978       -2.032877e-978
 592         5.780530e-01        -1.528347e+00        7.463670e-978       -4.883491e-978
 593         5.843362e-01        -1.526893e+00        1.804127e-977       -1.181567e-977
 594         5.906194e-01        -1.525423e+00        4.393634e-977       -2.880272e-977
 595         5.969026e-01        -1.523937e+00        1.079244e-976       -7.081943e-977
 596         6.031858e-01        -1.522436e+00        2.669787e-976       -1.753629e-976
 597         6.094690e-01        -1.520918e+00        6.651724e-976       -4.373494e-976
 598         6.157522e-01        -1.519384e+00        1.679181e-975       -1.105172e-975
 599         6.220353e-01        -1.517834e+00        4.277122e-975       -2.817912e-975
 600         6.283185e-01        -1.516268e+00        1.097393e-974       -7.237460e-975
 601         6.346017e-01        -1.514686e+00        2.835940e-974       -1.872296e-974
 602         6.408849e-01        -1.513087e+00        7.383060e-974       -4.879468e-974
 603         6.471681e-01        -1.511473e+00        1.937739e-973       -1.282020e-973
 604         6.534513e-01        -1.509843e+00        5.122806e-973       -3.392940e-973
 605         6.597345e-01        -1.508196e+00        1.387158e-972       -9.197462e-973
 606         6.660176e-01        -1.506533e+00        3.796054e-972       -2.519727e-972
 607         6.723008e-01        -1.504855e+00        1.046395e-971       -6.953460e-972
 608         6.785840e-01        -1.503160e+00        2.915675e-971       -1.939697e-971
 609         6.848672e-01        -1.501449e+00        8.190707e-971       -5.455202e-971
 610         6.911504e-01        -1.499722e+00        2.318133e-970       -1.545709e-970
 611         6.974336e-01        -1.497978e+00        6.608668e-970       -4.411725e-970
 612         7.037168e-01        -1.496219e+00        1.897798e-969       -1.268396e-969
 613         7.099999e-01        -1.494443e+00        5.489719e-969       -3.673421e-969
 614         7.162831e-01        -1.492651e+00        1.599756e-968       -1.071755e-968
 615         7.225663e-01        -1.490843e+00        4.700652e-968       -3.153016e-968
 616         7.288495e-01        -1.489019e+00        1.393051e-967       -9.355493e-968
 617         7.351327e-01        -1.487178e+00        4.176488e-967       -2.808330e-967
 618         7.414159e-01        -1.485322e+00        1.272250e-966       -8.565483e-967
 619         7.476991e-01        -1.483449e+00        3.904536e-966       -2.632066e-966
 620         7.539822e-01        -1.481559e+00        1.207138e-965       -8.147752e-966
 621         7.602654e-01        -1.479654e+00        3.761806e-965       -2.542355e-965
 622         7.665486e-01        -1.477732e+00        1.181305e-964       -7.994039e-965
 623         7.728318e-01        -1.475794e+00        3.736615e-964       -2.531935e-964
 624         7.791150e-01        -1.473840e+00        1.190456e-963       -8.077239e-964
 625         7.853982e-01        -1.471869e+00        3.819840e-963       -2.595231e-963
 626         7.916813e-01        -1.469882e+00        1.280829e-962       -8.713823e-963
 627         7.979645e-01        -1.467879e+00        4.325421e-962       -2.946715e-962
 628         8.042477e-01        -1.465859e+00        1.471266e-961       -1.003688e-961
 629         8.105309e-01        -1.463823e+00        5.041191e-961       -3.443852e-961
 630         8.168141e-01        -1.461771e+00        1.740342e-960       -1.190571e-960
 631         8.230973e-01        -1.459703e+00        6.054049e-960       -4.147454e-960
 632         8.293805e-01        -1.457617e+00        2.130096e-959       -1.461354e-959
 633         8.356636e-01        -1.455516e+00        7.551533e-959       -5.188217e-959
 634         8.419468e-01        -1.453398e+00        2.697358e-958       -1.855897e-958
 635         8.482300e-01        -1.451264e+00        9.708081e-958       -6.689397e-958
 636         8.545132e-01        -1.449113e+00        3.525038e-957       -2.432548e-957
 637         8.607964e-01        -1.446946e+00        1.290890e-956       -8.921477e-957
 638         8.670796e-01        -1.444763e+00        4.763796e-956       -3.297285e-956
 639         8.733628e-01        -1.442563e+00        1.776813e-955       -1.231705e-955
 640         8.796459e-01        -1.440347e+00        6.836590e-955       -4.746489e-955
 641         8.859291e-01        -1.438114e+00        2.650451e-954       -1.843005e-954
 642         8.922123e-01        -1.435865e+00        1.035605e-953       -7.212411e-954
 643         8.984955e-01        -1.433599e+00        4.079143e-953       -2.845386e-953
 644         9.047787e-01        -1.431317e+00        1.619460e-952       -1.131448e-952
 645         9.110619e-01        -1.429018e+00        6.482067e-952       -4.536030e-952
 646         9.173451e-01        -1.426702e+00        2.623505e-951       -1.838859e-951
 647         9.236282e-01        -1.424371e+00        1.086504e-950       -7.627958e-951
 648         9.299114e-01        -1.422022e+00        4.535061e-950       -3.189163e-950
 649         9.361946e-01        -1.419657e+00        1.908054e-949       -1.344024e-949
 650         9.424778e-01        -1.417276e+00        8.092924e-949       -5.710196e-949
 651         9.487610e-01        -1.414878e+00        3.497739e-948       -2.472114e-948
 652         9.550442e-01        -1.412463e+00        1.523623e-947       -1.078699e-947
 653         9.613274e-01        -1.410032e+00        6.698789e-947       -4.750805e-947
 654         9.676105e-01        -1.407585e+00        2.982299e-946       -2.118735e-946
 655         9.738937e-01        -1.405120e+00        1.339130e-945       -9.530359e-946
 656         9.801769e-01        -1.402639e+00        6.074352e-945       -4.330659e-945
 657         9.864601e-01        -1.400142e+00        2.779948e-944       -1.985476e-944
 658         9.927433e-01        -1.397628e+00        1.283125e-943       -9.180737e-944
 659         9.990265e-01        -1.395097e+00        5.971103e-943       -4.280064e-943
 660         1.005310e+00        -1.392549e+00        2.800736e-942       -2.011229e-942
 661         1.011593e+00        -1.389985e+00        1.323851e-941       -9.524208e-942
 662         1.017876e+00        -1.387404e+00        6.305582e-941       -4.544877e-941
 663         1.024159e+00        -1.384807e+00        3.026338e-940       -2.185386e-940
 664         1.030442e+00        -1.382193e+00        1.463310e-939       -1.058687e-939
 665         1.036726e+00        -1.379570e+00        7.097995e-939       -5.145078e-939
 666         1.043009e+00        -1.377101e+00        3.131352e-938       -2.273873e-938
 667         1.049292e+00        -1.376521e+00        4.436105e-938       -3.222693e-938
 668         1.055575e+00        -1.378705e+00        1.194486e-938       -8.663830e-939
 669         1.061858e+00        -1.381319e+00        2.477849e-939       -1.793829e-939
 670         1.068142e+00        -1.383937e+00        5.113410e-940       -3.694827e-940
 671         1.074425e+00        -1.386540e+00        1.062729e-940       -7.664611e-941
 672         1.080708e+00        -1.389127e+00        2.225528e-941       -1.602106e-941
 673         1.086991e+00        -1.391696e+00        4.696317e-942       -3.374527e-942
 674         1.093274e+00        -1.394249e+00        9.986627e-943       -7.162727e-943
 675         1.099557e+00        -1.396786e+00        2.140245e-943       -1.532264e-943
 676         1.105841e+00        -1.399306e+00        4.623970e-944       -3.304475e-944
 677         1.112124e+00        -1.401809e+00        1.007386e-944       -7.186331e-945
 678         1.118407e+00        -1.404295e+00        2.214836e-945       -1.577187e-945
 679         1.124690e+00        -1.406765e+00        4.914615e-946       -3.493558e-946
 680         1.130973e+00        -1.409218e+00        1.101046e-946       -7.813171e-947
 681         1.137257e+00        -1.411655e+00        2.492714e-947       -1.765810e-947
 682         1.143540e+00        -1.414075e+00        5.707379e-948       -4.036122e-948
 683         1.149823e+00        -1.416479e+00        1.317115e-948       -9.298514e-949
 684         1.156106e+00        -1.418865e+00        3.085818e-949       -2.174849e-949
 685         1.162389e+00        -1.421236e+00        7.314748e-950       -5.146752e-950
 686         1.168672e+00        -1.423590e+00        1.747832e-950       -1.227764e-950
 687         1.174956e+00        -1.425927e+00        4.209441e-951       -2.952073e-951
 688         1.181239e+00        -1.428248e+00        1.031035e-951       -7.218882e-952
 689         1.187522e+00        -1.430552e+00        2.568997e-952       -1.795808e-952
 690         1.193805e+00        -1.432840e+00        6.453350e-953       -4.503888e-953
 691         1.200088e+00        -1.435111e+00        1.634086e-953       -1.138648e-953
 692         1.206372e+00        -1.437366e+00        4.170786e-954       -2.901687e-954
 693         1.212655e+00        -1.439604e+00        1.073081e-954       -7.453999e-955
 694         1.218938e+00        -1.441826e+00        2.781928e-955       -1.929448e-955
 695         1.225221e+00        -1.444031e+00        7.374246e-956       -5.106707e-956
 696         1.231504e+00        -1.446220e+00        1.993148e-956       -1.378177e-956
 697         1.237788e+00        -1.448393e+00        5.428782e-957       -3.748142e-957
 698         1.244071e+00        -1.450549e+00        1.490281e-957       -1.027391e-957
 699         1.250354e+00        -1.452689e+00        4.130181e-958       -2.843129e-958
 700         1.256637e+00        -1.454812e+00        1.153380e-958       -7.928034e-959
 701         1.262920e+00        -1.456919e+00        3.245257e-959       -2.227480e-959
 702         1.269203e+00        -1.459009e+00        9.200318e-960       -6.305866e-960
 703         1.275487e+00        -1.461083e+00        2.634613e-960       -1.803191e-960
 704         1.281770e+00        -1.463141e+00        7.612794e-961       -5.203048e-961
 705         1.288053e+00        -1.465183e+00        2.216221e-961       -1.512590e-961
 706         1.294336e+00        -1.467208e+00        6.499804e-962       -4.430051e-962
 707         1.300619e+00        -1.469216e+00        1.920106e-962       -1.306891e-962
 708         1.306903e+00        -1.471209e+00        5.712847e-963       -3.883097e-963
 709         1.313186e+00        -1.473185e+00        1.754476e-963       -1.190941e-963
 710         1.319469e+00        -1.475145e+00        5.493864e-964       -3.724289e-964
 711         1.325752e+00        -1.477088e+00        1.732685e-964       -1.173041e-964
 712         1.332035e+00        -1.479015e+00        5.504279e-965       -3.721584e-965
 713         1.338318e+00        -1.480926e+00        1.761404e-965       -1.189394e-965
 714         1.344602e+00        -1.482821e+00        5.683444e-966       -3.832860e-966
 715         1.350885e+00        -1.484699e+00        1.847346e-966       -1.244256e-966
 716         1.357168e+00        -1.486561e+00        6.049341e-967       -4.069352e-967
 717         1.363451e+00        -1.488407e+00        2.004209e-967       -1.346546e-967
 718         1.369734e+00        -1.490237e+00        6.746431e-968       -4.527086e-968
 719         1.376018e+00        -1.492050e+00        2.288818e-968       -1.534008e-968
 720         1.382301e+00        -1.493848e+00        7.834692e-969       -5.244639e-969
 721         1.388584e+00        -1.495629e+00        2.701873e-969       -1.806513e-969
 722         1.394867e+00        -1.497394e+00        9.385873e-970       -6.268140e-970
 723         1.401150e+00        -1.499142e+00        3.284324e-970       -2.190802e-970
 724         1.407434e+00        -1.500875e+00        1.157647e-970       -7.713147e-971
 725         1.413717e+00        -1.502591e+00        4.110293e-971       -2.735470e-971
 726         1.420000e+00        -1.504292e+00        1.470701e-971       -9.776700e-972
 727         1.426283e+00        -1.505976e+00        5.318246e-972       -3.531429e-972
 728         1.432566e+00        -1.507644e+00        1.938705e-972       -1.285917e-972
 729         1.438849e+00        -1.509296e+00        7.118663e-973       -4.716547e-973
 730         1.445133e+00        -1.510931e+00        2.677208e-973       -1.771893e-973
 731         1.451416e+00        -1.512551e+00        1.017589e-973       -6.727638e-974
 732         1.457699e+00        -1.514155e+00        3.897974e-974       -2.574357e-974
 733         1.463982e+00        -1.515742e+00        1.504733e-974       -9.927366e-975
 734         1.470265e+00        -1.517313e+00        5.850710e-975       -3.855967e-975
 735         1.476549e+00        -1.518869e+00        2.291336e-975       -1.508580e-975
 736         1.482832e+00        -1.520408e+00        9.039605e-976       -5.945512e-976
 737         1.489115e+00        -1.521931e+00        3.616456e-976       -2.376228e-976
 738         1.495398e+00        -1.523439e+00        1.458469e-976       -9.573531e-977
 739         1.501681e+00        -1.524930e+00        5.923573e-977       -3.884489e-977
 740         1.507964e+00        -1.526405e+00        2.424963e-977       -1.588676e-977
 741         1.514248e+00        -1.527864e+00        1.000904e-977       -6.551000e-978
 742         1.520531e+00        -1.529307e+00        4.160336e-978       -2.720405e-978
 743         1.526814e+00        -1.530735e+00        1.741565e-978       -1.137731e-978
 744         1.533097e+00        -1.532146e+00        7.339614e-979       -4.790415e-979
 745         1.539380e+00        -1.533541e+00        3.113488e-979       -2.030261e-979
 746         1.545664e+00        -1.534920e+00        1.329219e-979       -8.659854e-980
 747         1.551947e+00        -1.536284e+00        5.710275e-980       -3.716941e-980
 748         1.558230e+00        -1.537631e+00        2.468091e-980       -1.605126e-980
 749         1.564513e+00        -1.538962e+00        1.073087e-980       -6.972798e-981
 750         1.570796e+00        -1.540278e+00        4.692423e-981       -3.046478e-981
 751         1.577080e+00        -1.541577e+00        2.234656e-981       -1.449590e-981
 752         1.583363e+00        -1.542861e+00        1.070307e-981       -6.937154e-982
 753         1.589646e+00        -1.544129e+00        5.156642e-982       -3.339515e-982
 754         1.595929e+00        -1.545381e+00        2.499520e-982       -1.617414e-982
 755         1.602212e+00        -1.546617e+00        1.219105e-982       -7.882398e-983
 756         1.608495e+00        -1.547837e+00        5.983834e-983       -3.865934e-983
 757         1.614779e+00        -1.549041e+00        2.956196e-983       -1.908404e-983
 758         1.621062e+00        -1.550229e+00        1.470212e-983       -9.483837e-984
 759         1.627345e+00        -1.551402e+00        7.363228e-984       -4.746178e-984
 760         1.633628e+00        -1.552558e+00        3.713364e-984       -2.391771e-984
 761         1.639911e+00        -1.553699e+00        1.887951e-984       -1.215133e-984
 762         1.646195e+00        -1.554824e+00        9.673924e-985       -6.221877e-985
 763         1.652478e+00        -1.555933e+00        4.991566e-985       -3.208085e-985
 764         1.658761e+00        -1.557026e+00        2.595953e-985       -1.667250e-985
 765         1.665044e+00        -1.558104e+00        1.368898e-985       -8.785667e-986
 766         1.671327e+00        -1.559165e+00        7.270482e-986       -4.663060e-986
 767         1.677610e+00        -1.560211e+00        3.888833e-986       -2.492504e-986
 768         1.683894e+00        -1.561241e+00        2.094755e-986       -1.341724e-986
 769         1.690177e+00        -1.562256e+00        1.136909e-986       -7.277359e-987
 770         1.696460e+00        -1.563254e+00        6.217491e-987       -3.977275e-987
 771         1.702743e+00        -1.564237e+00        3.435799e-987       -2.196470e-987
 772         1.709026e+00        -1.565204e+00        1.944239e-987       -1.242164e-987
 773         1.715310e+00        -1.566155e+00        1.107959e-987       -7.074389e-988
 774         1.721593e+00        -1.567090e+00        6.363572e-988       -4.060757e-988
 775         1.727876e+00        -1.568010e+00        3.692930e-988       -2.355171e-988
 776         1.734159e+00        -1.568914e+00        2.159197e-988       -1.376237e-988
 777         1.740442e+00        -1.569802e+00        1.271370e-988       -8.098922e-989
 778         1.746726e+00        -1.570674e+00        7.538740e-989       -4.799684e-989
 779         1.753009e+00        -1.571531e+00        4.501644e-989       -2.864496e-989
 780         1.759292e+00        -1.572372e+00        2.707013e-989       -1.721611e-989
 781         1.765575e+00        -1.573197e+00        1.639525e-989       -1.042161e-989
 782         1.771858e+00        -1.574006e+00        1.001593e-989       -6.363333e-990
 783         1.778141e+00        -1.574800e+00        6.165079e-990       -3.914833e-990
 784         1.784425e+00        -1.575578e+00        3.854309e-990       -2.446282e-990
 785         1.790708e+00        -1.576341e+00        2.437192e-990       -1.546107e-990
 786         1.796991e+00        -1.577087e+00        1.552074e-990       -9.841396e-991
 787         1.803274e+00        -1.577818e+00        9.953407e-991       -6.308335e-991
 788         1.809557e+00        -1.578534e+00        6.433893e-991       -4.075866e-991
 789         1.815841e+00        -1.579233e+00        4.187919e-991       -2.651869e-991
 790         1.822124e+00        -1.579917e+00        2.744751e-991       -1.737275e-991
 791         1.828407e+00        -1.580586e+00        1.811156e-991       -1.145876e-991
 792         1.834690e+00        -1.581238e+00        1.218085e-991       -7.703363e-992
 793         1.840973e+00        -1.581875e+00        8.452724e-992       -5.343483e-992
 794         1.847256e+00        -1.582497e+00        5.905327e-992       -3.731652e-992
 795         1.853540e+00        -1.583102e+00        4.153853e-992       -2.623869e-992
 796         1.859823e+00        -1.583692e+00        2.942354e-992       -1.857907e-992
 797         1.866106e+00        -1.584267e+00        2.098917e-992       -1.324850e-992
 798         1.872389e+00        -1.584826e+00        1.510149e-992       -9.528802e-993
 799         1.878672e+00        -1.585369e+00        1.097014e-992       -6.919614e-993
 800         1.884956e+00        -1.585896e+00        8.025746e-993       -5.060701e-993
 801         1.891239e+00        -1.586408e+00        5.913335e-993       -3.727499e-993
 802         1.897522e+00        -1.586904e+00        4.388123e-993       -2.765209e-993
 803         1.903805e+00        -1.587385e+00        3.285893e-993       -2.070004e-993
 804         1.910088e+00        -1.587850e+00        2.478682e-993       -1.561030e-993
 805         1.916372e+00        -1.588299e+00        1.883283e-993       -1.185723e-993
 806         1.922655e+00        -1.588733e+00        1.458288e-993       -9.178940e-994
 807         1.928938e+00        -1.589151e+00        1.154009e-993       -7.261794e-994
 808         1.935221e+00        -1.589554e+00        9.197078e-994       -5.785950e-994
 809         1.941504e+00        -1.589941e+00        7.384741e-994       -4.644665e-994
 810         1.947787e+00        -1.590312e+00        5.973699e-994       -3.756307e-994
 811         1.954071e+00        -1.590668e+00        4.868397e-994       -3.060600e-994
 812         1.960354e+00        -1.591008e+00        3.997821e-994       -2.512760e-994
 813         1.966637e+00        -1.591332e+00        3.337811e-994       -2.097494e-994
 814         1.972920e+00        -1.591641e+00        2.832573e-994       -1.779656e-994
 815         1.979203e+00        -1.591935e+00        2.421469e-994       -1.521085e-994
 816         1.985487e+00        -1.592212e+00        2.085444e-994       -1.309778e-994
 817         1.991770e+00        -1.592475e+00        1.816135e-994       -1.140448e-994
 818         1.998053e+00        -1.592721e+00        1.604731e-994       -1.007541e-994
 819         2.004336e+00        -1.592952e+00        1.428305e-994       -8.966401e-995
 820         2.010619e+00        -1.593168e+00        1.284919e-994       -8.065186e-995
 821         2.016902e+00        -1.593368e+00        1.167394e-994       -7.326585e-995
 822         2.023186e+00        -1.593552e+00        1.070189e-994       -6.715749e-995
 823         2.029469e+00        -1.593720e+00        9.895473e-995       -6.209039e-995
 824         2.035752e+00        -1.593874e+00        9.227944e-995       -5.789633e-995
 825         2.042035e+00        -1.594011e+00        8.672173e-995       -5.440472e-995
 826         2.048318e+00        -1.594133e+00        8.210702e-995       -5.150575e-995
 827         2.054602e+00        -1.594240e+00        7.829534e-995       -4.911140e-995
 828         2.060885e+00        -1.594330e+00        7.518757e-995       -4.715934e-995
 829         2.067168e+00        -1.594406e+00        7.270857e-995       -4.560230e-995
 830         2.073451e+00        -1.594465e+00        7.080198e-995       -4.440484e-995
 831         2.079734e+00        -1.594509e+00        6.942567e-995       -4.354046e-995
 832         2.086018e+00        -1.594538e+00        6.854972e-995       -4.299034e-995
 833         2.092301e+00        -1.594551e+00        6.815531e-995       -4.274263e-995
 834         2.098584e+00        -1.594548e+00        6.823400e-995       -4.279206e-995
 835         2.104867e+00        -1.594530e+00        6.878749e-995       -4.313966e-995
 836         2.111150e+00        -1.594496e+00        6.982761e-995       -4.379289e-995
 837         2.117433e+00        -1.594447e+00        7.137678e-995       -4.476585e-995
 838         2.123717e+00        -1.594382e+00        7.346884e-995       -4.607981e-995
 839         2.130000e+00        -1.594302e+00        7.615038e-995       -4.776409e-995
 840         2.136283e+00        -1.594206e+00        7.948337e-995       -4.985766e-995
 841         2.142566e+00        -1.594094e+00        8.355030e-995       -5.241240e-995
 842         2.148849e+00        -1.593967e+00        8.846524e-995       -5.550004e-995
 843         2.155133e+00        -1.593824e+00        9.437870e-995       -5.921525e-995
 844         2.161416e+00        -1.593666e+00        1.014838e-994       -6.367949e-995
 845         2.167699e+00        -1.593492e+00        1.100292e-994       -6.904911e-995
 846         2.173982e+00        -1.593303e+00        1.204359e-994       -7.558887e-995
 847         2.180265e+00        -1.593098e+00        1.328786e-994       -8.340897e-995
 848         2.186548e+00        -1.592877e+00        1.483636e-994       -9.314190e-995
 849         2.192832e+00        -1.592641e+00        1.670967e-994       -1.049180e-994
 850         2.199115e+00        -1.592389e+00        1.895656e-994       -1.190448e-994
 851         2.205398e+00        -1.592122e+00        2.190100e-994       -1.375586e-994
 852         2.211681e+00        -1.591839e+00        2.549319e-994       -1.601493e-994
 853         2.217964e+00        -1.591540e+00        2.989454e-994       -1.878341e-994
 854         2.224248e+00        -1.591226e+00        3.531155e-994       -2.219141e-994
 855         2.230531e+00        -1.590896e+00        4.265606e-994       -2.681260e-994
 856         2.236814e+00        -1.590551e+00        5.207516e-994       -3.274033e-994
 857         2.243097e+00        -1.590190e+00        6.405999e-994       -4.028449e-994
 858         2.249380e+00        -1.589813e+00        7.938472e-994       -4.993336e-994
 859         2.255664e+00        -1.589421e+00        9.911934e-994       -6.236191e-994
 860         2.261947e+00        -1.589013e+00        1.246659e-993       -7.845494e-994
 861         2.268230e+00        -1.588590e+00        1.579054e-993       -9.939970e-994
 862         2.274513e+00        -1.588151e+00        2.062225e-993       -1.298507e-993
 863         2.280796e+00        -1.587697e+00        2.720721e-993       -1.713628e-993
 864         2.287079e+00        -1.587226e+00        3.615412e-993       -2.277818e-993
 865         2.293363e+00        -1.586741e+00        4.843036e-993       -3.052192e-993
 866         2.299646e+00        -1.586239e+00        6.541956e-993       -4.124193e-993
 867         2.305929e+00        -1.585722e+00        8.899935e-993       -5.612544e-993
 868         2.312212e+00        -1.585189e+00        1.219369e-992       -7.692259e-993
 869         2.318495e+00        -1.584641e+00        1.682562e-992       -1.061794e-992
 870         2.324779e+00        -1.584077e+00        2.347243e-992       -1.481773e-992
 871         2.331062e+00        -1.583497e+00        3.298122e-992       -2.082809e-992
 872         2.337345e+00        -1.582902e+00        4.667143e-992       -2.948472e-992
 873         2.343628e+00        -1.582291e+00        6.650194e-992       -4.202888e-992
 874         2.349911e+00        -1.581665e+00        9.540398e-992       -6.031871e-992
 875         2.356194e+00        -1.581023e+00        1.377897e-991       -8.715228e-992
 876         2.362478e+00        -1.580365e+00        2.078797e-991       -1.315391e-991
 877         2.368761e+00        -1.579691e+00        3.157470e-991       -1.998789e-991
 878         2.375044e+00        -1.579002e+00        4.828620e-991       -3.058020e-991
 879         2.381327e+00        -1.578297e+00        7.435324e-991       -4.710979e-991
 880         2.387610e+00        -1.577577e+00        1.153318e-990       -7.310693e-991
 881         2.393894e+00        -1.576840e+00        1.802603e-990       -1.143174e-990
 882         2.400177e+00        -1.576088e+00        2.837235e-990       -1.800175e-990
 883         2.406460e+00        -1.575321e+00        4.497633e-990       -2.855059e-990
 884         2.412743e+00        -1.574537e+00        7.241878e-990       -4.599369e-990
 885         2.419026e+00        -1.573738e+00        1.179287e-989       -7.493539e-990
 886         2.425310e+00        -1.572924e+00        1.936251e-989       -1.230989e-989
 887         2.431593e+00        -1.572093e+00        3.204631e-989       -2.038448e-989
 888         2.437876e+00        -1.571247e+00        5.341648e-989       -3.399624e-989
 889         2.444159e+00        -1.570385e+00        8.966399e-989       -5.709682e-989
 890         2.450442e+00        -1.569507e+00        1.515677e-988       -9.657025e-989
 891         2.456725e+00        -1.568614e+00        2.580140e-988       -1.644854e-988
 892         2.463009e+00        -1.567705e+00        4.423930e-988       -2.821915e-988
 893         2.469292e+00        -1.566780e+00        7.645559e-988       -4.879791e-988
 894         2.475575e+00        -1.565839e+00        1.335341e-987       -8.527958e-988
 895         2.481858e+00        -1.564883e+00        2.348754e-987       -1.500914e-987
 896         2.488141e+00        -1.563911e+00        4.174277e-987       -2.669127e-987
 897         2.494425e+00        -1.562923e+00        7.597035e-987       -4.860786e-987
 898         2.500708e+00        -1.561919e+00        1.392447e-986       -8.914973e-987
 899         2.506991e+00        -1.560900e+00        2.572496e-986       -1.648085e-986
 900         2.513274e+00        -1.559864e+00        4.786976e-986       -3.068841e-986
 901         2.519557e+00        -1.558813e+00        8.970626e-986       -5.754779e-986
 902         2.525840e+00        -1.557746e+00        1.693070e-985       -1.086872e-985
 903         2.532124e+00        -1.556664e+00        3.223715e-985       -2.070913e-985
 904         2.538407e+00        -1.555565e+00        6.218516e-985       -3.997593e-985
 905         2.544690e+00        -1.554451e+00        1.207993e-984       -7.771187e-985
 906         2.550973e+00        -1.553321e+00        2.362949e-984       -1.521224e-984
 907         2.557256e+00        -1.552175e+00        4.661637e-984       -3.003295e-984
 908         2.563540e+00        -1.551013e+00        9.264547e-984       -5.973225e-984
 909         2.569823e+00        -1.549835e+00        1.854288e-983       -1.196442e-983
 910         2.576106e+00        -1.548641e+00        3.736791e-983       -2.412948e-983
 911         2.582389e+00        -1.547432e+00        7.580371e-983       -4.898678e-983
 912         2.588672e+00        -1.546206e+00        1.547663e-982       -1.000942e-982
 913         2.594956e+00        -1.544965e+00        3.179780e-982       -2.058156e-982
 914         2.601239e+00        -1.543708e+00        6.573424e-982       -4.258204e-982
 915         2.607522e+00        -1.542435e+00        1.367083e-981       -8.863145e-982
 916         2.613805e+00        -1.541146e+00        2.859790e-981       -1.855626e-981
 917         2.620088e+00        -1.539841e+00        6.178344e-981       -4.012325e-981
 918         2.626371e+00        -1.538520e+00        1.415565e-980       -9.200820e-981
 919         2.632655e+00        -1.537184e+00        3.262150e-980       -2.122160e-980
 920         2.638938e+00        -1.535831e+00        7.562632e-980       -4.924131e-980
 921         2.645221e+00        -1.534462e+00        1.764042e-979       -1.149616e-979
 922         2.651504e+00        -1.533078e+00        4.140738e-979       -2.700932e-979
 923         2.657787e+00        -1.531677e+00        9.782363e-979       -6.386700e-979
 924         2.664071e+00        -1.530261e+00        2.326372e-978       -1.520246e-978
 925         2.670354e+00        -1.528828e+00        5.569830e-978       -3.643202e-978
 926         2.676637e+00        -1.527380e+00        1.343270e-977       -8.794606e-978
 927         2.682920e+00        -1.525915e+00        3.261962e-977       -2.137709e-977
 928         2.689203e+00        -1.524435e+00        7.992489e-977       -5.242920e-977
 929         2.695486e+00        -1.522938e+00        1.972495e-976       -1.295190e-976
 930         2.701770e+00        -1.521425e+00        4.902708e-976       -3.222444e-976
 931         2.708053e+00        -1.519897e+00        1.231548e-975       -8.102837e-976
 932         2.714336e+00        -1.518352e+00        3.129254e-975       -2.060954e-975
 933         2.720619e+00        -1.516791e+00        8.009620e-975       -5.280634e-975
 934         2.726902e+00        -1.515215e+00        2.064925e-974       -1.362793e-974
 935         2.733186e+00        -1.513622e+00        5.362049e-974       -3.542529e-974
 936         2.739469e+00        -1.512013e+00        1.403650e-973       -9.283321e-974
 937         2.745752e+00        -1.510388e+00        3.701857e-973       -2.450931e-973
 938         2.752035e+00        -1.508747e+00        9.933180e-973       -6.583729e-973
 939         2.758318e+00        -1.507089e+00        2.711733e-972       -1.799318e-972
 940         2.764602e+00        -1.505416e+00        7.456858e-972       -4.953354e-972
 941         2.770885e+00        -1.503727e+00        2.069933e-971       -1.376536e-971
 942         2.777168e+00        -1.502021e+00        5.799914e-971       -3.861407e-971
 943         2.783451e+00        -1.500299e+00        1.637502e-970       -1.091450e-970
 944         2.789734e+00        -1.498561e+00        4.656981e-970       -3.107634e-970
 945         2.796017e+00        -1.496807e+00        1.334095e-969       -8.912936e-970
 946         2.802301e+00        -1.495037e+00        3.849741e-969       -2.575014e-969
 947         2.808584e+00        -1.493250e+00        1.119049e-968       -7.494046e-969
 948         2.814867e+00        -1.491448e+00        3.277903e-968       -2.197799e-968
 949         2.821150e+00        -1.489629e+00        9.690447e-968       -6.505276e-968
 950         2.827433e+00        -1.487794e+00        2.885838e-967       -1.939676e-967
 951         2.833717e+00        -1.485942e+00        8.769241e-967       -5.901468e-967
 952         2.840000e+00        -1.484075e+00        2.684611e-966       -1.808946e-966
 953         2.846283e+00        -1.482191e+00        8.279566e-966       -5.586032e-966
 954         2.852566e+00        -1.480291e+00        2.573022e-965       -1.738187e-965
 955         2.858849e+00        -1.478375e+00        8.060370e-965       -5.452184e-965
 956         2.865133e+00        -1.476442e+00        2.543463e-964       -1.722697e-964
 957         2.871416e+00        -1.474493e+00        8.083941e-964       -5.482522e-964
 958         2.877699e+00        -1.472528e+00        2.587766e-963       -1.757363e-963
 959         2.883982e+00        -1.470546e+00        8.550684e-963       -5.814630e-963
 960         2.890265e+00        -1.468549e+00        2.880738e-962       -1.961623e-962
 961         2.896548e+00        -1.466534e+00        9.775087e-962       -6.665433e-962
 962         2.902832e+00        -1.464504e+00        3.341083e-961       -2.281375e-961
 963         2.909115e+00        -1.462457e+00        1.150564e-960       -7.867337e-961
 964         2.915398e+00        -1.460394e+00        3.991707e-960       -2.733308e-960
 965         2.921681e+00        -1.458314e+00        1.399329e-959       -9.595522e-960
 966         2.927964e+00        -1.456218e+00        4.948356e-959       -3.398086e-959
 967         2.934248e+00        -1.454106e+00        1.763085e-958       -1.212487e-958
 968         2.940531e+00        -1.451977e+00        6.329451e-958       -4.359194e-958
 969         2.946814e+00        -1.449832e+00        2.290838e-957       -1.580071e-957
 970         2.953097e+00        -1.447671e+00        8.367787e-957       -5.780173e-957
 971         2.959380e+00        -1.445493e+00        3.080070e-956       -2.130810e-956
 972         2.965663e+00        -1.443298e+00        1.142496e-955       -7.915870e-956
 973         2.971947e+00        -1.441087e+00        4.359245e-955       -3.024970e-955
 974         2.978230e+00        -1.438860e+00        1.685745e-954       -1.171584e-954
 975         2.984513e+00        -1.436616e+00        6.568829e-954       -4.572431e-954
 976         2.990796e+00        -1.434356e+00        2.580672e-953       -1.799185e-953
 977         2.997079e+00        -1.432079e+00        1.021841e-952       -7.135369e-953
 978         3.003363e+00        -1.429786e+00        4.078910e-952       -2.852812e-952
 979         3.009646e+00        -1.427476e+00        1.641444e-951       -1.149892e-951
 980         3.015929e+00        -1.425150e+00        6.759900e-951       -4.743291e-951
 981         3.022212e+00        -1.422807e+00        2.814169e-950       -1.977899e-950
 982         3.028495e+00        -1.420448e+00        1.180867e-949       -8.313345e-950
 983         3.034779e+00        -1.418072e+00        4.995067e-949       -3.522436e-949
 984         3.041062e+00        -1.415679e+00        2.145443e-948       -1.515487e-948
 985         3.047345e+00        -1.413270e+00        9.321079e-948       -6.595398e-948
 986         3.053628e+00        -1.410845e+00        4.081805e-947       -2.893164e-947
 987         3.059911e+00        -1.408402e+00        1.811299e-946       -1.286067e-946
 988         3.066194e+00        -1.405944e+00        8.105992e-946       -5.765518e-946
 989         3.072478e+00        -1.403468e+00        3.666349e-945       -2.612349e-945
 990         3.078761e+00        -1.400976e+00        1.672748e-944       -1.193987e-944
 991         3.085044e+00        -1.398467e+00        7.699192e-944       -5.505450e-944
 992         3.091327e+00        -1.395942e+00        3.573338e-943       -2.559804e-943
 993         3.097610e+00        -1.393400e+00        1.671698e-942       -1.199725e-942
 994         3.103894e+00        -1.390842e+00        7.881586e-942       -5.666774e-942
 995         3.110177e+00        -1.388266e+00        3.744512e-941       -2.697257e-941
 996         3.116460e+00        -1.385675e+00        1.792615e-940       -1.293677e-940
 997         3.122743e+00        -1.383066e+00        8.646858e-940       -6.251948e-940
 998         3.129026e+00        -1.380444e+00        4.196339e-939       -3.039848e-939
 999         3.135309e+00        -1.377865e+00        1.978119e-938       -1.435640e-938


==> anc/f_nf500.dat <==
   0        -3.141593e+00        -1.392646e+00        2.993880e-811       -2.149778e-811
   1        -3.135309e+00        -1.394841e+00        1.111534e-812       -7.968892e-813
   2        -3.129026e+00        -1.397481e+00        2.110961e-814       -1.510547e-814
   3        -3.122743e+00        -1.400104e+00        4.097285e-816       -2.926415e-816
   4        -3.116460e+00        -1.402710e+00        8.130520e-818       -5.796294e-818
   5        -3.110177e+00        -1.405300e+00        1.649499e-819       -1.173770e-819
   6        -3.103894e+00        -1.407873e+00        3.421499e-821       -2.430262e-821
   7        -3.097610e+00        -1.410429e+00        7.257240e-823       -5.145414e-823
   8        -3.091327e+00        -1.412968e+00        1.574558e-824       -1.114362e-824
   9        -3.085044e+00        -1.415491e+00        3.495840e-826       -2.469701e-826
  10        -3.078761e+00        -1.417998e+00        7.947597e-828       -5.604803e-828
  11        -3.072478e+00        -1.420487e+00        1.851371e-829       -1.303335e-829
  12        -3.066194e+00        -1.422960e+00        4.417389e-831       -3.104365e-831
  13        -3.059911e+00        -1.425417e+00        1.082692e-832       -7.595621e-833
  14        -3.053628e+00        -1.427856e+00        2.716235e-834       -1.902317e-834
  15        -3.047345e+00        -1.430280e+00        7.021245e-836       -4.909002e-836
  16        -3.041062e+00        -1.432686e+00        1.856206e-837       -1.295613e-837
  17        -3.034779e+00        -1.435076e+00        5.040659e-839       -3.512468e-839
  18        -3.028495e+00        -1.437450e+00        1.412636e-840       -9.827381e-841
  19        -3.022212e+00        -1.439806e+00        4.049193e-842       -2.812318e-842
  20        -3.015929e+00        -1.442147e+00        1.187002e-843       -8.230801e-844
  21        -3.009646e+00        -1.444471e+00        3.569905e-845       -2.471428e-845
  22        -3.003363e+00        -1.446778e+00        1.116780e-846       -7.719083e-847
  23        -2.997079e+00        -1.449069e+00        3.573270e-848       -2.465908e-848
  24        -2.990796e+00        -1.451343e+00        1.169549e-849       -8.058395e-850
  25        -2.984513e+00        -1.453600e+00        3.913661e-851       -2.692391e-851
  26        -2.978230e+00        -1.455842e+00        1.340313e-852       -9.206449e-853
  27        -2.971947e+00        -1.458067e+00        4.691853e-854       -3.217859e-854
  28        -2.965663e+00        -1.460275e+00        1.689146e-855       -1.156732e-855
  29        -2.959380e+00        -1.462467e+00        6.353913e-857       -4.344655e-857
  30        -2.953097e+00        -1.464642e+00        2.443009e-858       -1.667991e-858
  31        -2.946814e+00        -1.466801e+00        9.601253e-860       -6.545709e-860
  32        -2.940531e+00        -1.468944e+00        3.867468e-861       -2.632823e-861
  33        -2.934248e+00        -1.471070e+00        1.593892e-862       -1.083492e-862
  34        -2.927964e+00        -1.473180e+00        6.713254e-864       -4.556983e-864
  35        -2.921681e+00        -1.475273e+00        2.889787e-865       -1.958815e-865
  36        -2.915398e+00        -1.477350e+00        1.273763e-866       -8.621947e-867
  37        -2.909115e+00        -1.479410e+00        5.763395e-868       -3.895738e-868
  38        -2.902832e+00        -1.481455e+00        2.664823e-869       -1.798788e-869
  39        -2.896548e+00        -1.483483e+00        1.259591e-870       -8.490769e-871
  40        -2.890265e+00        -1.485494e+00        6.082578e-872       -4.094649e-872
  41        -2.883982e+00        -1.487489e+00        3.000419e-873       -2.017103e-873
  42        -2.877699e+00        -1.489468e+00        1.531793e-874       -1.028416e-874
  43        -2.871416e+00        -1.491431e+00        8.200991e-876       -5.498740e-876
  44        -2.865133e+00        -1.493377e+00        4.484781e-877       -3.003113e-877
  45        -2.858849e+00        -1.495307e+00        2.505316e-878       -1.675452e-878
  46        -2.852566e+00        -1.497221e+00        1.429901e-879       -9.550369e-880
  47        -2.846283e+00        -1.499119e+00        8.350126e-881       -5.570023e-881
  48        -2.840000e+00        -1.501000e+00        4.984850e-882       -3.321019e-882
  49        -2.833717e+00        -1.502865e+00        3.040627e-883       -2.023220e-883
  50        -2.827433e+00        -1.504714e+00        1.895259e-884       -1.259548e-884
  51        -2.821150e+00        -1.506546e+00        1.225698e-885       -8.135813e-886
  52        -2.814867e+00        -1.508363e+00        8.097942e-887       -5.368697e-887
  53        -2.808584e+00        -1.510163e+00        5.484281e-888       -3.631582e-888
  54        -2.802301e+00        -1.511947e+00        3.797817e-889       -2.511872e-889
  55        -2.796017e+00        -1.513715e+00        2.686744e-890       -1.774934e-890
  56        -2.789734e+00        -1.515466e+00        1.941579e-891       -1.281176e-891
  57        -2.783451e+00        -1.517202e+00        1.433222e-892       -9.446481e-893
  58        -2.777168e+00        -1.518921e+00        1.080748e-893       -7.115235e-894
  59        -2.770885e+00        -1.520624e+00        8.331931e-895       -5.479283e-895
  60        -2.764602e+00        -1.522311e+00        6.583520e-896       -4.324686e-896
  61        -2.758318e+00        -1.523982e+00        5.331286e-897       -3.498260e-897
  62        -2.752035e+00        -1.525637e+00        4.409842e-898       -2.890492e-898
  63        -2.745752e+00        -1.527276e+00        3.767193e-899       -2.466609e-899
  64        -2.739469e+00        -1.528899e+00        3.323740e-900       -2.173944e-900
  65        -2.733186e+00        -1.530505e+00        2.996406e-901       -1.957789e-901
  66        -2.726902e+00        -1.532096e+00        2.763983e-902       -1.804054e-902
  67        -2.720619e+00        -1.533670e+00        2.604060e-903       -1.697927e-903
  68        -2.714336e+00        -1.535228e+00        2.505639e-904       -1.632095e-904
  69        -2.708053e+00        -1.536771e+00        2.463523e-905       -1.603051e-905
  70        -2.701770e+00        -1.538297e+00        2.488116e-906       -1.617448e-906
  71        -2.695486e+00        -1.539807e+00        2.578370e-907       -1.674476e-907
  72        -2.689203e+00        -1.541302e+00        2.728705e-908       -1.770390e-908
  73        -2.682920e+00        -1.542780e+00        2.949772e-909       -1.911985e-909
  74        -2.676637e+00        -1.544242e+00        3.267460e-910       -2.115899e-910
  75        -2.670354e+00        -1.545689e+00        3.695214e-911       -2.390659e-911
  76        -2.664071e+00        -1.547119e+00        4.271322e-912       -2.760824e-912
  77        -2.657787e+00        -1.548533e+00        5.040526e-913       -3.255033e-913
  78        -2.651504e+00        -1.549932e+00        6.071584e-914       -3.917324e-914
  79        -2.645221e+00        -1.551314e+00        7.462849e-915       -4.810663e-915
  80        -2.638938e+00        -1.552680e+00        9.357959e-916       -6.026970e-916
  81        -2.632655e+00        -1.554031e+00        1.196852e-916       -7.701594e-917
  82        -2.626371e+00        -1.555366e+00        1.560943e-917       -1.003586e-917
  83        -2.620088e+00        -1.556684e+00        2.075479e-918       -1.333269e-918
  84        -2.613805e+00        -1.557987e+00        2.981090e-919       -1.913424e-919
  85        -2.607522e+00        -1.559274e+00        4.493219e-920       -2.881610e-920
  86        -2.601239e+00        -1.560545e+00        6.904655e-921       -4.424515e-921
  87        -2.594956e+00        -1.561800e+00        1.081976e-921       -6.927748e-922
  88        -2.588672e+00        -1.563040e+00        1.729285e-922       -1.106360e-922
  89        -2.582389e+00        -1.564263e+00        2.819488e-923       -1.802439e-923
  90        -2.576106e+00        -1.565470e+00        4.690559e-924       -2.996261e-924
  91        -2.569823e+00        -1.566662e+00        7.964905e-925       -5.083997e-925
  92        -2.563540e+00        -1.567838e+00        1.381002e-925       -8.808320e-926
  93        -2.557256e+00        -1.568998e+00        2.445934e-926       -1.558915e-926
  94        -2.550973e+00        -1.570142e+00        4.426248e-927       -2.819011e-927
  95        -2.544690e+00        -1.571270e+00        8.200349e-928       -5.218929e-928
  96        -2.538407e+00        -1.572383e+00        1.550916e-928       -9.863476e-929
  97        -2.532124e+00        -1.573480e+00        2.994877e-929       -1.903346e-929
  98        -2.525840e+00        -1.574561e+00        5.951958e-930       -3.780075e-930
  99        -2.519557e+00        -1.575626e+00        1.210750e-930       -7.684247e-931
 100        -2.513274e+00        -1.576675e+00        2.515150e-931       -1.595224e-931
 101        -2.506991e+00        -1.577709e+00        5.333936e-932       -3.380811e-932
 102        -2.500708e+00        -1.578727e+00        1.155255e-932       -7.317639e-933
 103        -2.494425e+00        -1.579729e+00        2.559150e-933       -1.619994e-933
 104        -2.488141e+00        -1.580715e+00        5.787547e-934       -3.661348e-934
 105        -2.481858e+00        -1.581685e+00        1.361122e-934       -8.605516e-935
 106        -2.475575e+00        -1.582640e+00        3.279926e-935       -2.072439e-935
 107        -2.469292e+00        -1.583579e+00        8.068837e-936       -5.095316e-936
 108        -2.463009e+00        -1.584503e+00        2.037397e-936       -1.285828e-936
 109        -2.456725e+00        -1.585410e+00        5.260489e-937       -3.318062e-937
 110        -2.450442e+00        -1.586302e+00        1.387288e-937       -8.745422e-938
 111        -2.444159e+00        -1.587178e+00        3.734664e-938       -2.353021e-938
 112        -2.437876e+00        -1.588039e+00        1.026295e-938       -6.462658e-939
 113        -2.431593e+00        -1.588883e+00        2.878907e-939       -1.811906e-939
 114        -2.425310e+00        -1.589712e+00        8.246108e-940       -5.187169e-940
 115        -2.419026e+00        -1.590526e+00        2.415761e-940       -1.518844e-940
 116        -2.412743e+00        -1.591323e+00        7.240059e-941       -4.549709e-941
 117        -2.406460e+00        -1.592105e+00        2.226370e-941       -1.398381e-941
 118        -2.400177e+00        -1.592872e+00        7.061172e-942       -4.432982e-942
 119        -2.393894e+00        -1.593622e+00        2.286794e-942       -1.434966e-942
 120        -2.387610e+00        -1.594357e+00        7.559655e-943       -4.741506e-943
 121        -2.381327e+00        -1.595077e+00        2.554305e-943       -1.601368e-943
 122        -2.375044e+00        -1.595780e+00        8.816245e-944       -5.524724e-944
 123        -2.368761e+00        -1.596468e+00        3.105967e-944       -1.945524e-944
 124        -2.362478e+00        -1.597141e+00        1.116657e-944       -6.991598e-945
 125        -2.356194e+00        -1.597797e+00        4.096525e-945       -2.563857e-945
 126        -2.349911e+00        -1.598439e+00        1.595327e-945       -9.980535e-946
 127        -2.343628e+00        -1.599064e+00        6.339320e-946       -3.964394e-946
 128        -2.337345e+00        -1.599674e+00        2.570598e-946       -1.606951e-946
 129        -2.331062e+00        -1.600268e+00        1.063967e-946       -6.648678e-947
 130        -2.324779e+00        -1.600847e+00        4.496791e-947       -2.809008e-947
 131        -2.318495e+00        -1.601410e+00        1.940463e-947       -1.211722e-947
 132        -2.312212e+00        -1.601957e+00        8.598906e-948       -5.367751e-948
 133        -2.305929e+00        -1.602489e+00        3.890601e-948       -2.427849e-948
 134        -2.299646e+00        -1.603005e+00        1.796805e-948       -1.120898e-948
 135        -2.293363e+00        -1.603505e+00        8.471023e-949       -5.282815e-949
 136        -2.287079e+00        -1.603990e+00        4.085965e-949       -2.547375e-949
 137        -2.280796e+00        -1.604460e+00        2.015007e-949       -1.255879e-949
 138        -2.274513e+00        -1.604914e+00        1.014458e-949       -6.320952e-950
 139        -2.268230e+00        -1.605352e+00        5.230022e-950       -3.257867e-950
 140        -2.261947e+00        -1.605774e+00        2.822273e-950       -1.757577e-950
 141        -2.255664e+00        -1.606181e+00        1.554487e-950       -9.678156e-951
 142        -2.249380e+00        -1.606573e+00        8.743517e-951       -5.442341e-951
 143        -2.243097e+00        -1.606949e+00        5.024583e-951       -3.126785e-951
 144        -2.236814e+00        -1.607309e+00        2.948189e-951       -1.834239e-951
 145        -2.230531e+00        -1.607654e+00        1.767359e-951       -1.099341e-951
 146        -2.224248e+00        -1.607983e+00        1.085643e-951       -6.751583e-952
 147        -2.217964e+00        -1.608296e+00        6.925964e-952       -4.306398e-952
 148        -2.211681e+00        -1.608595e+00        4.511484e-952       -2.804612e-952
 149        -2.205398e+00        -1.608877e+00        3.001005e-952       -1.865279e-952
 150        -2.199115e+00        -1.609144e+00        2.038818e-952       -1.267020e-952
 151        -2.192832e+00        -1.609395e+00        1.433543e-952       -8.907337e-953
 152        -2.186548e+00        -1.609631e+00        1.029184e-952       -6.393916e-953
 153        -2.180265e+00        -1.609851e+00        7.559395e-953       -4.695710e-953
 154        -2.173982e+00        -1.610056e+00        5.706190e-953       -3.544094e-953
 155        -2.167699e+00        -1.610245e+00        4.403091e-953       -2.734423e-953
 156        -2.161416e+00        -1.610419e+00        3.481871e-953       -2.162090e-953
 157        -2.155133e+00        -1.610577e+00        2.816941e-953       -1.749026e-953
 158        -2.148849e+00        -1.610719e+00        2.330308e-953       -1.446750e-953
 159        -2.142566e+00        -1.610846e+00        1.970192e-953       -1.223079e-953
 160        -2.136283e+00        -1.610958e+00        1.701553e-953       -1.056237e-953
 161        -2.130000e+00        -1.611053e+00        1.500415e-953       -9.313255e-954
 162        -2.123717e+00        -1.611134e+00        1.350520e-953       -8.382420e-954
 163        -2.117433e+00        -1.611198e+00        1.240689e-953       -7.700412e-954
 164        -2.111150e+00        -1.611248e+00        1.163264e-953       -7.219647e-954
 165        -2.104867e+00        -1.611281e+00        1.113106e-953       -6.908206e-954
 166        -2.098584e+00        -1.611299e+00        1.087005e-953       -6.746141e-954
 167        -2.092301e+00        -1.611302e+00        1.083327e-953       -6.723303e-954
 168        -2.086018e+00        -1.611289e+00        1.101844e-953       -6.838276e-954
 169        -2.079734e+00        -1.611261e+00        1.143709e-953       -7.098225e-954
 170        -2.073451e+00        -1.611217e+00        1.211579e-953       -7.519652e-954
 171        -2.067168e+00        -1.611157e+00        1.309897e-953       -8.130164e-954
 172        -2.060885e+00        -1.611082e+00        1.445396e-953       -8.971584e-954
 173        -2.054602e+00        -1.610991e+00        1.627930e-953       -1.010514e-953
 174        -2.048318e+00        -1.610885e+00        1.871876e-953       -1.162017e-953
 175        -2.042035e+00        -1.610763e+00        2.198054e-953       -1.364604e-953
 176        -2.035752e+00        -1.610626e+00        2.637509e-953       -1.637568e-953
 177        -2.029469e+00        -1.610473e+00        3.235442e-953       -2.009001e-953
 178        -2.023186e+00        -1.610305e+00        4.062344e-953       -2.522718e-953
 179        -2.016902e+00        -1.610121e+00        5.219636e-953       -3.241767e-953
 180        -2.010619e+00        -1.609921e+00        6.867068e-953       -4.265468e-953
 181        -2.004336e+00        -1.609706e+00        9.258540e-953       -5.751696e-953
 182        -1.998053e+00        -1.609476e+00        1.280648e-952       -7.956930e-953
 183        -1.991770e+00        -1.609229e+00        1.808790e-952       -1.124010e-952
 184        -1.985487e+00        -1.608968e+00        2.631996e-952       -1.635829e-952
 185        -1.979203e+00        -1.608690e+00        3.929058e-952       -2.442395e-952
 186        -1.972920e+00        -1.608398e+00        5.989771e-952       -3.724061e-952
 187        -1.966637e+00        -1.608089e+00        9.324405e-952       -5.798438e-952
 188        -1.960354e+00        -1.607765e+00        1.497170e-951       -9.312117e-952
 189        -1.954071e+00        -1.607426e+00        2.480097e-951       -1.542900e-951
 190        -1.947787e+00        -1.607071e+00        4.196700e-951       -2.611398e-951
 191        -1.941504e+00        -1.606700e+00        7.252546e-951       -4.513940e-951
 192        -1.935221e+00        -1.606314e+00        1.280077e-950       -7.969032e-951
 193        -1.928938e+00        -1.605912e+00        2.308184e-950       -1.437305e-950
 194        -1.922655e+00        -1.605494e+00        4.248322e-950       -2.646114e-950
 195        -1.916372e+00        -1.605061e+00        8.107266e-950       -5.051063e-950
 196        -1.910088e+00        -1.604613e+00        1.599319e-949       -9.967011e-950
 197        -1.903805e+00        -1.604149e+00        3.220774e-949       -2.007778e-949
 198        -1.897522e+00        -1.603669e+00        6.623395e-949       -4.130151e-949
 199        -1.891239e+00        -1.603174e+00        1.395226e-948       -8.702902e-949
 200        -1.884956e+00        -1.602663e+00        3.000459e-948       -1.872171e-948
 201        -1.878672e+00        -1.602136e+00        6.586341e-948       -4.110975e-948
 202        -1.872389e+00        -1.601594e+00        1.476025e-947       -9.215975e-948
 203        -1.866106e+00        -1.601036e+00        3.390024e-947       -2.117394e-947
 204        -1.859823e+00        -1.600463e+00        7.966489e-947       -4.977617e-947
 205        -1.853540e+00        -1.599874e+00        1.911303e-946       -1.194659e-946
 206        -1.847256e+00        -1.599269e+00        4.681585e-946       -2.927328e-946
 207        -1.840973e+00        -1.598649e+00        1.170233e-945       -7.320141e-946
 208        -1.834690e+00        -1.598013e+00        2.984851e-945       -1.867851e-945
 209        -1.828407e+00        -1.597361e+00        7.975878e-945       -4.993158e-945
 210        -1.822124e+00        -1.596694e+00        2.203573e-944       -1.380085e-944
 211        -1.815841e+00        -1.596011e+00        6.212599e-944       -3.892578e-944
 212        -1.809557e+00        -1.595313e+00        1.787668e-943       -1.120575e-943
 213        -1.803274e+00        -1.594599e+00        5.250975e-943       -3.292976e-943
 214        -1.796991e+00        -1.593869e+00        1.577594e-942       -9.897890e-943
 215        -1.790708e+00        -1.593124e+00        4.837967e-942       -3.036780e-942
 216        -1.784425e+00        -1.592363e+00        1.514827e-941       -9.513077e-942
 217        -1.778141e+00        -1.591586e+00        4.867313e-941       -3.058153e-941
 218        -1.771858e+00        -1.590793e+00        1.612960e-940       -1.013934e-940
 219        -1.765575e+00        -1.589985e+00        5.461352e-940       -3.434844e-940
 220        -1.759292e+00        -1.589161e+00        1.893246e-939       -1.191349e-939
 221        -1.753009e+00        -1.588322e+00        6.702925e-939       -4.220130e-939
 222        -1.746726e+00        -1.587467e+00        2.422511e-938       -1.526023e-938
 223        -1.740442e+00        -1.586596e+00        8.937208e-938       -5.632945e-938
 224        -1.734159e+00        -1.585709e+00        3.365716e-937       -2.122530e-937
 225        -1.727876e+00        -1.584807e+00        1.294052e-936       -8.165359e-937
 226        -1.721593e+00        -1.583889e+00        5.085225e-936       -3.210595e-936
 227        -1.715310e+00        -1.582955e+00        2.050446e-935       -1.295328e-935
 228        -1.709026e+00        -1.582005e+00        8.450614e-935       -5.341710e-935
 229        -1.702743e+00        -1.581040e+00        3.555463e-934       -2.248812e-934
 230        -1.696460e+00        -1.580059e+00        1.555601e-933       -9.845209e-934
 231        -1.690177e+00        -1.579062e+00        6.974060e-933       -4.416583e-933
 232        -1.683894e+00        -1.578050e+00        3.195528e-932       -2.024985e-932
 233        -1.677610e+00        -1.577021e+00        1.496446e-931       -9.489068e-932
 234        -1.671327e+00        -1.575977e+00        7.154191e-931       -4.539527e-931
 235        -1.665044e+00        -1.574917e+00        3.492047e-930       -2.217289e-930
 236        -1.658761e+00        -1.573842e+00        1.741044e-929       -1.106238e-929
 237        -1.652478e+00        -1.572750e+00        8.943614e-929       -5.686607e-929
 238        -1.646195e+00        -1.571643e+00        4.696294e-928       -2.988143e-928
 239        -1.639911e+00        -1.570520e+00        2.517511e-927       -1.602979e-927
 240        -1.633628e+00        -1.569381e+00        1.379883e-926       -8.792527e-927
 241        -1.627345e+00        -1.568226e+00        7.737893e-926       -4.934169e-926
 242        -1.621062e+00        -1.567056e+00        4.430721e-925       -2.827417e-925
 243        -1.614779e+00        -1.565869e+00        2.591414e-924       -1.654936e-924
 244        -1.608495e+00        -1.564667e+00        1.547186e-923       -9.888273e-924
 245        -1.602212e+00        -1.563449e+00        9.426168e-923       -6.029086e-923
 246        -1.595929e+00        -1.562215e+00        5.858828e-922       -3.750333e-922
 247        -1.589646e+00        -1.560965e+00        3.714379e-921       -2.379540e-921
 248        -1.583363e+00        -1.559700e+00        2.401491e-920       -1.539714e-920
 249        -1.577080e+00        -1.558418e+00        1.583100e-919       -1.015838e-919
 250        -1.570796e+00        -1.557120e+00        1.063831e-918       -6.832040e-919
 251        -1.564513e+00        -1.555807e+00        7.950075e-918       -5.109937e-918
 252        -1.558230e+00        -1.554478e+00        6.056444e-917       -3.896128e-917
 253        -1.551947e+00        -1.553132e+00        4.704554e-916       -3.029074e-916
 254        -1.545664e+00        -1.551771e+00        3.727099e-915       -2.401835e-915
 255        -1.539380e+00        -1.550394e+00        3.012081e-914       -1.942784e-914
 256        -1.533097e+00        -1.549001e+00        2.483701e-913       -1.603421e-913
 257        -1.526814e+00        -1.547592e+00        2.090181e-912       -1.350602e-912
 258        -1.520531e+00        -1.546167e+00        1.795923e-911       -1.161532e-911
 259        -1.514248e+00        -1.544726e+00        1.576481e-910       -1.020557e-910
 260        -1.507964e+00        -1.543269e+00        1.413377e-909       -9.158331e-910
 261        -1.501681e+00        -1.541796e+00        1.296717e-908       -8.410434e-909
 262        -1.495398e+00        -1.540307e+00        1.216764e-907       -7.899488e-908
 263        -1.489115e+00        -1.538802e+00        1.165925e-906       -7.576835e-907
 264        -1.482832e+00        -1.537281e+00        1.142390e-905       -7.431236e-906
 265        -1.476549e+00        -1.535744e+00        1.153673e-904       -7.512144e-905
 266        -1.470265e+00        -1.534191e+00        1.190483e-903       -7.759680e-904
 267        -1.463982e+00        -1.532622e+00        1.254748e-902       -8.186935e-903
 268        -1.457699e+00        -1.531037e+00        1.350683e-901       -8.822016e-902
 269        -1.451416e+00        -1.529436e+00        1.486641e-900       -9.720195e-901
 270        -1.445133e+00        -1.527819e+00        1.673142e-899       -1.095118e-899
 271        -1.438849e+00        -1.526185e+00        1.930456e-898       -1.264890e-898
 272        -1.432566e+00        -1.524536e+00        2.317432e-897       -1.520090e-897
 273        -1.426283e+00        -1.522870e+00        2.841568e-896       -1.865929e-896
 274        -1.420000e+00        -1.521189e+00        3.563346e-895       -2.342475e-895
 275        -1.413717e+00        -1.519491e+00        4.587696e-894       -3.019233e-894
 276        -1.407434e+00        -1.517777e+00        6.040648e-893       -3.979932e-893
 277        -1.401150e+00        -1.516047e+00        8.125487e-892       -5.359655e-892
 278        -1.394867e+00        -1.514300e+00        1.116461e-890       -7.372781e-891
 279        -1.388584e+00        -1.512538e+00        1.567008e-889       -1.036012e-889
 280        -1.382301e+00        -1.510759e+00        2.246739e-888       -1.487158e-888
 281        -1.376018e+00        -1.508965e+00        3.292335e-887       -2.181850e-887
 282        -1.369734e+00        -1.507154e+00        4.943289e-886       -3.279884e-886
 283        -1.363451e+00        -1.505327e+00        7.589454e-885       -5.041733e-885
 284        -1.357168e+00        -1.503483e+00        1.202718e-883       -7.999542e-884
 285        -1.350885e+00        -1.501624e+00        1.957509e-882       -1.303595e-882
 286        -1.344602e+00        -1.499748e+00        3.255721e-881       -2.170846e-881
 287        -1.338318e+00        -1.497856e+00        5.532022e-880       -3.693295e-880
 288        -1.332035e+00        -1.495947e+00        9.623073e-879       -6.432763e-879
 289        -1.325752e+00        -1.494023e+00        1.710347e-877       -1.144794e-877
 290        -1.319469e+00        -1.492082e+00        3.105515e-876       -2.081330e-876
 291        -1.313186e+00        -1.490124e+00        5.759708e-875       -3.865253e-875
 292        -1.306903e+00        -1.488151e+00        1.105583e-873       -7.429238e-874
 293        -1.300619e+00        -1.486161e+00        2.225504e-872       -1.497485e-872
 294        -1.294336e+00        -1.484155e+00        4.576004e-871       -3.083239e-871
 295        -1.288053e+00        -1.482133e+00        9.612153e-870       -6.485354e-870
 296        -1.281770e+00        -1.480094e+00        2.063599e-868       -1.394236e-868
 297        -1.275487e+00        -1.478039e+00        4.528013e-867       -3.063529e-867
 298        -1.269203e+00        -1.475967e+00        1.017733e-865       -6.895366e-866
 299        -1.262920e+00        -1.473879e+00        2.347027e-864       -1.592415e-864
 300        -1.256637e+00        -1.471775e+00        5.532263e-863       -3.758905e-863
 301        -1.250354e+00        -1.469654e+00        1.332656e-861       -9.067819e-862
 302        -1.244071e+00        -1.467517e+00        3.281245e-860       -2.235916e-860
 303        -1.237788e+00        -1.465364e+00        8.285874e-859       -5.654483e-859
 304        -1.231504e+00        -1.463194e+00        2.139331e-857       -1.462097e-857
 305        -1.225221e+00        -1.461007e+00        5.645930e-856       -3.864409e-856
 306        -1.218938e+00        -1.458804e+00        1.542267e-854       -1.057213e-854
 307        -1.212655e+00        -1.456585e+00        4.373865e-853       -3.002821e-853
 308        -1.206372e+00        -1.454349e+00        1.267839e-851       -8.717567e-852
 309        -1.200088e+00        -1.452097e+00        3.759595e-850       -2.589079e-850
 310        -1.193805e+00        -1.449828e+00        1.140194e-848       -7.864339e-849
 311        -1.187522e+00        -1.447543e+00        3.536441e-847       -2.443064e-847
 312        -1.181239e+00        -1.445241e+00        1.122046e-845       -7.763728e-846
 313        -1.174956e+00        -1.442923e+00        3.678123e-844       -2.549077e-844
 314        -1.168672e+00        -1.440588e+00        1.245410e-842       -8.645151e-843
 315        -1.162389e+00        -1.438237e+00        4.312489e-841       -2.998455e-841
 316        -1.156106e+00        -1.435869e+00        1.527251e-839       -1.063642e-839
 317        -1.149823e+00        -1.433485e+00        5.557188e-838       -3.876699e-838
 318        -1.143540e+00        -1.431084e+00        2.086426e-836       -1.457934e-836
 319        -1.137257e+00        -1.428666e+00        8.011130e-835       -5.607420e-835
 320        -1.130973e+00        -1.426232e+00        3.160682e-833       -2.216107e-833
 321        -1.124690e+00        -1.423781e+00        1.279957e-831       -8.989847e-832
 322        -1.118407e+00        -1.421313e+00        5.315850e-830       -3.740097e-830
 323        -1.112124e+00        -1.418829e+00        2.262940e-828       -1.594935e-828
 324        -1.105841e+00        -1.416329e+00        9.876132e-827       -6.973051e-827
 325        -1.099557e+00        -1.413811e+00        4.413690e-825       -3.121838e-825
 326        -1.093274e+00        -1.411277e+00        2.018995e-823       -1.430615e-823
 327        -1.086991e+00        -1.408726e+00        9.447565e-822       -6.706458e-822
 328        -1.080708e+00        -1.406159e+00        4.521005e-820       -3.215145e-820
 329        -1.074425e+00        -1.403575e+00        2.212047e-818       -1.576009e-818
 330        -1.068142e+00        -1.400974e+00        1.106546e-816       -7.898402e-817
 331        -1.061858e+00        -1.398357e+00        5.659156e-815       -4.047004e-815
 332        -1.055575e+00        -1.395723e+00        2.958889e-813       -2.119969e-813
 333        -1.049292e+00        -1.393117e+00        1.478790e-811       -1.061498e-811
 334        -1.043009e+00        -1.393960e+00        4.168381e-812       -2.990315e-812
 335        -1.036726e+00        -1.396603e+00        7.893602e-814       -5.652004e-814
 336        -1.030442e+00        -1.399231e+00        1.520864e-815       -1.086928e-815
 337        -1.024159e+00        -1.401843e+00        2.995781e-817       -2.137030e-817
 338        -1.017876e+00        -1.404438e+00        6.033076e-819       -4.295722e-819
 339        -1.011593e+00        -1.407017e+00        1.242194e-820       -8.828563e-821
 340        -1.005310e+00        -1.409579e+00        2.615206e-822       -1.855311e-822
 341        -9.990265e-01        -1.412124e+00        5.631026e-824       -3.987630e-824
 342        -9.927433e-01        -1.414652e+00        1.240623e-825       -8.769809e-826
 343        -9.864601e-01        -1.417164e+00        2.798166e-827       -1.974483e-827
 344        -9.801769e-01        -1.419659e+00        6.463868e-829       -4.553113e-829
 345        -9.738937e-01        -1.422138e+00        1.530133e-830       -1.075938e-830
 346        -9.676105e-01        -1.424600e+00        3.717999e-832       -2.609855e-832
 347        -9.613274e-01        -1.427045e+00        9.249844e-834       -6.481817e-834
 348        -9.550442e-01        -1.429474e+00        2.368699e-835       -1.657043e-835
 349        -9.487610e-01        -1.431886e+00        6.215470e-837       -4.340758e-837
 350        -9.424778e-01        -1.434281e+00        1.667854e-838       -1.162850e-838
 351        -9.361946e-01        -1.436660e+00        4.638997e-840       -3.229015e-840
 352        -9.299114e-01        -1.439023e+00        1.319800e-841       -9.171506e-842
 353        -9.236282e-01        -1.441368e+00        3.840131e-843       -2.664226e-843
 354        -9.173451e-01        -1.443698e+00        1.142529e-844       -7.913906e-845
 355        -9.110619e-01        -1.446011e+00        3.535480e-846       -2.444989e-846
 356        -9.047787e-01        -1.448307e+00        1.122646e-847       -7.751439e-848
 357        -8.984955e-01        -1.450587e+00        3.647236e-849       -2.514318e-849
 358        -8.922123e-01        -1.452850e+00        1.211518e-850       -8.338907e-851
 359        -8.859291e-01        -1.455096e+00        4.117237e-852       -2.829528e-852
 360        -8.796459e-01        -1.457327e+00        1.430800e-853       -9.817977e-854
 361        -8.733628e-01        -1.459541e+00        5.081855e-855       -3.481819e-855
 362        -8.670796e-01        -1.461738e+00        1.891735e-856       -1.294169e-856
 363        -8.607964e-01        -1.463919e+00        7.220543e-858       -4.932339e-858
 364        -8.545132e-01        -1.466083e+00        2.817124e-859       -1.921530e-859
 365        -8.482300e-01        -1.468231e+00        1.125140e-860       -7.663235e-861
 366        -8.419468e-01        -1.470363e+00        4.603241e-862       -3.130683e-862
 367        -8.356636e-01        -1.472478e+00        1.924839e-863       -1.307211e-863
 368        -8.293805e-01        -1.474577e+00        8.225266e-865       -5.578051e-865
 369        -8.230973e-01        -1.476659e+00        3.592905e-866       -2.433130e-866
 370        -8.168141e-01        -1.478725e+00        1.613510e-867       -1.091149e-867
 371        -8.105309e-01        -1.480775e+00        7.406470e-869       -5.001752e-869
 372        -8.042477e-01        -1.482809e+00        3.475423e-870       -2.343811e-870
 373        -7.979645e-01        -1.484826e+00        1.666376e-871       -1.122271e-871
 374        -7.916813e-01        -1.486826e+00        8.161946e-873       -5.489509e-873
 375        -7.853982e-01        -1.488811e+00        4.083384e-874       -2.742716e-874
 376        -7.791150e-01        -1.490779e+00        2.170812e-875       -1.456160e-875
 377        -7.728318e-01        -1.492730e+00        1.178759e-876       -7.896661e-877
 378        -7.665486e-01        -1.494666e+00        6.538149e-878       -4.374321e-878
 379        -7.602654e-01        -1.496585e+00        3.705055e-879       -2.475673e-879
 380        -7.539822e-01        -1.498488e+00        2.146704e-880       -1.432580e-880
 381        -7.476991e-01        -1.500375e+00        1.272429e-881       -8.480738e-882
 382        -7.414159e-01        -1.502245e+00        7.705430e-883       -5.129276e-883
 383        -7.351327e-01        -1.504099e+00        4.768686e-884       -3.170459e-884
 384        -7.288495e-01        -1.505937e+00        3.046365e-885       -2.022903e-885
 385        -7.225663e-01        -1.507759e+00        1.998387e-886       -1.325402e-886
 386        -7.162831e-01        -1.509565e+00        1.342138e-887       -8.890895e-888
 387        -7.099999e-01        -1.511354e+00        9.226248e-889       -6.104624e-889
 388        -7.037168e-01        -1.513127e+00        6.480901e-890       -4.283117e-890
 389        -6.974336e-01        -1.514884e+00        4.650358e-891       -3.069778e-891
 390        -6.911504e-01        -1.516625e+00        3.408543e-892       -2.247453e-892
 391        -6.848672e-01        -1.518350e+00        2.552001e-893       -1.680773e-893
 392        -6.785840e-01        -1.520058e+00        1.952800e-894       -1.284687e-894
 393        -6.723008e-01        -1.521751e+00        1.528919e-895       -1.004711e-895
 394        -6.660176e-01        -1.523427e+00        1.229372e-896       -8.069777e-897
 395        -6.597345e-01        -1.525087e+00        1.009729e-897       -6.620797e-898
 396        -6.534513e-01        -1.526731e+00        8.502057e-899       -5.568796e-899
 397        -6.471681e-01        -1.528359e+00        7.448503e-900       -4.873528e-900
 398        -6.408849e-01        -1.529971e+00        6.665096e-901       -4.356353e-901
 399        -6.346017e-01        -1.531567e+00        6.102847e-902       -3.984707e-902
 400        -6.283185e-01        -1.533147e+00        5.709462e-903       -3.724014e-903
 401        -6.220353e-01        -1.534711e+00        5.455215e-904       -3.554556e-904
 402        -6.157522e-01        -1.536258e+00        5.324912e-905       -3.466157e-905
 403        -6.094690e-01        -1.537790e+00        5.322124e-906       -3.460891e-906
 404        -6.031858e-01        -1.539306e+00        5.476402e-907       -3.557709e-907
 405        -5.969026e-01        -1.540805e+00        5.755421e-908       -3.735333e-908
 406        -5.906194e-01        -1.542289e+00        6.176527e-909       -4.004779e-909
 407        -5.843362e-01        -1.543757e+00        6.787855e-910       -4.396972e-910
 408        -5.780530e-01        -1.545208e+00        7.623698e-911       -4.933768e-911
 409        -5.717699e-01        -1.546644e+00        8.748416e-912       -5.656387e-912
 410        -5.654867e-01        -1.548063e+00        1.025259e-912       -6.622851e-913
 411        -5.592035e-01        -1.549467e+00        1.226625e-913       -7.916433e-914
 412        -5.529203e-01        -1.550855e+00        1.497621e-914       -9.656748e-915
 413        -5.466371e-01        -1.552227e+00        1.865510e-915       -1.201828e-915
 414        -5.403539e-01        -1.553583e+00        2.370315e-916       -1.525709e-916
 415        -5.340708e-01        -1.554923e+00        3.071387e-917       -1.975267e-917
 416        -5.277876e-01        -1.556247e+00        4.057729e-918       -2.607382e-918
 417        -5.215044e-01        -1.557555e+00        5.625543e-919       -3.611779e-919
 418        -5.152212e-01        -1.558847e+00        8.424961e-920       -5.404611e-920
 419        -5.089380e-01        -1.560123e+00        1.286297e-920       -8.244843e-921
 420        -5.026548e-01        -1.561384e+00        2.002521e-921       -1.282530e-921
 421        -4.963716e-01        -1.562628e+00        3.179504e-922       -2.034716e-922
 422        -4.900885e-01        -1.563857e+00        5.149542e-923       -3.292848e-923
 423        -4.838053e-01        -1.565070e+00        8.509356e-924       -5.437046e-924
 424        -4.775221e-01        -1.566267e+00        1.435056e-924       -9.162269e-925
 425        -4.712389e-01        -1.567448e+00        2.470314e-925       -1.576011e-925
 426        -4.649557e-01        -1.568613e+00        4.345493e-926       -2.770277e-926
 427        -4.586725e-01        -1.569762e+00        7.802476e-927       -4.970482e-927
 428        -4.523893e-01        -1.570896e+00        1.435172e-927       -9.136009e-928
 429        -4.461062e-01        -1.572014e+00        2.695713e-928       -1.714815e-928
 430        -4.398230e-01        -1.573116e+00        5.169478e-929       -3.286140e-929
 431        -4.335398e-01        -1.574202e+00        1.016802e-929       -6.459159e-930
 432        -4.272566e-01        -1.575273e+00        2.053750e-930       -1.303743e-930
 433        -4.209734e-01        -1.576327e+00        4.237051e-931       -2.687926e-931
 434        -4.146902e-01        -1.577366e+00        8.923921e-932       -5.657483e-932
 435        -4.084070e-01        -1.578389e+00        1.918854e-932       -1.215704e-932
 436        -4.021239e-01        -1.579396e+00        4.219798e-933       -2.671779e-933
 437        -3.958407e-01        -1.580388e+00        9.477591e-934       -5.997003e-934
 438        -3.895575e-01        -1.581364e+00        2.197353e-934       -1.389531e-934
 439        -3.832743e-01        -1.582324e+00        5.258676e-935       -3.323388e-935
 440        -3.769911e-01        -1.583268e+00        1.284785e-935       -8.114763e-936
 441        -3.707079e-01        -1.584197e+00        3.215106e-936       -2.029487e-936
 442        -3.644247e-01        -1.585109e+00        8.241204e-937       -5.199139e-937
 443        -3.581416e-01        -1.586006e+00        2.158365e-937       -1.360880e-937
 444        -3.518584e-01        -1.586888e+00        5.770723e-938       -3.636503e-938
 445        -3.455752e-01        -1.587754e+00        1.574971e-938       -9.919495e-939
 446        -3.392920e-01        -1.588604e+00        4.387824e-939       -2.762064e-939
 447        -3.330088e-01        -1.589438e+00        1.247932e-939       -7.851403e-940
 448        -3.267256e-01        -1.590256e+00        3.626423e-940       -2.280402e-940
 449        -3.204425e-01        -1.591059e+00        1.079410e-940       -6.784223e-941
 450        -3.141593e-01        -1.591847e+00        3.279646e-941       -2.060278e-941
 451        -3.078761e-01        -1.592618e+00        1.033054e-941       -6.486514e-942
 452        -3.015929e-01        -1.593374e+00        3.322380e-942       -2.085122e-942
 453        -2.953097e-01        -1.594114e+00        1.090820e-942       -6.842800e-943
 454        -2.890265e-01        -1.594839e+00        3.658012e-943       -2.293656e-943
 455        -2.827433e-01        -1.595548e+00        1.253966e-943       -7.859160e-944
 456        -2.764602e-01        -1.596241e+00        4.387779e-944       -2.748820e-944
 457        -2.701770e-01        -1.596918e+00        1.566879e-944       -9.811894e-945
 458        -2.638938e-01        -1.597580e+00        5.709668e-945       -3.573948e-945
 459        -2.576106e-01        -1.598227e+00        2.179718e-945       -1.363835e-945
 460        -2.513274e-01        -1.598857e+00        8.603392e-946       -5.380963e-946
 461        -2.450442e-01        -1.599472e+00        3.465147e-946       -2.166432e-946
 462        -2.387610e-01        -1.600072e+00        1.424320e-946       -8.901598e-947
 463        -2.324779e-01        -1.600656e+00        5.978490e-947       -3.735026e-947
 464        -2.261947e-01        -1.601224e+00        2.561494e-947       -1.599711e-947
 465        -2.199115e-01        -1.601776e+00        1.125305e-947       -7.025356e-948
 466        -2.136283e-01        -1.602313e+00        5.056333e-948       -3.155646e-948
 467        -2.073451e-01        -1.602835e+00        2.319257e-948       -1.446972e-948
 468        -2.010619e-01        -1.603340e+00        1.085886e-948       -6.772645e-949
 469        -1.947787e-01        -1.603831e+00        5.195450e-949       -3.239401e-949
 470        -1.884956e-01        -1.604305e+00        2.544602e-949       -1.586108e-949
 471        -1.822124e-01        -1.604764e+00        1.272295e-949       -7.928236e-950
 472        -1.759292e-01        -1.605207e+00        6.493947e-950       -4.045550e-950
 473        -1.696460e-01        -1.605635e+00        3.458719e-950       -2.154112e-950
 474        -1.633628e-01        -1.606047e+00        1.892047e-950       -1.178077e-950
 475        -1.570796e-01        -1.606444e+00        1.056526e-950       -6.576798e-951
 476        -1.507964e-01        -1.606825e+00        6.029687e-951       -3.752547e-951
 477        -1.445133e-01        -1.607191e+00        3.513343e-951       -2.186015e-951
 478        -1.382301e-01        -1.607541e+00        2.091179e-951       -1.300856e-951
 479        -1.319469e-01        -1.607875e+00        1.271252e-951       -7.906409e-952
 480        -1.256637e-01        -1.608194e+00        8.026965e-952       -4.991293e-952
 481        -1.193805e-01        -1.608497e+00        5.192286e-952       -3.228036e-952
 482        -1.130973e-01        -1.608785e+00        3.429794e-952       -2.131916e-952
 483        -1.068142e-01        -1.609057e+00        2.313778e-952       -1.437971e-952
 484        -1.005310e-01        -1.609313e+00        1.608415e-952       -9.994419e-953
 485        -9.424778e-02        -1.609554e+00        1.146718e-952       -7.124447e-953
 486        -8.796459e-02        -1.609780e+00        8.348452e-953       -5.186084e-953
 487        -8.168141e-02        -1.609989e+00        6.252550e-953       -3.883597e-953
 488        -7.539822e-02        -1.610184e+00        4.785651e-953       -2.972115e-953
 489        -6.911504e-02        -1.610363e+00        3.756597e-953       -2.332765e-953
 490        -6.283185e-02        -1.610526e+00        3.015489e-953       -1.872363e-953
 491        -5.654867e-02        -1.610673e+00        2.476178e-953       -1.537356e-953
 492        -5.026548e-02        -1.610806e+00        2.078633e-953       -1.290430e-953
 493        -4.398230e-02        -1.610922e+00        1.782596e-953       -1.106569e-953
 494        -3.769911e-02        -1.611023e+00        1.561085e-953       -9.690022e-954
 495        -3.141593e-02        -1.611109e+00        1.395566e-953       -8.662149e-954
 496        -2.513274e-02        -1.611179e+00        1.273380e-953       -7.903407e-954
 497        -1.884956e-02        -1.611233e+00        1.185833e-953       -7.359786e-954
 498        -1.256637e-02        -1.611272e+00        1.127029e-953       -6.994655e-954
 499        -6.283185e-03        -1.611295e+00        1.093163e-953       -6.784378e-954
 500         0.000000e+00        -1.611303e+00        1.082104e-953       -6.715707e-954
 501         6.283185e-03        -1.611295e+00        1.093163e-953       -6.784378e-954
 502         1.256637e-02        -1.611272e+00        1.127029e-953       -6.994655e-954
 503         1.884956e-02        -1.611233e+00        1.185833e-953       -7.359786e-954
 504         2.513274e-02        -1.611179e+00        1.273380e-953       -7.903407e-954
 505         3.141593e-02        -1.611109e+00        1.395566e-953       -8.662149e-954
 506         3.769911e-02        -1.611023e+00        1.561085e-953       -9.690022e-954
 507         4.398230e-02        -1.610922e+00        1.782596e-953       -1.106569e-953
 508         5.026548e-02        -1.610806e+00        2.078633e-953       -1.290430e-953
 509         5.654867e-02        -1.610673e+00        2.476178e-953       -1.537356e-953
 510         6.283185e-02        -1.610526e+00        3.015489e-953       -1.872363e-953
 511         6.911504e-02        -1.610363e+00        3.756597e-953       -2.332765e-953
 512         7.539822e-02        -1.610184e+00        4.785651e-953       -2.972115e-953
 513         8.168141e-02        -1.609989e+00        6.252550e-953       -3.883597e-953
 514         8.796459e-02        -1.609780e+00        8.348452e-953       -5.186084e-953
 515         9.424778e-02        -1.609554e+00        1.146718e-952       -7.124447e-953
 516         1.005310e-01        -1.609313e+00        1.608415e-952       -9.994419e-953
 517         1.068142e-01        -1.609057e+00        2.313778e-952       -1.437971e-952
 518         1.130973e-01        -1.608785e+00        3.429794e-952       -2.131916e-952
 519         1.193805e-01        -1.608497e+00        5.192286e-952       -3.228036e-952
 520         1.256637e-01        -1.608194e+00        8.026965e-952       -4.991293e-952
 521         1.319469e-01        -1.607875e+00        1.271252e-951       -7.906409e-952
 522         1.382301e-01        -1.607541e+00        2.091179e-951       -1.300856e-951
 523         1.445133e-01        -1.607191e+00        3.513343e-951       -2.186015e-951
 524         1.507964e-01        -1.606825e+00        6.029687e-951       -3.752547e-951
 525         1.570796e-01        -1.606444e+00        1.056526e-950       -6.576798e-951
 526         1.633628e-01        -1.606047e+00        1.892047e-950       -1.178077e-950
 527         1.696460e-01        -1.605635e+00        3.458719e-950       -2.154112e-950
 528         1.759292e-01        -1.605207e+00        6.493947e-950       -4.045550e-950
 529         1.822124e-01        -1.604764e+00        1.272295e-949       -7.928236e-950
 530         1.884956e-01        -1.604305e+00        2.544602e-949       -1.586108e-949
 531         1.947787e-01        -1.603831e+00        5.195450e-949       -3.239401e-949
 532         2.010619e-01        -1.603340e+00        1.085886e-948       -6.772645e-949
 533         2.073451e-01        -1.602835e+00        2.319257e-948       -1.446972e-948
 534         2.136283e-01        -1.602313e+00        5.056333e-948       -3.155646e-948
 535         2.199115e-01        -1.601776e+00        1.125305e-947       -7.025356e-948
 536         2.261947e-01        -1.601224e+00        2.561494e-947       -1.599711e-947
 537         2.324779e-01        -1.600656e+00        5.978490e-947       -3.735026e-947
 538         2.387610e-01        -1.600072e+00        1.424320e-946       -8.901598e-947
 539         2.450442e-01        -1.599472e+00        3.465147e-946       -2.166432e-946
 540         2.513274e-01        -1.598857e+00        8.603392e-946       -5.380963e-946
 541         2.576106e-01        -1.598227e+00        2.179718e-945       -1.363835e-945
 542         2.638938e-01        -1.597580e+00        5.709668e-945       -3.573948e-945
 543         2.701770e-01        -1.596918e+00        1.566879e-944       -9.811894e-945
 544         2.764602e-01        -1.596241e+00        4.387779e-944       -2.748820e-944
 545         2.827433e-01        -1.595548e+00        1.253966e-943       -7.859160e-944
 546         2.890265e-01        -1.594839e+00        3.658012e-943       -2.293656e-943
 547         2.953097e-01        -1.594114e+00        1.090820e-942       -6.842800e-943
 548         3.015929e-01        -1.593374e+00        3.322380e-942       -2.085122e-942
 549         3.078761e-01        -1.592618e+00        1.033054e-941       -6.486514e-942
 550         3.141593e-01        -1.591847e+00        3.279646e-941       -2.060278e-941
 551         3.204425e-01        -1.591059e+00        1.079410e-940       -6.784223e-941
 552         3.267256e-01        -1.590256e+00        3.626423e-940       -2.280402e-940
 553         3.330088e-01        -1.589438e+00        1.247932e-939       -7.851403e-940
 554         3.392920e-01        -1.588604e+00        4.387824e-939       -2.762064e-939
 555         3.455752e-01        -1.587754e+00        1.574971e-938       -9.919495e-939
 556         3.518584e-01        -1.586888e+00        5.770723e-938       -3.636503e-938
 557         3.581416e-01        -1.586006e+00        2.158365e-937       -1.360880e-937
 558         3.644247e-01        -1.585109e+00        8.241204e-937       -5.199139e-937
 559         3.707079e-01        -1.584197e+00        3.215106e-936       -2.029487e-936
 560         3.769911e-01        -1.583268e+00        1.284785e-935       -8.114763e-936
 561         3.832743e-01        -1.582324e+00        5.258676e-935       -3.323388e-935
 562         3.895575e-01        -1.581364e+00        2.197353e-934       -1.389531e-934
 563         3.958407e-01        -1.580388e+00        9.477591e-934       -5.997003e-934
 564         4.021239e-01        -1.579396e+00        4.219798e-933       -2.671779e-933
 565         4.084070e-01        -1.578389e+00        1.918854e-932       -1.215704e-932
 566         4.146902e-01        -1.577366e+00        8.923921e-932       -5.657483e-932
 567         4.209734e-01        -1.576327e+00        4.237051e-931       -2.687926e-931
 568         4.272566e-01        -1.575273e+00        2.053750e-930       -1.303743e-930
 569         4.335398e-01        -1.574202e+00        1.016802e-929       -6.459159e-930
 570         4.398230e-01        -1.573116e+00        5.169478e-929       -3.286140e-929
 571         4.461062e-01        -1.572014e+00        2.695713e-928       -1.714815e-928
 572         4.523893e-01        -1.570896e+00        1.435172e-927       -9.136009e-928
 573         4.586725e-01        -1.569762e+00        7.802476e-927       -4.970482e-927
 574         4.649557e-01        -1.568613e+00        4.345493e-926       -2.770277e-926
 575         4.712389e-01        -1.567448e+00        2.470314e-925       -1.576011e-925
 576         4.775221e-01        -1.566267e+00        1.435056e-924       -9.162269e-925
 577         4.838053e-01        -1.565070e+00        8.509356e-924       -5.437046e-924
 578         4.900885e-01        -1.563857e+00        5.149542e-923       -3.292848e-923
 579         4.963716e-01        -1.562628e+00        3.179504e-922       -2.034716e-922
 580         5.026548e-01        -1.561384e+00        2.002521e-921       -1.282530e-921
 581         5.089380e-01        -1.560123e+00        1.286297e-920       -8.244843e-921
 582         5.152212e-01        -1.558847e+00        8.424961e-920       -5.404611e-920
 583         5.215044e-01        -1.557555e+00        5.625543e-919       -3.611779e-919
 584         5.277876e-01        -1.556247e+00        4.057729e-918       -2.607382e-918
 585         5.340708e-01        -1.554923e+00        3.071387e-917       -1.975267e-917
 586         5.403539e-01        -1.553583e+00        2.370315e-916       -1.525709e-916
 587         5.466371e-01        -1.552227e+00        1.865510e-915       -1.201828e-915
 588         5.529203e-01        -1.550855e+00        1.497621e-914       -9.656748e-915
 589         5.592035e-01        -1.549467e+00        1.226625e-913       -7.916433e-914
 590         5.654867e-01        -1.548063e+00        1.025259e-912       -6.622851e-913
 591         5.717699e-01        -1.546644e+00        8.748416e-912       -5.656387e-912
 592         5.780530e-01        -1.545208e+00        7.623698e-911       -4.933768e-911
 593         5.843362e-01        -1.543757e+00        6.787855e-910       -4.396972e-910
 594         5.906194e-01        -1.542289e+00        6.176527e-909       -4.004779e-909
 595         5.969026e-01        -1.540805e+00        5.755421e-908       -3.735333e-908
 596         6.031858e-01        -1.539306e+00        5.476402e-907       -3.557709e-907
 597         6.094690e-01        -1.537790e+00        5.322124e-906       -3.460891e-906
 598         6.157522e-01        -1.536258e+00        5.324912e-905       -3.466157e-905
 599         6.220353e-01        -1.534711e+00        5.455215e-904       -3.554556e-904
 600         6.283185e-01        -1.533147e+00        5.709462e-903       -3.724014e-903
 601         6.346017e-01        -1.531567e+00        6.102847e-902       -3.984707e-902
 602         6.408849e-01        -1.529971e+00        6.665096e-901       -4.356353e-901
 603         6.471681e-01        -1.528359e+00        7.448503e-900       -4.873528e-900
 604         6.534513e-01        -1.526731e+00        8.502057e-899       -5.568796e-899
 605         6.597345e-01        -1.525087e+00        1.009729e-897       -6.620797e-898
 606         6.660176e-01        -1.523427e+00        1.229372e-896       -8.069777e-897
 607         6.723008e-01        -1.521751e+00        1.528919e-895       -1.004711e-895
 608         6.785840e-01        -1.520058e+00        1.952800e-894       -1.284687e-894
 609         6.848672e-01        -1.518350e+00        2.552001e-893       -1.680773e-893
 610         6.911504e-01        -1.516625e+00        3.408543e-892       -2.247453e-892
 611         6.974336e-01        -1.514884e+00        4.650358e-891       -3.069778e-891
 612         7.037168e-01        -1.513127e+00        6.480901e-890       -4.283117e-890
 613         7.099999e-01        -1.511354e+00        9.226248e-889       -6.104624e-889
 614         7.162831e-01        -1.509565e+00        1.342138e-887       -8.890895e-888
 615         7.225663e-01        -1.507759e+00        1.998387e-886       -1.325402e-886
 616         7.288495e-01        -1.505937e+00        3.046365e-885       -2.022903e-885
 617         7.351327e-01        -1.504099e+00        4.768686e-884       -3.170459e-884
 618         7.414159e-01        -1.502245e+00        7.705430e-883       -5.129276e-883
 619         7.476991e-01        -1.500375e+00        1.272429e-881       -8.480738e-882
 620         7.539822e-01        -1.498488e+00        2.146704e-880       -1.432580e-880
 621         7.602654e-01        -1.496585e+00        3.705055e-879       -2.475673e-879
 622         7.665486e-01        -1.494666e+00        6.538149e-878       -4.374321e-878
 623         7.728318e-01        -1.492730e+00        1.178759e-876       -7.896661e-877
 624         7.791150e-01        -1.490779e+00        2.170812e-875       -1.456160e-875
 625         7.853982e-01        -1.488811e+00        4.083384e-874       -2.742716e-874
 626         7.916813e-01        -1.486826e+00        8.161946e-873       -5.489509e-873
 627         7.979645e-01        -1.484826e+00        1.666376e-871       -1.122271e-871
 628         8.042477e-01        -1.482809e+00        3.475423e-870       -2.343811e-870
 629         8.105309e-01        -1.480775e+00        7.406470e-869       -5.001752e-869
 630         8.168141e-01        -1.478725e+00        1.613510e-867       -1.091149e-867
 631         8.230973e-01        -1.476659e+00        3.592905e-866       -2.433130e-866
 632         8.293805e-01        -1.474577e+00        8.225266e-865       -5.578051e-865
 633         8.356636e-01        -1.472478e+00        1.924839e-863       -1.307211e-863
 634         8.419468e-01        -1.470363e+00        4.603241e-862       -3.130683e-862
 635         8.482300e-01        -1.468231e+00        1.125140e-860       -7.663235e-861
 636         8.545132e-01        -1.466083e+00        2.817124e-859       -1.921530e-859
 637         8.607964e-01        -1.463919e+00        7.220543e-858       -4.932339e-858
 638         8.670796e-01        -1.461738e+00        1.891735e-856       -1.294169e-856
 639         8.733628e-01        -1.459541e+00        5.081855e-855       -3.481819e-855
 640         8.796459e-01        -1.457327e+00        1.430800e-853       -9.817977e-854
 641         8.859291e-01        -1.455096e+00        4.117237e-852       -2.829528e-852
 642         8.922123e-01        -1.452850e+00        1.211518e-850       -8.338907e-851
 643         8.984955e-01        -1.450587e+00        3.647236e-849       -2.514318e-849
 644         9.047787e-01        -1.448307e+00        1.122646e-847       -7.751439e-848
 645         9.110619e-01        -1.446011e+00        3.535480e-846       -2.444989e-846
 646         9.173451e-01        -1.443698e+00        1.142529e-844       -7.913906e-845
 647         9.236282e-01        -1.441368e+00        3.840131e-843       -2.664226e-843
 648         9.299114e-01        -1.439023e+00        1.319800e-841       -9.171506e-842
 649         9.361946e-01        -1.436660e+00        4.638997e-840       -3.229015e-840
 650         9.424778e-01        -1.434281e+00        1.667854e-838       -1.162850e-838
 651         9.487610e-01        -1.431886e+00        6.215470e-837       -4.340758e-837
 652         9.550442e-01        -1.429474e+00        2.368699e-835       -1.657043e-835
 653         9.613274e-01        -1.427045e+00        9.249844e-834       -6.481817e-834
 654         9.676105e-01        -1.424600e+00        3.717999e-832       -2.609855e-832
 655         9.738937e-01        -1.422138e+00        1.530133e-830       -1.075938e-830
 656         9.801769e-01        -1.419659e+00        6.463868e-829       -4.553113e-829
 657         9.864601e-01        -1.417164e+00        2.798166e-827       -1.974483e-827
 658         9.927433e-01        -1.414652e+00        1.240623e-825       -8.769809e-826
 659         9.990265e-01        -1.412124e+00        5.631026e-824       -3.987630e-824
 660         1.005310e+00        -1.409579e+00        2.615206e-822       -1.855311e-822
 661         1.011593e+00        -1.407017e+00        1.242194e-820       -8.828563e-821
 662         1.017876e+00        -1.404438e+00        6.033076e-819       -4.295722e-819
 663         1.024159e+00        -1.401843e+00        2.995781e-817       -2.137030e-817
 664         1.030442e+00        -1.399231e+00        1.520864e-815       -1.086928e-815
 665         1.036726e+00        -1.396603e+00        7.893602e-814       -5.652004e-814
 666         1.043009e+00        -1.393960e+00        4.168381e-812       -2.990315e-812
 667         1.049292e+00        -1.393117e+00        1.478790e-811       -1.061498e-811
 668         1.055575e+00        -1.395723e+00        2.958889e-813       -2.119969e-813
 669         1.061858e+00        -1.398357e+00        5.659156e-815       -4.047004e-815
 670         1.068142e+00        -1.400974e+00        1.106546e-816       -7.898402e-817
 671         1.074425e+00        -1.403575e+00        2.212047e-818       -1.576009e-818
 672         1.080708e+00        -1.406159e+00        4.521005e-820       -3.215145e-820
 673         1.086991e+00        -1.408726e+00        9.447565e-822       -6.706458e-822
 674         1.093274e+00        -1.411277e+00        2.018995e-823       -1.430615e-823
 675         1.099557e+00        -1.413811e+00        4.413690e-825       -3.121838e-825
 676         1.105841e+00        -1.416329e+00        9.876132e-827       -6.973051e-827
 677         1.112124e+00        -1.418829e+00        2.262940e-828       -1.594935e-828
 678         1.118407e+00        -1.421313e+00        5.315850e-830       -3.740097e-830
 679         1.124690e+00        -1.423781e+00        1.279957e-831       -8.989847e-832
 680         1.130973e+00        -1.426232e+00        3.160682e-833       -2.216107e-833
 681         1.137257e+00        -1.428666e+00        8.011130e-835       -5.607420e-835
 682         1.143540e+00        -1.431084e+00        2.086426e-836       -1.457934e-836
 683         1.149823e+00        -1.433485e+00        5.557188e-838       -3.876699e-838
 684         1.156106e+00        -1.435869e+00        1.527251e-839       -1.063642e-839
 685         1.162389e+00        -1.438237e+00        4.312489e-841       -2.998455e-841
 686         1.168672e+00        -1.440588e+00        1.245410e-842       -8.645151e-843
 687         1.174956e+00        -1.442923e+00        3.678123e-844       -2.549077e-844
 688         1.181239e+00        -1.445241e+00        1.122046e-845       -7.763728e-846
 689         1.187522e+00        -1.447543e+00        3.536441e-847       -2.443064e-847
 690         1.193805e+00        -1.449828e+00        1.140194e-848       -7.864339e-849
 691         1.200088e+00        -1.452097e+00        3.759595e-850       -2.589079e-850
 692         1.206372e+00        -1.454349e+00        1.267839e-851       -8.717567e-852
 693         1.212655e+00        -1.456585e+00        4.373865e-853       -3.002821e-853
 694         1.218938e+00        -1.458804e+00        1.542267e-854       -1.057213e-854
 695         1.225221e+00        -1.461007e+00        5.645930e-856       -3.864409e-856
 696         1.231504e+00        -1.463194e+00        2.139331e-857       -1.462097e-857
 697         1.237788e+00        -1.465364e+00        8.285874e-859       -5.654483e-859
 698         1.244071e+00        -1.467517e+00        3.281245e-860       -2.235916e-860
 699         1.250354e+00        -1.469654e+00        1.332656e-861       -9.067819e-862
 700         1.256637e+00        -1.471775e+00        5.532263e-863       -3.758905e-863
 701         1.262920e+00        -1.473879e+00        2.347027e-864       -1.592415e-864
 702         1.269203e+00        -1.475967e+00        1.017733e-865       -6.895366e-866
 703         1.275487e+00        -1.478039e+00        4.528013e-867       -3.063529e-867
 704         1.281770e+00        -1.480094e+00        2.063599e-868       -1.394236e-868
 705         1.288053e+00        -1.482133e+00        9.612153e-870       -6.485354e-870
 706         1.294336e+00        -1.484155e+00        4.576004e-871       -3.083239e-871
 707         1.300619e+00        -1.486161e+00        2.225504e-872       -1.497485e-872
 708         1.306903e+00        -1.488151e+00        1.105583e-873       -7.429238e-874
 709         1.313186e+00        -1.490124e+00        5.759708e-875       -3.865253e-875
 710         1.319469e+00        -1.492082e+00        3.105515e-876       -2.081330e-876
 711         1.325752e+00        -1.494023e+00        1.710347e-877       -1.144794e-877
 712         1.332035e+00        -1.495947e+00        9.623073e-879       -6.432763e-879
 713         1.338318e+00        -1.497856e+00        5.532022e-880       -3.693295e-880
 714         1.344602e+00        -1.499748e+00        3.255721e-881       -2.170846e-881
 715         1.350885e+00        -1.501624e+00        1.957509e-882       -1.303595e-882
 716         1.357168e+00        -1.503483e+00        1.202718e-883       -7.999542e-884
 717         1.363451e+00        -1.505327e+00        7.589454e-885       -5.041733e-885
 718         1.369734e+00        -1.507154e+00        4.943289e-886       -3.279884e-886
 719         1.376018e+00        -1.508965e+00        3.292335e-887       -2.181850e-887
 720         1.382301e+00        -1.510759e+00        2.246739e-888       -1.487158e-888
 721         1.388584e+00        -1.512538e+00        1.567008e-889       -1.036012e-889
 722         1.394867e+00        -1.514300e+00        1.116461e-890       -7.372781e-891
 723         1.401150e+00        -1.516047e+00        8.125487e-892       -5.359655e-892
 724         1.407434e+00        -1.517777e+00        6.040648e-893       -3.979932e-893
 725         1.413717e+00        -1.519491e+00        4.587696e-894       -3.019233e-894
 726         1.420000e+00        -1.521189e+00        3.563346e-895       -2.342475e-895
 727         1.426283e+00        -1.522870e+00        2.841568e-896       -1.865929e-896
 728         1.432566e+00        -1.524536e+00        2.317432e-897       -1.520090e-897
 729         1.438849e+00        -1.526185e+00        1.930456e-898       -1.264890e-898
 730         1.445133e+00        -1.527819e+00        1.673142e-899       -1.095118e-899
 731         1.451416e+00        -1.529436e+00        1.486641e-900       -9.720195e-901
 732         1.457699e+00        -1.531037e+00        1.350683e-901       -8.822016e-902
 733         1.463982e+00        -1.532622e+00        1.254748e-902       -8.186935e-903
 734         1.470265e+00        -1.534191e+00        1.190483e-903       -7.759680e-904
 735         1.476549e+00        -1.535744e+00        1.153673e-904       -7.512144e-905
 736         1.482832e+00        -1.537281e+00        1.142390e-905       -7.431236e-906
 737         1.489115e+00        -1.538802e+00        1.165925e-906       -7.576835e-907
 738         1.495398e+00        -1.540307e+00        1.216764e-907       -7.899488e-908
 739         1.501681e+00        -1.541796e+00        1.296717e-908       -8.410434e-909
 740         1.507964e+00        -1.543269e+00        1.413377e-909       -9.158331e-910
 741         1.514248e+00        -1.544726e+00        1.576481e-910       -1.020557e-910
 742         1.520531e+00        -1.546167e+00        1.795923e-911       -1.161532e-911
 743         1.526814e+00        -1.547592e+00        2.090181e-912       -1.350602e-912
 744         1.533097e+00        -1.549001e+00        2.483701e-913       -1.603421e-913
 745         1.539380e+00        -1.550394e+00        3.012081e-914       -1.942784e-914
 746         1.545664e+00        -1.551771e+00        3.727099e-915       -2.401835e-915
 747         1.551947e+00        -1.553132e+00        4.704554e-916       -3.029074e-916
 748         1.558230e+00        -1.554478e+00        6.056444e-917       -3.896128e-917
 749         1.564513e+00        -1.555807e+00        7.950075e-918       -5.109937e-918
 750         1.570796e+00        -1.557120e+00        1.063831e-918       -6.832040e-919
 751         1.577080e+00        -1.558418e+00        1.583100e-919       -1.015838e-919
 752         1.583363e+00        -1.559700e+00        2.401491e-920       -1.539714e-920
 753         1.589646e+00        -1.560965e+00        3.714379e-921       -2.379540e-921
 754         1.595929e+00        -1.562215e+00        5.858828e-922       -3.750333e-922
 755         1.602212e+00        -1.563449e+00        9.426168e-923       -6.029086e-923
 756         1.608495e+00        -1.564667e+00        1.547186e-923       -9.888273e-924
 757         1.614779e+00        -1.565869e+00        2.591414e-924       -1.654936e-924
 758         1.621062e+00        -1.567056e+00        4.430721e-925       -2.827417e-925
 759         1.627345e+00        -1.568226e+00        7.737893e-926       -4.934169e-926
 760         1.633628e+00        -1.569381e+00        1.379883e-926       -8.792527e-927
 761         1.639911e+00        -1.570520e+00        2.517511e-927       -1.602979e-927
 762         1.646195e+00        -1.571643e+00        4.696294e-928       -2.988143e-928
 763         1.652478e+00        -1.572750e+00        8.943614e-929       -5.686607e-929
 764         1.658761e+00        -1.573842e+00        1.741044e-929       -1.106238e-929
 765         1.665044e+00        -1.574917e+00        3.492047e-930       -2.217289e-930
 766         1.671327e+00        -1.575977e+00        7.154191e-931       -4.539527e-931
 767         1.677610e+00        -1.577021e+00        1.496446e-931       -9.489068e-932
 768         1.683894e+00        -1.578050e+00        3.195528e-932       -2.024985e-932
 769         1.690177e+00        -1.579062e+00        6.974060e-933       -4.416583e-933
 770         1.696460e+00        -1.580059e+00        1.555601e-933       -9.845209e-934
 771         1.702743e+00        -1.581040e+00        3.555463e-934       -2.248812e-934
 772         1.709026e+00        -1.582005e+00        8.450614e-935       -5.341710e-935
 773         1.715310e+00        -1.582955e+00        2.050446e-935       -1.295328e-935
 774         1.721593e+00        -1.583889e+00        5.085225e-936       -3.210595e-936
 775         1.727876e+00        -1.584807e+00        1.294052e-936       -8.165359e-937
 776         1.734159e+00        -1.585709e+00        3.365716e-937       -2.122530e-937
 777         1.740442e+00        -1.586596e+00        8.937208e-938       -5.632945e-938
 778         1.746726e+00        -1.587467e+00        2.422511e-938       -1.526023e-938
 779         1.753009e+00        -1.588322e+00        6.702925e-939       -4.220130e-939
 780         1.759292e+00        -1.589161e+00        1.893246e-939       -1.191349e-939
 781         1.765575e+00        -1.589985e+00        5.461352e-940       -3.434844e-940
 782         1.771858e+00        -1.590793e+00        1.612960e-940       -1.013934e-940
 783         1.778141e+00        -1.591586e+00        4.867313e-941       -3.058153e-941
 784         1.784425e+00        -1.592363e+00        1.514827e-941       -9.513077e-942
 785         1.790708e+00        -1.593124e+00        4.837967e-942       -3.036780e-942
 786         1.796991e+00        -1.593869e+00        1.577594e-942       -9.897890e-943
 787         1.803274e+00        -1.594599e+00        5.250975e-943       -3.292976e-943
 788         1.809557e+00        -1.595313e+00        1.787668e-943       -1.120575e-943
 789         1.815841e+00        -1.596011e+00        6.212599e-944       -3.892578e-944
 790         1.822124e+00        -1.596694e+00        2.203573e-944       -1.380085e-944
 791         1.828407e+00        -1.597361e+00        7.975878e-945       -4.993158e-945
 792         1.834690e+00        -1.598013e+00        2.984851e-945       -1.867851e-945
 793         1.840973e+00        -1.598649e+00        1.170233e-945       -7.320141e-946
 794         1.847256e+00        -1.599269e+00        4.681585e-946       -2.927328e-946
 795         1.853540e+00        -1.599874e+00        1.911303e-946       -1.194659e-946
 796         1.859823e+00        -1.600463e+00        7.966489e-947       -4.977617e-947
 797         1.866106e+00        -1.601036e+00        3.390024e-947       -2.117394e-947
 798         1.872389e+00        -1.601594e+00        1.476025e-947       -9.215975e-948
 799         1.878672e+00        -1.602136e+00        6.586341e-948       -4.110975e-948
 800         1.884956e+00        -1.602663e+00        3.000459e-948       -1.872171e-948
 801         1.891239e+00        -1.603174e+00        1.395226e-948       -8.702902e-949
 802         1.897522e+00        -1.603669e+00        6.623395e-949       -4.130151e-949
 803         1.903805e+00        -1.604149e+00        3.220774e-949       -2.007778e-949
 804         1.910088e+00        -1.604613e+00        1.599319e-949       -9.967011e-950
 805         1.916372e+00        -1.605061e+00        8.107266e-950       -5.051063e-950
 806         1.922655e+00        -1.605494e+00        4.248322e-950       -2.646114e-950
 807         1.928938e+00        -1.605912e+00        2.308184e-950       -1.437305e-950
 808         1.935221e+00        -1.606314e+00        1.280077e-950       -7.969032e-951
 809         1.941504e+00        -1.606700e+00        7.252546e-951       -4.513940e-951
 810         1.947787e+00        -1.607071e+00        4.196700e-951       -2.611398e-951
 811         1.954071e+00        -1.607426e+00        2.480097e-951       -1.542900e-951
 812         1.960354e+00        -1.607765e+00        1.497170e-951       -9.312117e-952
 813         1.966637e+00        -1.608089e+00        9.324405e-952       -5.798438e-952
 814         1.972920e+00        -1.608398e+00        5.989771e-952       -3.724061e-952
 815         1.979203e+00        -1.608690e+00        3.929058e-952       -2.442395e-952
 816         1.985487e+00        -1.608968e+00        2.631996e-952       -1.635829e-952
 817         1.991770e+00        -1.609229e+00        1.808790e-952       -1.124010e-952
 818         1.998053e+00        -1.609476e+00        1.280648e-952       -7.956930e-953
 819         2.004336e+00        -1.609706e+00        9.258540e-953       -5.751696e-953
 820         2.010619e+00        -1.609921e+00        6.867068e-953       -4.265468e-953
 821         2.016902e+00        -1.610121e+00        5.219636e-953       -3.241767e-953
 822         2.023186e+00        -1.610305e+00        4.062344e-953       -2.522718e-953
 823         2.029469e+00        -1.610473e+00        3.235442e-953       -2.009001e-953
 824         2.035752e+00        -1.610626e+00        2.637509e-953       -1.637568e-953
 825         2.042035e+00        -1.610763e+00        2.198054e-953       -1.364604e-953
 826         2.048318e+00        -1.610885e+00        1.871876e-953       -1.162017e-953
 827         2.054602e+00        -1.610991e+00        1.627930e-953       -1.010514e-953
 828         2.060885e+00        -1.611082e+00        1.445396e-953       -8.971584e-954
 829         2.067168e+00        -1.611157e+00        1.309897e-953       -8.130164e-954
 830         2.073451e+00        -1.611217e+00        1.211579e-953       -7.519652e-954
 831         2.079734e+00        -1.611261e+00        1.143709e-953       -7.098225e-954
 832         2.086018e+00        -1.611289e+00        1.101844e-953       -6.838276e-954
 833         2.092301e+00        -1.611302e+00        1.083327e-953       -6.723303e-954
 834         2.098584e+00        -1.611299e+00        1.087005e-953       -6.746141e-954
 835         2.104867e+00        -1.611281e+00        1.113106e-953       -6.908206e-954
 836         2.111150e+00        -1.611248e+00        1.163264e-953       -7.219647e-954
 837         2.117433e+00        -1.611198e+00        1.240689e-953       -7.700412e-954
 838         2.123717e+00        -1.611134e+00        1.350520e-953       -8.382420e-954
 839         2.130000e+00        -1.611053e+00        1.500415e-953       -9.313255e-954
 840         2.136283e+00        -1.610958e+00        1.701553e-953       -1.056237e-953
 841         2.142566e+00        -1.610846e+00        1.970192e-953       -1.223079e-953
 842         2.148849e+00        -1.610719e+00        2.330308e-953       -1.446750e-953
 843         2.155133e+00        -1.610577e+00        2.816941e-953       -1.749026e-953
 844         2.161416e+00        -1.610419e+00        3.481871e-953       -2.162090e-953
 845         2.167699e+00        -1.610245e+00        4.403091e-953       -2.734423e-953
 846         2.173982e+00        -1.610056e+00        5.706190e-953       -3.544094e-953
 847         2.180265e+00        -1.609851e+00        7.559395e-953       -4.695710e-953
 848         2.186548e+00        -1.609631e+00        1.029184e-952       -6.393916e-953
 849         2.192832e+00        -1.609395e+00        1.433543e-952       -8.907337e-953
 850         2.199115e+00        -1.609144e+00        2.038818e-952       -1.267020e-952
 851         2.205398e+00        -1.608877e+00        3.001005e-952       -1.865279e-952
 852         2.211681e+00        -1.608595e+00        4.511484e-952       -2.804612e-952
 853         2.217964e+00        -1.608296e+00        6.925964e-952       -4.306398e-952
 854         2.224248e+00        -1.607983e+00        1.085643e-951       -6.751583e-952
 855         2.230531e+00        -1.607654e+00        1.767359e-951       -1.099341e-951
 856         2.236814e+00        -1.607309e+00        2.948189e-951       -1.834239e-951
 857         2.243097e+00        -1.606949e+00        5.024583e-951       -3.126785e-951
 858         2.249380e+00        -1.606573e+00        8.743517e-951       -5.442341e-951
 859         2.255664e+00        -1.606181e+00        1.554487e-950       -9.678156e-951
 860         2.261947e+00        -1.605774e+00        2.822273e-950       -1.757577e-950
 861         2.268230e+00        -1.605352e+00        5.230022e-950       -3.257867e-950
 862         2.274513e+00        -1.604914e+00        1.014458e-949       -6.320952e-950
 863         2.280796e+00        -1.604460e+00        2.015007e-949       -1.255879e-949
 864         2.287079e+00        -1.603990e+00        4.085965e-949       -2.547375e-949
 865         2.293363e+00        -1.603505e+00        8.471023e-949       -5.282815e-949
 866         2.299646e+00        -1.603005e+00        1.796805e-948       -1.120898e-948
 867         2.305929e+00        -1.602489e+00        3.890601e-948       -2.427849e-948
 868         2.312212e+00        -1.601957e+00        8.598906e-948       -5.367751e-948
 869         2.318495e+00        -1.601410e+00        1.940463e-947       -1.211722e-947
 870         2.324779e+00        -1.600847e+00        4.496791e-947       -2.809008e-947
 871         2.331062e+00        -1.600268e+00        1.063967e-946       -6.648678e-947
 872         2.337345e+00        -1.599674e+00        2.570598e-946       -1.606951e-946
 873         2.343628e+00        -1.599064e+00        6.339320e-946       -3.964394e-946
 874         2.349911e+00        -1.598439e+00        1.595327e-945       -9.980535e-946
 875         2.356194e+00        -1.597797e+00        4.096525e-945       -2.563857e-945
 876         2.362478e+00        -1.597141e+00        1.116657e-944       -6.991598e-945
 877         2.368761e+00        -1.596468e+00        3.105967e-944       -1.945524e-944
 878         2.375044e+00        -1.595780e+00        8.816245e-944       -5.524724e-944
 879         2.381327e+00        -1.595077e+00        2.554305e-943       -1.601368e-943
 880         2.387610e+00        -1.594357e+00        7.559655e-943       -4.741506e-943
 881         2.393894e+00        -1.593622e+00        2.286794e-942       -1.434966e-942
 882         2.400177e+00        -1.592872e+00        7.061172e-942       -4.432982e-942
 883         2.406460e+00        -1.592105e+00        2.226370e-941       -1.398381e-941
 884         2.412743e+00        -1.591323e+00        7.240059e-941       -4.549709e-941
 885         2.419026e+00        -1.590526e+00        2.415761e-940       -1.518844e-940
 886         2.425310e+00        -1.589712e+00        8.246108e-940       -5.187169e-940
 887         2.431593e+00        -1.588883e+00        2.878907e-939       -1.811906e-939
 888         2.437876e+00        -1.588039e+00        1.026295e-938       -6.462658e-939
 889         2.444159e+00        -1.587178e+00        3.734664e-938       -2.353021e-938
 890         2.450442e+00        -1.586302e+00        1.387288e-937       -8.745422e-938
 891         2.456725e+00        -1.585410e+00        5.260489e-937       -3.318062e-937
 892         2.463009e+00        -1.584503e+00        2.037397e-936       -1.285828e-936
 893         2.469292e+00        -1.583579e+00        8.068837e-936       -5.095316e-936
 894         2.475575e+00        -1.582640e+00        3.279926e-935       -2.072439e-935
 895         2.481858e+00        -1.581685e+00        1.361122e-934       -8.605516e-935
 896         2.488141e+00        -1.580715e+00        5.787547e-934       -3.661348e-934
 897         2.494425e+00        -1.579729e+00        2.559150e-933       -1.619994e-933
 898         2.500708e+00        -1.578727e+00        1.155255e-932       -7.317639e-933
 899         2.506991e+00        -1.577709e+00        5.333936e-932       -3.380811e-932
 900         2.513274e+00        -1.576675e+00        2.515150e-931       -1.595224e-931
 901         2.519557e+00        -1.575626e+00        1.210750e-930       -7.684247e-931
 902         2.525840e+00        -1.574561e+00        5.951958e-930       -3.780075e-930
 903         2.532124e+00        -1.573480e+00        2.994877e-929       -1.903346e-929
 904         2.538407e+00        -1.572383e+00        1.550916e-928       -9.863476e-929
 905         2.544690e+00        -1.571270e+00        8.200349e-928       -5.218929e-928
 906         2.550973e+00        -1.570142e+00        4.426248e-927       -2.819011e-927
 907         2.557256e+00        -1.568998e+00        2.445934e-926       -1.558915e-926
 908         2.563540e+00        -1.567838e+00        1.381002e-925       -8.808320e-926
 909         2.569823e+00        -1.566662e+00        7.964905e-925       -5.083997e-925
 910         2.576106e+00        -1.565470e+00        4.690559e-924       -2.996261e-924
 911         2.582389e+00        -1.564263e+00        2.819488e-923       -1.802439e-923
 912         2.588672e+00        -1.563040e+00        1.729285e-922       -1.106360e-922
 913         2.594956e+00        -1.561800e+00        1.081976e-921       -6.927748e-922
 914         2.601239e+00        -1.560545e+00        6.904655e-921       -4.424515e-921
 915         2.607522e+00        -1.559274e+00        4.493219e-920       -2.881610e-920
 916         2.613805e+00        -1.557987e+00        2.981090e-919       -1.913424e-919
 917         2.620088e+00        -1.556684e+00        2.075479e-918       -1.333269e-918
 918         2.626371e+00        -1.555366e+00        1.560943e-917       -1.003586e-917
 919         2.632655e+00        -1.554031e+00        1.196852e-916       -7.701594e-917
 920         2.638938e+00        -1.552680e+00        9.357959e-916       -6.026970e-916
 921         2.645221e+00        -1.551314e+00        7.462849e-915       -4.810663e-915
 922         2.651504e+00        -1.549932e+00        6.071584e-914       -3.917324e-914
 923         2.657787e+00        -1.548533e+00        5.040526e-913       -3.255033e-913
 924         2.664071e+00        -1.547119e+00        4.271322e-912       -2.760824e-912
 925         2.670354e+00        -1.545689e+00        3.695214e-911       -2.390659e-911
 926         2.676637e+00        -1.544242e+00        3.267460e-910       -2.115899e-910
 927         2.682920e+00        -1.542780e+00        2.949772e-909       -1.911985e-909
 928         2.689203e+00        -1.541302e+00        2.728705e-908       -1.770390e-908
 929         2.695486e+00        -1.539807e+00        2.578370e-907       -1.674476e-907
 930         2.701770e+00        -1.538297e+00        2.488116e-906       -1.617448e-906
 931         2.708053e+00        -1.536771e+00        2.463523e-905       -1.603051e-905
 932         2.714336e+00        -1.535228e+00        2.505639e-904       -1.632095e-904
 933         2.720619e+00        -1.533670e+00        2.604060e-903       -1.697927e-903
 934         2.726902e+00        -1.532096e+00        2.763983e-902       -1.804054e-902
 935         2.733186e+00        -1.530505e+00        2.996406e-901       -1.957789e-901
 936         2.739469e+00        -1.528899e+00        3.323740e-900       -2.173944e-900
 937         2.745752e+00        -1.527276e+00        3.767193e-899       -2.466609e-899
 938         2.752035e+00        -1.525637e+00        4.409842e-898       -2.890492e-898
 939         2.758318e+00        -1.523982e+00        5.331286e-897       -3.498260e-897
 940         2.764602e+00        -1.522311e+00        6.583520e-896       -4.324686e-896
 941         2.770885e+00        -1.520624e+00        8.331931e-895       -5.479283e-895
 942         2.777168e+00        -1.518921e+00        1.080748e-893       -7.115235e-894
 943         2.783451e+00        -1.517202e+00        1.433222e-892       -9.446481e-893
 944         2.789734e+00        -1.515466e+00        1.941579e-891       -1.281176e-891
 945         2.796017e+00        -1.513715e+00        2.686744e-890       -1.774934e-890
 946         2.802301e+00        -1.511947e+00        3.797817e-889       -2.511872e-889
 947         2.808584e+00        -1.510163e+00        5.484281e-888       -3.631582e-888
 948         2.814867e+00        -1.508363e+00        8.097942e-887       -5.368697e-887
 949         2.821150e+00        -1.506546e+00        1.225698e-885       -8.135813e-886
 950         2.827433e+00        -1.504714e+00        1.895259e-884       -1.259548e-884
 951         2.833717e+00        -1.502865e+00        3.040627e-883       -2.023220e-883
 952         2.840000e+00        -1.501000e+00        4.984850e-882       -3.321019e-882
 953         2.846283e+00        -1.499119e+00        8.350126e-881       -5.570023e-881
 954         2.852566e+00        -1.497221e+00        1.429901e-879       -9.550369e-880
 955         2.858849e+00        -1.495307e+00        2.505316e-878       -1.675452e-878
 956         2.865133e+00        -1.493377e+00        4.484781e-877       -3.003113e-877
 957         2.871416e+00        -1.491431e+00        8.200991e-876       -5.498740e-876
 958         2.877699e+00        -1.489468e+00        1.531793e-874       -1.028416e-874
 959         2.883982e+00        -1.487489e+00        3.000419e-873       -2.017103e-873
 960         2.890265e+00        -1.485494e+00        6.082578e-872       -4.094649e-872
 961         2.896548e+00        -1.483483e+00        1.259591e-870       -8.490769e-871
 962         2.902832e+00        -1.481455e+00        2.664823e-869       -1.798788e-869
 963         2.909115e+00        -1.479410e+00        5.763395e-868       -3.895738e-868
 964         2.915398e+00        -1.477350e+00        1.273763e-866       -8.621947e-867
 965         2.921681e+00        -1.475273e+00        2.889787e-865       -1.958815e-865
 966         2.927964e+00        -1.473180e+00        6.713254e-864       -4.556983e-864
 967         2.934248e+00        -1.471070e+00        1.593892e-862       -1.083492e-862
 968         2.940531e+00        -1.468944e+00        3.867468e-861       -2.632823e-861
 969         2.946814e+00        -1.466801e+00        9.601253e-860       -6.545709e-860
 970         2.953097e+00        -1.464642e+00        2.443009e-858       -1.667991e-858
 971         2.959380e+00        -1.462467e+00        6.353913e-857       -4.344655e-857
 972         2.965663e+00        -1.460275e+00        1.689146e-855       -1.156732e-855
 973         2.971947e+00        -1.458067e+00        4.691853e-854       -3.217859e-854
 974         2.978230e+00        -1.455842e+00        1.340313e-852       -9.206449e-853
 975         2.984513e+00        -1.453600e+00        3.913661e-851       -2.692391e-851
 976         2.990796e+00        -1.451343e+00        1.169549e-849       -8.058395e-850
 977         2.997079e+00        -1.449069e+00        3.573270e-848       -2.465908e-848
 978         3.003363e+00        -1.446778e+00        1.116780e-846       -7.719083e-847
 979         3.009646e+00        -1.444471e+00        3.569905e-845       -2.471428e-845
 980         3.015929e+00        -1.442147e+00        1.187002e-843       -8.230801e-844
 981         3.022212e+00        -1.439806e+00        4.049193e-842       -2.812318e-842
 982         3.028495e+00        -1.437450e+00        1.412636e-840       -9.827381e-841
 983         3.034779e+00        -1.435076e+00        5.040659e-839       -3.512468e-839
 984         3.041062e+00        -1.432686e+00        1.856206e-837       -1.295613e-837
 985         3.047345e+00        -1.430280e+00        7.021245e-836       -4.909002e-836
 986         3.053628e+00        -1.427856e+00        2.716235e-834       -1.902317e-834
 987         3.059911e+00        -1.425417e+00        1.082692e-832       -7.595621e-833
 988         3.066194e+00        -1.422960e+00        4.417389e-831       -3.104365e-831
 989         3.072478e+00        -1.420487e+00        1.851371e-829       -1.303335e-829
 990         3.078761e+00        -1.417998e+00        7.947597e-828       -5.604803e-828
 991         3.085044e+00        -1.415491e+00        3.495840e-826       -2.469701e-826
 992         3.091327e+00        -1.412968e+00        1.574558e-824       -1.114362e-824
 993         3.097610e+00        -1.410429e+00        7.257240e-823       -5.145414e-823
 994         3.103894e+00        -1.407873e+00        3.421499e-821       -2.430262e-821
 995         3.110177e+00        -1.405300e+00        1.649499e-819       -1.173770e-819
 996         3.116460e+00        -1.402710e+00        8.130520e-818       -5.796294e-818
 997         3.122743e+00        -1.400104e+00        4.097285e-816       -2.926415e-816
 998         3.129026e+00        -1.397481e+00        2.110961e-814       -1.510547e-814
 999         3.135309e+00        -1.394841e+00        1.111534e-812       -7.968892e-813


==> anc/znpf_plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    357225,       6989]
NotebookOptionsPosition[    345296,       6799]
NotebookOutlinePosition[    345694,       6815]
CellTagsIndexPosition[    345651,       6812]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.935488710412781*^9, 3.935488712990725*^9}, 
   3.936932786240828*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"eb23a6be-6d06-409e-bba0-eb6a0b364ee2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotOptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RotateLabel", "->", "False"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935488752701191*^9, 3.935488753165071*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"02ccb267-c28e-4217-87ee-a33cc6cc423c"],

Cell[BoxData[
 RowBox[{"                          ", 
  RowBox[{"(*", "  ", 
   RowBox[{"One", "-", 
    RowBox[{"dimensional", " ", "Z", " ", 
     RowBox[{"(", "N", ")"}], " ", "QCD"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.9354883727457047`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"f4d346de-1938-4afb-a81d-8be21a849f3c"],

Cell[BoxData[
 RowBox[{"               ", 
  RowBox[{"(*", " ", 
   RowBox[{"All", " ", "quark", " ", "masses", " ", "are", " ", 
    RowBox[{"equal", ":", " ", 
     RowBox[{"degenerate", " ", "case"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.9354883812386303`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"19cb5d0b-1606-4c3d-bac8-c4a292f1382c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"m", "-", 
    RowBox[{"quark", " ", "mass"}]}], ";", " ", 
   RowBox[{"mu", "-", 
    RowBox[{"baryon", " ", "chemical", " ", "potential"}]}], ";", " ", 
   RowBox[{"Nf", "-", 
    RowBox[{"number", " ", "of", " ", "flavors"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488389061116*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"abc176d9-8b0c-40c9-969e-948703c30c18"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", 
   RowBox[{
   "*", "  ", "Two", " ", "original", " ", "forms", " ", "of", " ", "Z", " ", 
    
    RowBox[{"(", "N", ")"}], " ", "partition", " ", "function"}]}], "   ", 
  "***)"}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488397300935*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"a743f9ea-7da9-4487-ab4d-5f0811fc5e0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZNPFORIG1", "[", 
   RowBox[{"m_", ",", "mu_", ",", "N_", ",", "Nf_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"N", " ", "Nf", " ", "m"}], "]"}], "/", "N"}], ")"}], " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "m"}], " ", "+", "mu", " ", "+", " ", 
           RowBox[{"2", " ", "I", " ", "Pi", " ", 
            RowBox[{"s", "/", "N"}]}]}], "]"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"N", " ", "Nf"}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "m"}], " ", "-", "mu", " ", "-", " ", 
           RowBox[{"2", " ", "I", " ", "Pi", " ", 
            RowBox[{"s", "/", "N"}]}]}], "]"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"N", " ", "Nf"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", 
       RowBox[{"N", "-", "1"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488403541727*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c8de4a8c-6cf1-42dc-a454-0e8eab9a664e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZNPFORIG2", "[", 
   RowBox[{"m_", ",", "mu_", ",", "N_", ",", "Nf_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", 
      RowBox[{"Sinh", "[", "m", "]"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"N", " ", "Nf"}], ")"}]}], " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N", " ", "Nf"}], ")"}], "!"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N", " ", 
           RowBox[{"(", 
            RowBox[{"Nf", "+", "q"}], ")"}]}], ")"}], "!"}]}], ")"}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"q", " ", "N", " ", "mu"}], "]"}], " ", 
      RowBox[{"LegendreP", "[", 
       RowBox[{
        RowBox[{"N", " ", "Nf"}], ",", 
        RowBox[{"q", " ", "N"}], ",", "3", ",", 
        RowBox[{"Coth", "[", "m", "]"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"-", "Nf"}], ",", "Nf"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488413302534*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6659e7c5-e2f3-4485-bb1f-adc4b31f7d0e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", 
   RowBox[{"*", " ", "Simplified", " ", 
    RowBox[{"(", "equivalent", ")"}], " ", "forms", " ", "of", " ", "Z", " ", 
    
    RowBox[{"(", "N", ")"}], " ", "partition", " ", "function", " ", "used", 
    " ", "here"}]}], " ", "***)"}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488430623839*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"f9a4d55b-b0bd-4f1e-81ae-e089eeaa1df3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZNPF1", "[", 
   RowBox[{"m_", ",", "mu_", ",", "N_", ",", "Nf_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "^", 
      RowBox[{"(", 
       RowBox[{"N", " ", "Nf"}], ")"}]}], "/", "N"}], ")"}], " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"Cosh", "[", "m", "]"}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "\[Pi]", " ", "s"}], ")"}], "/", "N"}], "]"}], 
         " ", 
         RowBox[{"Cosh", "[", "mu", "]"}]}], "-", 
        RowBox[{"I", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "\[Pi]", " ", "s"}], ")"}], "/", "N"}], "]"}], 
         " ", 
         RowBox[{"Sinh", "[", "mu", "]"}]}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"N", " ", "Nf"}], ")"}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", 
       RowBox[{"N", "-", "1"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488436349457*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"bf132be0-9bc9-4824-a9f9-234f10c09e8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZNPF2", "[", 
   RowBox[{"m_", ",", "mu_", ",", "N_", ",", "Nf_"}], "]"}], " ", ":=", "  ", 
  
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"Sinh", "[", "m", "]"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"N", " ", "Nf"}], ")"}]}], " ", 
    RowBox[{"LegendreP", "[", 
     RowBox[{
      RowBox[{"N", " ", "Nf"}], ",", 
      RowBox[{"Coth", "[", "m", "]"}]}], "]"}]}], " ", "+", " ", 
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"Sinh", "[", "m", "]"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"N", " ", "Nf"}], ")"}]}], " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"N", " ", "Nf"}], ")"}], "!"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"N", " ", 
             RowBox[{"(", 
              RowBox[{"Nf", "+", "q"}], ")"}]}], ")"}], "!"}], ")"}]}], ")"}],
        " ", 
       RowBox[{"Cosh", "[", 
        RowBox[{"q", " ", "N", " ", "mu"}], "]"}], " ", 
       RowBox[{"LegendreP", "[", 
        RowBox[{
         RowBox[{"N", " ", "Nf"}], ",", 
         RowBox[{"q", " ", "N"}], ",", "3", ",", 
         RowBox[{"Coth", "[", "m", "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "1", ",", 
        RowBox[{"Nf", "-", "1"}]}], "}"}]}], "]"}]}], " ", "+", " ", 
   RowBox[{"2", " ", 
    RowBox[{"Cosh", "[", 
     RowBox[{"N", " ", "Nf", " ", "mu"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.93548845463023*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"6b2a4a67-a122-4e92-bffa-5f88a80180cc"],

Cell[BoxData[
 RowBox[{"                                              ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Large", " ", "N", " ", "limit"}], ",", " ", 
    RowBox[{"mu", ">", "0"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.9354884660621357`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"0efffb64-7cfc-4c67-8fbc-f59011c2ff1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"m_", ",", "x_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cosh", "[", "m", "]"}], "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "2"}], 
          RowBox[{
           RowBox[{"Sinh", "[", "m", "]"}], "^", "2"}]}], "+", "1"}], "]"}]}],
       ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x", "^", "2"}]}], ")"}]}], ")"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "^", "2"}], 
           RowBox[{
            RowBox[{"Sinh", "[", "m", "]"}], "^", "2"}]}], "+", "1"}], "]"}], 
        "-", " ", 
        RowBox[{"x", " ", 
         RowBox[{"Cosh", "[", "m", "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}], ")"}], "^", "x"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488473758234*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"50778daf-e622-44e6-8f1f-18e0ab7eb051"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"m", ">", "0"}], ",", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"m", ",", "x"}], "]"}], ",", 
     RowBox[{"x", "->", "1"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488483148882*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2b68c15b-d359-4575-ab9e-ad4f95bf8a26"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.935488492586616*^9, 3.9369328633703423`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"03c5bfc7-4ab7-4f88-936d-c26af17bbf1b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZNPFH", "[", 
   RowBox[{"m_", ",", "mu_", ",", "N_", ",", "Nf_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"Exp", "[", 
         RowBox[{"mu", " ", 
          RowBox[{"q", "/", "Nf"}]}], "]"}], 
        RowBox[{"Q", "[", 
         RowBox[{"m", ",", 
          RowBox[{"q", "/", "Nf"}]}], "]"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"N", " ", "Nf"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", 
       RowBox[{"Nf", "-", "1"}]}], "}"}]}], "]"}], " ", "+", " ", 
   RowBox[{"Exp", "[", 
    RowBox[{"mu", " ", "N", " ", "Nf"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488492309082*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ede3f627-2168-4344-bad8-5a5df7dda01d"],

Cell[BoxData[
 RowBox[{"           ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Free", " ", "energy", " ", "in", " ", "the", " ", "Large", " ", "Nf"}], 
    " ", "=", " ", 
    RowBox[{
     RowBox[{"'", "t", " ", "Hooft"}], "-", 
     RowBox[{"Veneziano", " ", "limit"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488524374349*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"141960e1-69ca-4825-ba2f-4993838b0fda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FRENHV", "[", 
   RowBox[{"m_", ",", "mu_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Log", "[", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Cosh", "[", "m", "]"}]}], "+", " ", 
     RowBox[{"2", " ", 
      RowBox[{"Cosh", "[", "mu", "]"}]}]}], ")"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488531820653*^9}, 
   3.9354915049707537`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"9b53a047-364c-4e12-a92c-be2a9b9686ef"],

Cell[BoxData[
 RowBox[{"                       ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "BARYON", "  ", "DENSITY", " ", "from", " ", "both", " ", "definitions"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488541293048*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"7b03aba1-b67c-4d8b-be9c-7237a58974b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BD1", "[", 
   RowBox[{"m_", ",", "mu_", ",", "N_", ",", "Nf_"}], "]"}], " ", ":=", "  ", 
  
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"ZNPF1", "[", 
        RowBox[{"m", ",", "x", ",", "N", ",", "Nf"}], "]"}], "]"}], ",", 
      "x"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"N", " ", "Nf"}], ")"}]}], "/.", 
   RowBox[{"x", "->", "mu"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488549965414*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"5b78c7fa-de77-487c-a4ea-fb3e986ee915"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BD2", "[", 
   RowBox[{"m_", ",", "mu_", ",", "N_", ",", "Nf_"}], "]"}], " ", ":=", "  ", 
  
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"ZNPF2", "[", 
        RowBox[{"m", ",", "x", ",", "N", ",", "Nf"}], "]"}], "]"}], ",", 
      "x"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"N", " ", "Nf"}], ")"}]}], "/.", 
   RowBox[{"x", "->", "mu"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488558476118*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"8e3263eb-7e2b-433e-8230-6b3843f9f360"],

Cell[BoxData[
 RowBox[{"                       ", 
  RowBox[{"(*", "  ", 
   RowBox[{"BARYON", "  ", 
    RowBox[{"DENSITY", ":", " ", 
     RowBox[{"large", " ", "N", " ", "limit"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488567068699*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"c54c4878-5b08-4d73-b203-2b950169979a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BDH", "[", 
   RowBox[{"m_", ",", "mu_", ",", "N_", ",", "Nf_"}], "]"}], " ", ":=", "  ", 
  
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"ZNPFH", "[", 
        RowBox[{"m", ",", "x", ",", "N", ",", "Nf"}], "]"}], "]"}], ",", 
      "x"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"N", " ", "Nf"}], ")"}]}], "/.", 
   RowBox[{"x", "->", "mu"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.9354885723341513`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"371b49b9-f6a5-44f3-95e3-4c3c0d53490a"],

Cell[BoxData[
 RowBox[{"                       ", 
  RowBox[{"(*", "  ", 
   RowBox[{"BARYON", "  ", 
    RowBox[{"DENSITY", ":", " ", 
     RowBox[{"large", " ", "Nf", " ", "limit"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.9354885813406353`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"da2558f5-e0a6-4511-9761-d6b098a3d41b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BDHV", "[", 
   RowBox[{"m_", ",", "mu_"}], "]"}], " ", ":=", "  ", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"FRENHV", "[", 
      RowBox[{"m", ",", "x"}], "]"}], ",", "x"}], "]"}], "/.", 
   RowBox[{"x", "->", "mu"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488587751202*^9}, {
  3.935491519371258*^9, 3.9354915253589687`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"d3c454d3-1978-4da9-b8dd-218f319c433e"],

Cell[BoxData[
 RowBox[{"                          ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "QUARK", " ", "CONDENSATE", " ", "from", " ", "both", " ", "defintions"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.9354885939405613`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ca4dfc2c-30b0-48c4-895f-346ecc64d92c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QC1", "[", 
   RowBox[{"m_", ",", "mu_", ",", "N_", ",", "Nf_"}], "]"}], " ", ":=", "  ", 
  
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"ZNPF1", "[", 
        RowBox[{"x", ",", "mu", ",", "N", ",", "Nf"}], "]"}], "]"}], ",", 
      "x"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"N", " ", "Nf"}], ")"}]}], "/.", 
   RowBox[{"x", "->", "m"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.9354885986612577`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"96e3fee3-6bb7-4e21-865a-98d1b96794ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QC2", "[", 
   RowBox[{"m_", ",", "mu_", ",", "N_", ",", "Nf_"}], "]"}], " ", ":=", "  ", 
  
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"ZNPF2", "[", 
        RowBox[{"x", ",", "mu", ",", "N", ",", "Nf"}], "]"}], "]"}], ",", 
      "x"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"N", " ", "Nf"}], ")"}]}], "/.", 
   RowBox[{"x", "->", "m"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488605205299*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"dbf48b4a-2048-430d-924a-dd315c1078a9"],

Cell[BoxData[
 RowBox[{"                          ", 
  RowBox[{"(*", " ", 
   RowBox[{"QUARK", " ", 
    RowBox[{"CONDENSATE", ":", " ", 
     RowBox[{"large", " ", "N", " ", "limit"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488620816888*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"cfec047f-7d33-4cc4-9114-6944987ba278"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QCH", "[", 
   RowBox[{"m_", ",", "mu_", ",", "N_", ",", "Nf_"}], "]"}], " ", ":=", "  ", 
  
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"ZNPFH", "[", 
        RowBox[{"x", ",", "mu", ",", "N", ",", "Nf"}], "]"}], "]"}], ",", 
      "x"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"N", " ", "Nf"}], ")"}]}], "/.", 
   RowBox[{"x", "->", "m"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488620816888*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"ad3da85e-f518-46c0-83ec-09e6cd69f0a7"],

Cell[BoxData[
 RowBox[{"                          ", 
  RowBox[{"(*", " ", 
   RowBox[{"QUARK", " ", 
    RowBox[{"CONDENSATE", ":", " ", 
     RowBox[{"large", " ", "Nf", " ", "limit"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.9354886298051653`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"97f93563-cf3f-4940-9db7-12750e731b33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QCHV", "[", 
   RowBox[{"m_", ",", "mu_"}], "]"}], " ", ":=", "  ", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"FRENHV", "[", 
      RowBox[{"x", ",", "mu"}], "]"}], ",", "x"}], "]"}], "/.", 
   RowBox[{"x", "->", "m"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488634805985*^9}, {
  3.9354915332508287`*^9, 3.935491536887491*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"86c0296e-7c58-474d-a60f-2428fdd3e0e8"],

Cell[BoxData[
 RowBox[{"                                  ", 
  RowBox[{"(*", " ", 
   RowBox[{"Plots", " ", "of", " ", "baryon", " ", 
    RowBox[{"density", ":", " ", 
     RowBox[{"Fig", " ", ".1"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488644772929*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"4eccacfb-7e2a-4c84-bd09-2deb01ba2441"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotBaryonDensity1", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BD2", "[", 
       RowBox[{"1", ",", "mu", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"BD2", "[", 
       RowBox[{"1", ",", "mu", ",", "10", ",", "2"}], "]"}], ",", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"BDH", "[", 
         RowBox[{"1", ",", "mu", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", 
      RowBox[{"BDHV", "[", 
       RowBox[{"1", ",", "mu"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "0", ",", "4"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "B"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}], ",", 
    RowBox[{"Exclusions", "->", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
   3.935488770115447*^9, 3.9354887971659803`*^9}, 3.935488922829768*^9, {
   3.935495909735537*^9, 3.935495957710165*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"df0ff2b7-d5f5-4b81-8ea4-afed5c5f45de"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03lUjV0XAPDme7ujKBSVojQolYSkvcmbyJRo0kBvkSSK3tKAqFCUrAwN
UkKSimZKkjRIg0Zp0jzeexQVor7n++Oss35rnWGfs/dWcDy5z1lIQECgmBr/
n3c4D30qHvYy9GPlO+zstzcUMZI51SW9Hy7NyYn+Y2kAa+7fjcuSdgKlRAlV
puVOMK1uybwnfQbuGmX/nbGwBUun6dc3pYNAV6LklLqlG3Ssvmx0XToKHhic
15a38ocEqT0hodIPIfxxjQ/N9hoE0rNWXpXOhiPpZ8ejj8eBlXVixrfxUrBx
bAor7k0D5lyg7Ta5WlCTGpx380IuKJnxh96FNYJQgPTpRp0i8K7ZAHd/tMLR
n7N1ah7vYFG2RKegYBf0b9dt8k4sh9weo4+1Bj3wvbhr9dMtH6HE9d4S67E+
qM0dmVB0qYNJ5U3ctBODEDocnVITUA9Cv1LnLVEagarohXJGTxtBb+5Qrnn6
GIhPbDfwiGqGj0G6NWVqBFhaL1oj938G+Rujv1L432CWvqSxUfILjE53dTZp
TUB0S/lLh1tt8HCk4AMn/DuQb8m3fi/sAI5sMunr+wEarp2GWr6dcO1YzpGE
FVOQKF714dzLLpjC1D6X89PguHP5sQdXvsIZndLshe9+wtn+9JWvVnVDV3pp
2CeF32AnJ6R1a7AbZlwbY1V9ZwBPrQs6/awH1DfTZo8U/AGve+m6BZ69sO2B
wtEXi2YBLjX1fLDpA29ZB8Vu2znIWmPFS93SD6vGDjBbdgngstKHdQ+0B2AB
9xu99LcAmn94fZK1aRBE3sRmLI8TRA/92QvO64fguG5Bq7ipEMq8/BLkYzQM
qdsdE4qmhNBOMdZNadMITI7KzBu4LYyGBYfl/KVGIcd8m3DUVhGc16Yr2jc8
CudNgu9nD4hgqeGfTVrRY6DQseNzUrAoisyvevNTkwehJRszDlwRxendY9vN
tXkwkbwqhBYmiiMwbPRsDQ9KPDm6x2+IojCHXLFezwMnen2ETqwouphmH07c
zIMna6y3vX0uitkvBh8NmPNAM/RobmebKCZMZx7f4c0D/XVBUdI6Yqj9o+pc
5EseNDtK693TFcOwe77Jxwp4cDo8vWXZOjE0Vr4Tjq958Kz/s4yKgRh+hZno
kWIeyEVpJOoZi2HE+qzM1RU8EBpvTjO3EUOb92cszzXzoOqpavn1i2L4bfeD
r1oTPLCVq/0l2CCGd6w+ZNKU+cCR9swpaBJDnTF2QvZKPrxdIOXh9VkMp+6u
1z+kygdl8YNDQx1imD8q4ZO1ig/k+0Bz7ZAYroi6qrFjDR8uVs5m3ZsVw10p
s7IbkA9Pzmi6b1CjoU6nwwJFaz5MfrjecyqQhrV2MoUml/nQzmxy+XOJhgd3
TzlHXOFDyc6l5HIIDTvVLeY1XeXDjZqnM/FhNMxrFDhmd40PavXlktW3aJjo
FKPvGMkH+1bBbapPaRhUGtRrEMuHskGv1O56GsrYFbrrp/Phroj9mX0r6Hhp
uZOB9yc+zP67aO0nZTr2jea4BdTzweld3eQeVToOdThUXWzgg9ZFI+9dmnS8
ot8tFdbEh4o5FV+T9XRsDY7iR7byYfr39/OGO+loZSmpfLabDxbjV8PUztBx
7Eebw4tvfFjQmfNAqJSOK531BQZYBMJZAQF5ZXQEjcLf1WwCjI1brdwq6dhs
5KaUwyEgdLee3VxDx+ikz+zAeQQmzIhPSisdXd/ZGHAlCdS9V9mzl9CxWPdT
jOgSAtfSYmfuyYjjqquKD+1VCIgGBO7f4CGOIqFfF/cigezxsV9vTovjI3Hr
iIjNBJyOWN03/k8cD9BueWzcQqB0z+oRcz9xfB4v7xdpRCBIseO8e7A4euiO
pOsZExCpWJ+aFC2O47wvM86mVHwLvglySsTxbfxanYMHCAik2Gf0zGfggaV+
/+UdJVA21uJ+X4qBmdfGq3e5UPFpmWnaLmZg6GDY7V7Ki/KN0ppkGdinLh/A
diWgWa6SWqHCwOcX9qbZuBGw7Z94nG7IwJcr/xFtO0XgpcLleF9XBuYljrT/
d5bAOWcB+3UnGFiQO3/rH8pbU87K/jjJwMfL9qoH+lL/o+UWd8KLgY659X5X
/QgMgVnMoQsMjC230Y4KILDQfslt49sMHIoK3HszkIBnTMb1+SUMzG9wtde9
SiDvT8zlklIGNkos9XlC+Y99SKBnOQMnviQsXxpK4PJyO6/6jwyUME7TFgoj
EPeMYXezhYHRab66ldcIvC9yXjWfx8CjJptUjW4QWNy7pEpiMRNran45Dt8m
8Fr9Cl3CnYn+efsq5icR0GtcVH3zFBOvJ8WzXCg/90+OlDzNxPinHiKvKT+o
LpNZ7MPEZMNM7pGHBK6cFNWQv8jENkZebPYjAvuyLppp3GaiyJZfb42eEBjU
D4jZXsTEk6Nps+ppBA71shyqiploX1Ki6UP5S1jc8l3vmNixRV2mlPLH9oJn
eyuY2GPRt/xgOoHMc7+LLOuZ2LnZRTwkg4B/iXev8wAT31Sk7ql9QUBih+eq
ixwWVlf5WGrnEkh4y2XqS7BQ5KXIEj/KWhvShscXsLC9WeV2KeXdKkOPD0uz
UG6tabZFHoFQMXuFzStYqOJ95I53PlVf77YvFNBn4eOfj9Y8e0VgaqOCwDln
FkqL9l/vKSLQrlHXcLaQhT5HhBwiywjcH5UIEH7DQtbVyxrllB1TzJWvv2Vh
hbbFhz+Uh1e0+CSUsdDN4+LJo+XUeUs6ZcvrWGg+xXfTr6DiZ4wdlexnoWTg
IZuWSgLGA7Q/6Ww29q04rsb/SP1/PKzos2djandc4N16At99v9MOH2bjRGHu
/hLKepbJox3/snH9uhzBMcoFXG5WiwsbM3MGhw0bqPq/0Lm5ypONH03rp3oo
tzkGOGSGsNFHqF1+RRMBsZUFMRfS2XiseDoyrIXAduGT5/4+Z6NSikn3c8rX
uhQdfbPY2GwSwmmmLHE3VPVMPhutozcLL/tMYKm4Tf7REjaGA906k7LO6M+m
3c3U+qbZ2rpWAnYZehKys2x0N0vOm2wjkGvzk1MnwEH5lsFa6XYCHLFXrEvC
HNQQ2Ve6iXKx7Sb6MJ2DdvTVW4IpKzK2zmUv4KCsX/Ot+R0EBpzMeDtVORjf
UPZKuZOAu4xbpf9+DrqfZPSt/Uq9971G+WpLDpLS6pIDlOU9SGmPNQet2tsC
vSjXlXsWmzhwUNpjf2I2ZR2vs3mSrhzUeSJ1TLubwHRtyKNn5zkYXOCmp9RD
4EJwYmD7Uw4Oa2y6M9VLgO1N23E4jYPOLjGf5/URiHE5MX8gg4PV4WGC6pSz
TDckkWwOjmhcYjhQHpD4VCr0hoODoDfznrJpvABdtYGDCVZdrhH9VP/nOYR7
zXDwhl/fYolBAklP3lv8/svB3PcZ/6lQ1opRlz8vwMWQW7lFQHl7wHTGFVEu
VjaXsd0p+xtFfIrlcrHLRe5pJeWe2iLJkuVcXN3XMOY/RCBtSDaWs5OLL+jS
yxqHqX69F3yoczcXH/vf2T9K2WkfTyndjIuDTrxTQiNUPgsLn++y5GK+wKXD
WpRDIw6WXXOk9v+gKYVRdtGLHmec5eKd3YU7DEap/ARJmtAec1FR41fO9TEC
s+v92S1PuDgp+27BA8qtvN76x6lcDJs0s82lfMMyy874BRdNpqTSOynPqe07
HVzIxeNZdyw0eVR/fYqIF27gYh/HsKaScn7I9L8NTVwM9jrR0045aqODatJn
LipY5PYQyqaPNLO3dHJRv2ggWYpP4JVPdWXgMBeL1f4aH6J8W2NthNkYFz0m
1xR5UvboiduvQLioHKmsGExZZadbV/EP6v7u8OcplEUEGx/emObiLr1VbQWU
v+ZsdD30m3pPXONENeVC16TVWn+5aJ0VO91F+Y48c3JujosnhG8Nj1P+H3fe
ybo=
       "]]},
     Annotation[#, "Charting`Private`Tag$8521#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13c81d8bAHDbdW1JSN8KSbIqMpLnJBWVoohkhVQiRCKkhCSrUiSUnbKS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       "]]},
     Annotation[#, "Charting`Private`Tag$8521#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN0H1QywEYB/BVo2VZbRErlZL3wqUro2xd7poKV4RcJpklU5K8n2Np3mq4
bpJe9KLjaqfRi0O1op2XlBUynSky81OplVpKGu70PJ677z33+eN799zjHLU3
dKcpiUSK/pO/O3An0Vz79cBK0r8h+9vFtzM3sMe9NDcju4zJBwc1qktzmIng
Tfyh6jRmMvj94jP+EqYUnDd13enzzEKwiFI29xyzHLw5PF+u71OCqUZRRICj
Cjw7pIeoS3kNPvSCxc4YaAVPK6e3mZi0g+92+DeofDrAb7iiPkkA2lCisA0O
RXsfY21/Go2+Z7PYUJuGvr/KbmYpga66od8vlX4CaywXXQ3NRY8mCBXWxWhf
to4iqUEr1O9yxJ3oGsqTJwc5WvCHOPI3zyA0qcWP8T0MzcmvitgrRNeySvui
0//r5/bazsn/rz/R3UcrQ/u9vHk68iE6atlnmWMDOumaS7PmDbqAHGnI/Ih+
tDvHPrwbXfZVKOQZxv2BXbhreeUO0mew9AuFGjMJLRaot8RNQQv4iSOH56G5
UfTMUz5oS15QawYfrQoXTy9JRW8MGU5/q0FruLFTzdx1YMI7jLG5ET04x9fq
VuwX8OjFASv+MwJsOiyztp/dCfYyRt5dX9INbkj2fPF4QS/Y6VLXcFGPHtw1
1N7WsqQf/9FZWU+78B1Mc7jZq9UOgFNjKgR5rgawgSPT7joxBE70UJbb1v0A
t5coU5qdR8A/d7/Omn/0J3ihn/mYoHIUHFDgHH1n2hj4kMM2l48RRrBbdxhV
vYbEGbeNlZ6iHEGTa7Lks7JNwELPylaLIFOwbHVUnsKAHuyys9alm4FbnO5Y
VH9DV6wPMJOuIoOJpo0LZsSi7dYKQgovo8sse/hEETr4+YHDbgp0/4NNx33r
0FeLWUlrn6L3FBST1fXj1rM5mfZntjWibdJSLQgVWnfuV0r8S7RHzMPLaRr0
Ca44t1yHbmIQK9y8JoCd3we+vS5GL/dOljI9JoIjHFXDJq/Qg/WSjniROTiD
zEsMdaXgfW0VBaZK9ITjog2sfRZgUhFP3sGYBE7IlEsYj9DVC89S6HFUMD0w
wS2JZgnWuDe9OlKFvn2N7arlTQZvlXvRHcbQJ8X5Ik0xDXyLcMiiBVuBXZKn
cM1voK84UQeNRvRvC+zTGQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$8521#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV030003scB3AbscK+oacR4k6EUi4i1udb3KssyZJSkqSSmxJKuhVzrQdx
OV23u8wQkpJWeTg9IJelcqU8nUWi1mJs+1HMU2V3/fE57/P68/0+52MRdpS1
n6yhoeGrvh/ps1/aWjd4fO3T03kLnrnvXavlaRzdRwuAR1+ComR8gJ/zuDnl
tHAIq+O4FPP9gPlSdJ9Pi4OUc8b5yfw9sD18ouYyLQWeO4ulh/lH4Z3Dec90
WhZU9dF3s/iJkD/f71wqrQgW2ikDtPkZwKaUW1+kVcA9ByPbT7w82BF0TTDy
WQjpISVJicfvgq6KHext9gp+2Wvjq4h6AFb+hLThUgdwAr1Jt03qIL7FDbhj
XTC79kYh108ICysMekmkPrjO7BlMcH4OVWLP5lceYrjo12V15UAz1EfyTYLk
EqAZPjU3ZLwG5VIGKosagJYYa3q2WRuQp0rnmlgNQdLvoqDNlh3gogqt2npH
DiEOD+JHvnVCc4pTS6PtMEzLVoVaPxOBeaZs6iYxAt1fYxBP0AWyib7ezpVf
wELMnTl55C0UDT1uov45CgybckbIhndANb0xLJGMwajf7V2u1D5IO1R5IJ8+
DmvWBgbu2PYexnGpJCJxAizl1wtbV3yAOEdhxYKGSRjNXqZXOfoB+u4IL7Va
TIOd2HknvV4MXyM7eMtOfYWTDwVu2ZyPYLdOZ+bA42/wUJlaEOgsAe8Ci4P3
Fs6AWU2a63l173jTPZYfglWAi79Q/s78BPbybboiXw2s/YKT32bbD0ZohCKc
1sAul3BsfVM/aD3hCX7KIeEG3mVdWtAA/Ob0uGs2k4xb7i/KlcgGoHRjWH7t
OBlHXyYWpcVJQSkzntt/RRNnedofOaGQQuVWb80sLy3sw01ayjs0CIkbOHkV
/VqYV7tYSBMNgsU7nzeFnFk4udN3INdjCNasTsmiOWrjmtWOsxKKhiDY7NUU
qV0bk4fHFTdUQ6BsShdHs3Vwbp5SlBIsA65WSByLTsFP9N9WispkYNRbWUAW
UjDlD2ZhzaQMZp1hB7gdm40bFzB72rzkoHEzRCA2nIOPirom1YNATLYg3bB+
Du4ZMsg91CSHGrsLFIMjunj11QzjVh0FGPjE2CdT9fB5Q1cRMBTQs/x1e0K1
Hp7icog1sQq4mwt0SYg+JnWD15ICBewWuBiYzujj1IgzTM2XCkjiXGP33KJi
Z3F3OHNSAWVSUx51E8IHG+ePtpoScIHPCe3djPDe+e7sWDMCwlkKqzv+CO9j
dLydZ07A4urqu77bEVY/y3jgEgJSM3Y1poUhfGoLXfjGkoAIl6uf5yQg/J7Z
+1+bNQGWKfM26BQjbEglj+WvImDG9bS+qAThW9Gj9h6OBHQpPrYVlyIc52br
JFI7c3v57l/vIbwl9FqZnhMBKltWLKca4SyK9+bjLgT0tGbkarYjnPxcwWK4
E/Dg3MS+9k6EP1VJT3SqneW+Z1nhG4Q3OehHRnkQwLy+omJ9L8KSnbq1OQwC
Hp18+YI9iPBZ1wizKSDgynLnDH85wvY27jUZmIBj4pwAi2GE/00tsVu6jgCb
TYf76sYQ3ihOjWetJ0CL1FGUOYGwv9xkm1Tt95XukaHTCEf9lUg+60lAdWSh
w8rvCEd0NyQaeRHwj7muUqVC+HvdeHOJ2v8Dk4pMlA==
       "]]},
     Annotation[#, "Charting`Private`Tag$8521#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.935488656912812*^9, 3.935488781330246*^9, 3.935488932393853*^9, {
   3.935495927413216*^9, 3.935495960082336*^9}, 3.9369328710029993`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"df461f93-05e7-48c6-a150-13e835d246c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<BZN_dep_mu_var_N_Nf.eps\>\"", ",", "plotBaryonDensity1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.935488907573995*^9, 3.935488928037105*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"4270de7d-6f4b-4ebb-8186-73613423781c"],

Cell[BoxData["\<\"BZN_dep_mu_var_N_Nf.eps\"\>"], "Output",
 CellChangeTimes->{3.9354889499759502`*^9, 3.936932871382737*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"1b999c70-3500-41e6-a052-7e765d25ed7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotBaryonDensity2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BD2", "[", 
       RowBox[{"m", ",", "0.25", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"BD2", "[", 
       RowBox[{"m", ",", "0.25", ",", "10", ",", "2"}], "]"}], ",", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"BDH", "[", 
         RowBox[{"m", ",", "0.25", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", 
      RowBox[{"BDHV", "[", 
       RowBox[{"m", ",", "0.25"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "4"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "B"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}], ",", 
    RowBox[{"Exclusions", "->", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935495962599741*^9, 
  3.9354959812616568`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"910d2005-7c11-4536-a1ca-a480fd80deff"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc81d8fB3DbdXEvErlIZI+bCol4Hw2brFC4KCNCCBnJCMmuRGQkZGXv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       "]]},
     Annotation[#, "Charting`Private`Tag$21612#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc8Ve8fAHDcy70u7jUrIplJSFFUzvM8orKjrGQnRGYUmZVNdpKsayQi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       "]]},
     Annotation[#, "Charting`Private`Tag$21612#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0HssFAAcB/A7To7LcXrY0bETlVdMUlJRWuRR82iyvCYkvZBWWk3X7qQQ
azcp70dKN47cWcsp42bLPNIxbNzVdZPHeZVzoe6qLb/fb/vuu89/3/2YcVdD
EnQIBELQ3/xr/4TJgfap64cJ/4/kY54io4d5rXtPeVFJMz0eHNA7/LqUng4O
j1e3PaazwePO933y6FxwxZZTWQ/pNWAWuXnnA7oAfCaikr+wKAZTtKxIX8t+
sG3w3GRnziD4Rp+HV9HSKNhMQJMSiTJwi9ynp/+gHNyRXGoRoVSAVTsOGddf
/gbWWeGZWNhOg921sS2hDUpwD9utr8t+HmxVMLNSN7cAnlHLpEMu38E1063d
1Ec/wFTGi3mFYgmce0GYWGGzDF725imSMtXgdFexYGvnT7CsQZwzwFwFryUP
FtvdWgM7HNHXJLb+AvtWMc83mWnwX4wY6y+RWrCj8jRlOIjgve5Nxgtk8Sqa
9L6Yv72ECL7o1jpqEKAD5p2Iq3i3jFbNmJtMFOqChaG+utxjJHCmH6dcMIFm
jvuPVHP0wAf2sbl01w3gSMv+FaIErerOk6ew9MFFpOj0EBsy7pcKq3TEaL07
rDCPVAMwoS6aLzc1BKc94+eZdqDbHLLJtCsUMM0/zfEedSN4zOmjJEOEbizz
slFEG4Gj+O40hgZ9l1PJGntFBddPMoqpgcbg7FJOrPQkOj5k1rYhGL1NJGoM
Ckc/zD/blRuHTnJ/umiYgbZmb/bTr0Vr9t82Gn6JHp39+qmWhy4Ib4463oTW
2odc44jQYwP5ZboS9Jss9TnJEJrrGWNXPYIOeL5bcFSKfnuz9wNrCl3otDc/
WIlOlZeEMefRuwIvydqX0CTiYE2BGv1Z6Jkcu4oWJVc7u/xGP7GiqLRa9B8U
Sxnt
       "]]},
     Annotation[#, "Charting`Private`Tag$21612#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk41AsXB3BrTZRB3C6XyFaEK7doUd9frytFy7WMUA2yhlukQuudsZYl
SROZrEOEJFu2+U1lucm+vIgoUSoiJSXx/t4/znOez3Oe88dZ1hw9Ye0uIiQk
lEjF/7OF+1i74N3pHWsf1q5P6iYhZqroN6Rgi/17Rt0TKf+RmsgtVnCDeIqt
HIfyiJIGK1DrOArWrTSOp2zZ3PPgtsIpvL6zpiWaska0ctaiSjBCtFh9YZTn
LVxvumhdRMEPQ4cLlN+HdtW6cFgoaty8L4DyQbfZmniFUOiEJJR6Uq41VSx/
wg3HG+fd8Y6UDdS33/+ichnTH+xeW1LmijjnamZG4fq3xznbKNOG2Rl2WrHY
c+fqsDblypcdzU9s4/CvmyDuF8p+f7lZHOZcw+I7+2Jhyi9+jzCNUUiARX47
o7OLRELqrwLNQzewtbeyu4KyBf2uCZ/LQVyucmMK5bKPTZsmVZKg7ewu7UbZ
l8l8EOFyC0U3GEf/pKzWMqmvmpmMtTL/XadOObZAdp2VVgrEBOkrBzpJmCnz
eO88U9HBmzMuo3yx/pb0I9s0MAwX22IpbzTSjXHgpOPkpLbLNspp8gfCryjw
0KY3McfqIHGu+WatXSUPNpci6w5Qtgt7KaJ+KAvzbDlxJcrLZ/wvVXGz0fpU
63VhO4mgroSgcZVcdMkyleraSNhEvyh7KMhFUUr21XDK+n9qzYS63MXOUeOg
XZRHisv9lTPzkL/bI/dRKwmr68+992vdg9ZlZkxWCwldS/VcxYZ7kP1ml+9I
mSbq+/aNZyHOqIrulKLsVLFQRNrex0BV0TO/ZhLy2nH69pwiCJ3/xUu9iQSL
Vrz2skIJfhU+9mzHUxI65tciH/iVoEmteaDjXxIdYSfe9TeUYFODuKo7ZQ1R
3Tz9M6XQ0bM3CW0gUf+Tp9/VUQbeZqvW/Dpq3s+cTSrRFXAb9Thz5xGJ0g2n
ObtfV2C/z42i1ZSZfjaz/lsrUS1gqCYISBRO0CtqxypRdmBZUjBJwnos0sTb
rBpqNYI5/RoSiS/OmpYu8OGpPsY1fUhip5IDb5BBYpN9tWpKOfWvjsbitAIS
oU92Pf9aRmL1eLBrgZ4A+vbykxmlJE4cM9IUGhCAwWrPHH1AQtatMCdr82OM
DXQelqf67B3SC6c+1SJcctNWlTQSk/22EhmKdaj86H7tQCqJcCbN3ca0Dofj
G49cTCFR7HpCsSyhDkFCnXY9XBJSx7eHnTOuR6epb8uZJBJ17D7HJRcasKpf
/rtPPAnDfJklSrRG7L1lecYghMRT/TrnZoNGpL9/9e/vbBLORUFVFx0ojzhw
9FgkYsqG/F7dbUTgbHmGxiUSY4KC/ux9zzAWXh0udI5ESveeog3Xm6A+y8g9
cZKE5CLrsPnqViSnrurUdab2dewgU3dXK54oRL0VdqLu1aXrLHO8Fb4y0dHd
R0jsyO1x7a9pxbVe+ctBh0hU5HJKy/XbMJF00rrAjsSEzXi1ZUsb5KcD7Dv2
kmDk3HwWsKIDG5x6WyU3k9C0+jj2JKoLfkc19CwkSCheMt/qmd4FRqrCDh6N
hHRBWpREeRfMMr2K5peQmKPZ6FsNd+FT9j+CHFESbYLygMHN3RBfyLgyMc/H
WQPWwrfRbvTHrlDVmeSjhS4np0/04KJi7Xv/Dj4CW7Yg8UsfdG4G91kl8CGl
Xzr6lPYcvXUnvbzj+eDFGET/UHoO2c8SWaw4Ptr3ru1jmj1HyfWL6/Kj+Vj/
TC5Ak/McW3gWRz+F8jHUMJn9wLgfhadeTZmc5sP8UZZU89kBRN2WF+q35WNV
icygsPAQDI19q82l+SgbNm1qNRnGcuvVzGU+NXjsffs3h/ERvH5k4u1RUo0Z
re30gr/fwiewo5/8XgWR73nSv2m+x17iBLNVpQpGi85lNvfGEdx06/0L80o0
hW5sqdeZxLbLluvPeFdAJe7D99yPU7D8q8jsmv9DfJgdGuw2mIbqr3/XbQwp
B+99VaNU7GdoOWpp254vg5TyncmRkS9wFdcorgssRfSxUo80ja+IjVAwMwst
wVcib8Tr0iw0TvNMbC4U45RhbckvT76B3Tt82/PKAwzdq41qXzMHuL9KtI0o
wg/vrmTtsz8wxZiuPBZ7H+t3Ll3wqJoHt6+jRti+EOYZazyLVi3AMq/N2O9c
AQKVndReHV4EZ/doya7mPOiOMyR79gkRuL890tnoLlbSp2i1c0JEeFIEgxGb
AzEyuVCdK0wkXLlhcGrlHfhsrOpbZilCvH3MjoqIykLenqNp/K8ihIjBsoUe
ZR5mPihKv+GIEoLzS0wa+jJQamMumvCnGNFT5yxcFZ2OS7vDUkveiBFdjGSy
3SMNa15Y9GaGiRMvu41TIvJTsNU4NEHBcAnRP6ERMHORi8OrW78Ldy4hzMUu
Z8ffuIWZxphhP9ZSosZnratfZiISxZinrDVoRGCjcc8/kxysHCzNEKmlEVMm
y8ysmDcgfoFlu8V/GcESOP2h3nAdQrnMwmFZCSJZJ3ZYyS0eJ28Vxsg+liDU
0uV0N/6MQ836SJrMcUlCPuSul7TPVchYnNRlSy0nZpOXmjluiMGAXltncPVy
osZMYcxh+grup0BjhLmC2MDl1FsuRuJIoZGM8sIKovSgpcMB4wj8E5bOGrgr
RXC5M/ORPmEoGFNOltpLJ7RcXCfxIgSRt8OcB/fTCdH6yM8x/w2Bm/WE5j0r
OjGvlqs62BoCperq+/sO0omd2xmfQx+H4MrVQ/XRR+nEqs9VXuN3QuBllPRJ
IphOTBphqVpACNRC5XYvzaYTH8a2lKlLhmBh8/kVPTl0wv3vvMxSsRD0Tbzu
yM6jE7wf+tl7FtiIO1h8ZFcRnSAOfnsb+ImNRR3rgLBqOpFb7LdvooeNgfar
KaKddCLbzGrVtiw2HobPunZ20wlabOLyjylsJGxz0s7spROmvoYrMhPZsMzS
L/nPIJ04PTyttzKajcqg5qesd3RCauujAckANjh6m65ajdMJJX7Zb62+bPgP
c23XTNIJHSddlwQPNtbt9R0SfKETqoc2/NRwZENMuIsXN0snnpIx1lM2bLws
3ebtPEcnpm3F8mv2sVHtnfm7wU+qPvuDFmPOxk0VyZnFRTrRmtPvxdzJxv8A
sxmZIA==
       "]]},
     Annotation[#, "Charting`Private`Tag$21612#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {0., 0.12435300177159601`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.935489004491349*^9, 3.935495984800828*^9, 
  3.9369328735426397`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"7e84c328-a49e-4473-92ac-d96b22ee564b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<BZN_dep_m_var_N_Nf.eps\>\"", ",", "plotBaryonDensity2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.93548907553585*^9, 3.9354890773802156`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"a11e7aff-92d2-4afb-81d1-557760d424f9"],

Cell[BoxData["\<\"BZN_dep_m_var_N_Nf.eps\"\>"], "Output",
 CellChangeTimes->{3.935489087078473*^9, 3.9354959851214542`*^9, 
  3.9369328736652718`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"6c2a5f60-581b-4bd7-80c6-147f59c9a10c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"                    ", 
  RowBox[{"(*", " ", 
   RowBox[{"Plots", " ", "of", " ", "baryon", " ", 
    RowBox[{"density", ":", " ", 
     RowBox[{"Fig", " ", ".2"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489100154051*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"d7389961-7f23-47ae-bc12-02a27332a8da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotBaryonDensity3", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BD2", "[", 
       RowBox[{"0", ",", "mu", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"BD2", "[", 
       RowBox[{"0.5", ",", "mu", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"BD2", "[", 
       RowBox[{"1", ",", "mu", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"BD2", "[", 
       RowBox[{"2", ",", "mu", ",", "3", ",", "2"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "0", ",", "5"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "B"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489701624476*^9, 3.935489703012409*^9}, {
  3.9354960541054983`*^9, 3.935496056437049*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"420cd101-844f-4bcd-9cd2-0ff0f0a66606"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \
\\!\\(\\*SuperscriptBox[\\\"ComplexInfinity\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 38, 1, 18914557857124539892, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.936932873726265*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"aec8cf7f-1439-4ce7-a679-117543b07359"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \
\\!\\(\\*SuperscriptBox[\\\"ComplexInfinity\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 38, 2, 18914557857124539892, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.936932873768753*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"35024ead-ff46-4b14-bf10-50228a7f6c00"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"", 2, 38, 3, 18914557857124539892, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.936932873775856*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"e49b67c1-6671-4751-abd4-f407b05c3c3e"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Infinity\\\", \
\\\"::\\\", \\\"indet\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 38, 4, 18914557857124539892, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.936932873782958*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"891ff3f0-e3ce-493a-bbe1-3aae7c4988cc"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, {}, 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk4VVsUAHDjxb0Xd6i8DCEeQlKkSe0lQ0LJVClkCkWDIuJWkoyJ1DMm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       "]]},
     Annotation[#, "Charting`Private`Tag$27177#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1mk4VG8bAHDrYIwxixIpRChSafVPnruoJBGiCGVXdhGhyFaRNVmSJCSU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       "]]},
     Annotation[#, "Charting`Private`Tag$27177#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk4Fe0bB3BbKpxz5pwj71sU4rWXpY3CfVsq0YYkS4qIIkWJos1WKoWU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       "]]},
     Annotation[#, "Charting`Private`Tag$27177#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 0.9999545669279986}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.935489143975855*^9, 3.9354897042395563`*^9, 
  3.9354960610999947`*^9, 3.9369328741806717`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"b81189bc-32c0-4517-b886-b697e93862f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<BZN_dep_mu_var_m.eps\>\"", ",", "plotBaryonDensity3"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.935489258452238*^9, 3.9354892729999237`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"cc17b0ab-4094-4c92-897a-99a81f1e1d82"],

Cell[BoxData["\<\"BZN_dep_mu_var_m.eps\"\>"], "Output",
 CellChangeTimes->{3.935489278876875*^9, 3.936932874330222*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"33fc8f6c-41a5-48fd-af05-e67396897645"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotBaryonDensity4", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"BDH", "[", 
         RowBox[{"0", ",", "mu", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"BDH", "[", 
         RowBox[{"0.5", ",", "mu", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"BDH", "[", 
         RowBox[{"1", ",", "mu", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"BDH", "[", 
         RowBox[{"2", ",", "mu", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "0", ",", "5"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "B"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}], ",", 
    RowBox[{"Exclusions", "->", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.93548937352954*^9}, {
  3.935490759759403*^9, 3.935490761434381*^9}, {3.9354908683074837`*^9, 
  3.935490875751957*^9}, {3.9354909685215178`*^9, 3.935490994353305*^9}, {
  3.9354913037821503`*^9, 3.935491377968629*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"e599d9f6-77ac-4a0d-bdf9-ca1ba50d7594"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxNz3tQCwAcB/C19VLDIo+Qba4rrae7vB/LK48SqhXltcXmVclZRklHrGiM
27GVTO6GuKK7HHnMemiptVh3RKOpzSPtrmRaC8Odfj+/u+997/PX9350TlrM
DiKBQNjxJ3+7OJvjPGN75iLCv6trpUUl0DYyh22vVx6n0XaBi1UiqhPtEHjv
Qn7KADUf3Dq0U9JLlYFd2jv9zNRScEmjPP0LtQpcfju/fW9wI5jHfCHr2d8K
TjX5d1WWvwYbtrx2rX6Gjm3LC242ouc0fTxkmvQGTKpQUMYL0dIs+qKDW9vB
1WO9ZHMpb8Fhogbl8gD0NWeBcX0EumDwZcjuLHR8h6S+8BO6+ybl25DqHXiT
j8rLVY9uKU5jeg6gK8XaU4FBHeCjGQX0zTK0Gz3Xr2OOAdyw4FxI9nL0yQ2X
Z3vHoIni+yuS9qBVt56utR1EZ6t1CbJctO1XD+9VMfr+JFtaxk10xiwXwbh7
6LAYz5zK2mEbmF9T6Hmxz9GpivnSc5/RX/SsGy3E92D9A+UnNQ+tkfr5qzTo
srjB0jsXOsFnKE2Mkm1dYKtlND9mvAnMaY97QtJ8AKc/zeWk+XWDK/aRYyeu
MoNLMvd0hyb0go/Jf6z/1tMHJrQawh8d7gf7HuAK4hgWsNFyMd798XfwatPu
I+fTreBoozhg6lQbuLuWk9NQNgQO9njpvXTrT7Ab08LW9/8CrzAnDkxjEcKH
3Vaz3SEx0AFcr/AMfSxG382r20KzoG+sbpootKILyTqdeQgt0rYVxNmH3cvM
EXdEPCQSwVxP84O8EegoqS04noKecGXchD5vdOf1UPvpALTgHrelOgI9Sn1J
PsBGz/vgGp4s/W/PiW/QatHG+dbGlDASOHl/5l1yITqEF6CNYjuCW8YEuvPn
OoEflh8rCiQ5gzMdGOs0b9Fu+sMrUytdwKZrdIk8yxUsme7lWMUaARYXctVs
mhs4UbJZS/6Iti5TDMqV7uAu0xJBjZAMvrpwxuRm9khw2Qm+By9oFFjISo4k
WdAz9SWlwubRYKl/UVlzJAV8VCWSRlah10xmKRp9PMCLU9VJHvlo+RSOj8aC
9qm9fiE6aQz+F1TD0CnR3H7HF88YY8Gciq+0/LNosY4sqlOjlf2+g3Y7+jcv
Q8pM
       "]]},
     Annotation[#, "Charting`Private`Tag$27961#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFz3tQEgYcB3AUUVNU6OFNewCbp4nPbr1bYi2rDfNKpYfeKrBBDx/ZRWlq
D7OUFY06LhFnnF1YeqfL66UtGT4SQjDTnVlSkYJ1pDsnMVGXbLvL3+97973v
ff78MnhZiT+6EgiEA//1/604yXNfsi8vhvA5bT30+B30XawZO9tVZ+n0A+AK
tZhGoueC09cKM8ZpInDP1H7pKK0M7NE/EDJCqwZX6hTZH2iN4LpfRf3pkTqw
gPWsbPhIDzjTEjp4t+4F2LT7hWfzE3RSX0mkwYxe2fEu1xL4EkysV1L8i9Gy
fEbM8T394OY5AWWrKK/AS8VaVVwYuso9x7xtI/riRG/UwXz09jfSdvl7tLWG
8nFK/RrsxSgKebPSBNZ+cznqZBz6/M5rKxYmol0lDZtSD6Enp4cFzyvQDYGT
Wcdq0MeWe+TMe4Aey2CUJHWhPxg5t566vgXXOHi3M/3Q++cebvBZgDazf9Ky
l6GvC0q7rOvQe8/e6BMloI0PVe81ArS8t2OUfxS9c6zPQTqD9vcdIijF6D9C
bZ4b5OgrcQTqYBV6K9cnoPAO2rcgkMFQo/WykFC1fsYmVm3yRPXtqwPgS5QO
ZuXeQbDD7idM9LeAef3JvxP1Q+Dsx0W8rBAruP4wOemL70bAlXmHrNE7RsGF
in+2fRz+C0zoMcU+OmEDBx/l5yQz7WCzvXS7d9Pf4O8tBwuuZDvACWZJ2KJF
k2BrK++0tnYKHEntXfjtnk9gL5ada7RNgzeNpIx/ySHEzrivZZ9LSrgLuF05
N7pJgr5X0rabbkcP3Ix2XghzBftqflGMc9E3eruzIgrQq4c8Y9NkaNKfXy2e
VqK77DGUsjvo1gdxOud99P3c+CL+Q/StNUkxhqYZj7LKP+1yfN2MPn1GkO6i
RfNJQlNnJ9q8xqHLWEoEpx3Ju0eWo6MEYZ3xXDfw09nh3sJVJPBvdYXl4UR3
cJ4Lc6v+FdrLeGJz5l0PsKWKIVXke4KliwPcGjmzwBI5X8Ole4FTpD90kt+h
HRuUEwqVN3jQsj6npZgMvr52yXwD1wdce05IFUT4gos5aWyiHb3MWFldbPAD
y0LLaw1sCviUWixjN6K3zOcodUFU8LpMTSpVhFYs4AXp7eig1ptXE1Jn47+I
Fma3Cs23uT17wpwD5tWP0UU/oyXdZHGbBq2yBU84neh/AQlH06Y=
       "]]},
     Annotation[#, "Charting`Private`Tag$27961#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFz2tMkwcYBeBCQbQUFTXbnGI/lNBREIbRMYP6iZdgrRJEChOY0Oq4WwZZ
jVhEI26Ahq0iAUShAVHEUbwEBhVEpFUE20LtpmOFwaQFBu2CK5Wb0G3JeN+T
nJw8P48rPyXkK1sKhZLwb//b0kz+It/joh2U/6PQEgfCiSPkgq3PWrIIIgFc
2prHsCfSwcnbhScmGblg7Wx8wTjjKthB94ZpYlSDyzslqWMMGbj2bq4u2bsT
HEdqrhrTtGCBwWOwrrYHTHO9wOz/fAD8fNtln8y96O++KPNzCUHbihsDI5PQ
M/PGuNel6LFe7u0u2z/AymKmR6sSfbFus290D3pfd8DWeQNa4RDF3mZFN58U
JzT6vgFLQ6er7xWiv1/+glUeMwiW+bnUBwnQ+qMp5HsR2l+6MjS8CD3Cjjrj
pEavSq11aNKhyWJKfvyf6MKhyltyOz14d5apK90fLbhDRjDZ6BLNZf3PYehx
xmfTPmnotYE5WX1n0YGC35wu5aHLmjPXD91Gdwx211z5CT1B2+AXoEATm4RP
/tKgOUfaOdf70SfPrX7FNqErqpJiJmcWPECq1I9GKxcbwFOWZcKQD9DS+E0f
e75F83Whj6nKIXBit1EsSx8Bpz69wE9hjoLvf00//BHbBC4XJY1+Gj4OPi95
f2jC+BZM0Q7sbD5tBrt/E3sqlGUB6y1FYY6P3oH3GxLP5KdOgYP0Ys9162bA
o3L+uefSWbC38yuX3dFzYBpp4fWa58GBpojJ9VzKzgX/2nbcJsLLBlyfozhK
WNCx9sIBtdoWfCxNVE8voYI7krVPaubQPnGe6gM8O/CNjBe/HMpAf5if1BdW
hNZc9+f1VKIvVTkaIh+gR2rM7i4y9N4HuvjfH6Mn6rqWkHJ0RYP8juQZOvhh
A4fSibY2/2iMUS14nBweHptNpNqDu1Z4OQq3op/GhGuDy9BNteeveVEXgUU2
rGBlH5rWe3qfoM4BbLjlWiDJWAwu+GS1nYy7BCwuiW3nETRwRMGXavowemrP
zWlJiyN40LDrVFs2HVyx3XeNiucEln4rdI7buBSczT3GoVrQW3rLq7NVy8DF
HtekKs5y8NnWvGKODH1wDfdmp5szOEDQHumci5as5bspLWg3eVVhUOQK/Lex
jfWyBR1rttN0sFaC+ff/JnJ/QItf0vMU7egWs/u01Yr+B7yO3fM=
       "]]},
     Annotation[#, "Charting`Private`Tag$27961#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFxwtMkwcYheEiBaFUpDAVFelPhyAFKhiWabzUOswUEByjZXJR+tO1grWC
sQtQFQOYWrdOQhomGOm6xQvbysaQLB2IFatcLAyoEBZwNEAloAiInRVENhP5
vpO8OXkCyBOJXy6jUChZ//fur54lXSNFil2U9zNZiLhk4hB3yYsPmooJIgt8
1ahmuhD5YOlO+fFXTBXYMn9UM82sAC8fGA6eZFaDde3a3KdMA7jmV9WAlNMO
lnC7K56dtIBltpCRWzV/g2kBJcFDW63gb70esnUZI2ByIOmOs/kJOPd+CXki
eAJcm0P/3Hf/JNhc6ZOvF6CfmNZp94jQ69aGPJUWokvu7i2+W48WeBfWZbOe
g+fqZnxuz6M/+MexLdF9Csxxo2SMrUZnpnn+wtiCNlNDo8VH0VV80amVvWid
4thERPI0OMLo7lCmo43Umy5DmWirepRQ56D9v09PHlehK00JJl0jmu3+vNvR
jDYc+GYooQ3d39c6t9CLXj3Oi0yZQpetiKryZs2AWYk9P2dtQteW5xiMHHQX
U/9Ith2dIYodvs9DT90cn/Lbh/bcEuTxMAld9ZXJl5WKDm8gg/KF6MZFSlSX
ZMlWbly0lhcsQx/rGEjrLUBfFPjmFSvRrgqabfuf6CLtm89ePkPzDLL9/XUv
wBSLdXdjwSw46JQ4L4ltB4/avxN43P4XHGPLPlOW6wDHj5aG+vvPgSfukeda
9fNgDqNvwydHFsA0rl04OPsW/OlkyisWn7J7yf3NIqeUMCdw/QXTYcKOFrvI
rZ2dy8CZJxX19Epn8GZJaGeckAr+yzvMQ77NBdxQU3QlzNkVrHBiHzQ/RtMG
C/bJbi0H264HaLSn3cCaTWupBr47uLRS3CIkaGD5muGYP4rRKZr0TvoYuujc
5ooZPw9wtdRJ1JeIln5d81uUAM35KXWh7BB6utUtZiYN/ftYfXlCxpKnuR9v
9IqgS9CNZHZb63H0g8f+b3gKdNcXFk7DBfRo/A6N/ke0I/raa20TWrbq5dbI
D+ngEduevGYl+oedkes7hCvA+vNyhiTcE6zkZ8Y629EfDeqqlR0rwZdDrug7
Yr3AhUb15VgD+sB6/rX2QAaYJ2tJZajQWj8y0GxHB967UR6f6g0uDW9m9zSh
xbPU7ja2D5isfUGoLqFLe+hqUwu6aTbo9eIi+j94bMoZ
       "]]},
     Annotation[#, "Charting`Private`Tag$27961#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.935489309802494*^9, 3.935489374876254*^9}, 
   3.935490762683469*^9, 3.9354908786587057`*^9, 3.935490931728529*^9, 
   3.9354909952176456`*^9, 3.9354910492443933`*^9, 3.9354913374951553`*^9, 
   3.935491405583867*^9, 3.9369328915403748`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"3df638a3-7972-4adb-933d-e4429fe3d820"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<BZN_inf_N_dep_mu_var_m.eps\>\"", ",", "plotBaryonDensity4"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.935491444557773*^9, 3.935491447494773*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"351fb8ca-6852-47e7-b83d-35acc5f7b931"],

Cell[BoxData["\<\"BZN_inf_N_dep_mu_var_m.eps\"\>"], "Output",
 CellChangeTimes->{3.935491448099825*^9, 3.936932891739098*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"83ac4098-52f9-4b5c-82db-1e5c0d467952"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotBaryonDensity5", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BDHV", "[", 
       RowBox[{"0", ",", "mu"}], "]"}], ",", 
      RowBox[{"BDHV", "[", 
       RowBox[{"0.5", ",", "mu"}], "]"}], ",", 
      RowBox[{"BDHV", "[", 
       RowBox[{"1", ",", "mu"}], "]"}], ",", 
      RowBox[{"BDHV", "[", 
       RowBox[{"2", ",", "mu"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "0", ",", "5"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "B"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491599894621*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"d4234d4d-b4e9-473f-80f8-5622adb4a581"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwdzntU0ncYBnBMszJ00LdTpglYpqbmsk4XK32/ZStvObXMhpWT8l6WTHby
sjKWoSsTzWNmIzSz1po2O7SymbXwCobHW6uDOZPwgsIvxzBQy/22P97znM/z
z/M6ck6Ex86hUCh7yPsvRac5ll5HM31L/s9k38ZuVnAk6ysg6HzTflYAzDY3
fM9iJQIfB3szyV70LJ85l5UOZqd7DbPMRDjmwzv+gZkHB6GpeZCZDt3TCcXv
mVehdXJgSkT285SDLlrmHRhNK+i8wbgKFTJx6hizDrjCbGup3R2ouZenPOYp
g7UOtJ9dlj6GeOi8Os7thgt9dhGGYCmkqFerJDWvYbTdMXwgsg2sHM+5/LV5
AIw1I7rwxg64RJO7VXytgs0PmdYJii7gKPc9NW8fgh5DwYTd215IbTrHOeGi
gdeWPior2SuoPUndaxughZiVtOPb4pRQkZmsWRv5HprO1LvK7fuBL54J+2d8
Alz754cm7RgASvcArs/QQ0hverEH5y04p8Wd2udmgBAnWvgveYPwznBl/8In
kyAMku8sz1dBoDrpu6JUI7QOrewJLnkHIe+E7gzGFIhHvihcnKcGjZST3Vo9
DRJu+gLxwSHwpL908Iv+CHV8XVzYumGwAkNMn/4TNIVd1gvGhmG3lv1hRQQF
szMCBIeqRuDV86NmbA8zfN7zsJS/ZxQe5DYeZhnM8DfJnAO7+kchbi5vQKGY
g3P9A1NlKRo4ws18QC0zx+xtq0afaDTweby7IjjGArNzpt5cZ49BxyKPhTzv
ufhxp2enpm0Mfq/hX/Mwt8QmRtYmk+s4ZJq5hba/scT9fqjFTjAOVn0Z/imS
efhw2rOn65XjoL7lWCzOmo8puu1c+QotFLsus6iLWIB5NnYOBYlaEJbFtcSw
rPCuJRs41VVaYBcfUlCHrXB9i3PkGaUWjDurTOKGhbjaVhh4k6YDlXrHqecC
Ko4OUHwr8dHBDR8v+xcx1tgtxczZJkkH1Tk8evwaGxwkXc69VqADQcSRIHOD
DS6ZzBcyanWwoa/ijuDFZ7jSr/q1bZcOSldfq34RRMNO906u/6jVwZln+aVB
dTSsTbwkiFpAwB77iCqZEx03OCiiyhwJ2J7SEkXPo+Mu+aqRpRsJEC/nOLUb
6Ng7dqP9hkACnKS3S0KiFuGjvhesvaIIEK557tbVsAjLnlJ+DE0iIE5v0dnm
hrCsPLrcPZ0ATu3frLwChMvEHZIHOQQc4++dCSxEOIY7NK0hzdsr+ZN6GWHn
h3p31nkCcg28S8IShCc7bHf/QLrG2zR9RYTwbe31pEMCAkx/zL68dRfhn5j2
J2Zzyf0uan5jC8KUUxa16y4SUFZ5POF8G8LNj0SrY0lXpin8/OUIF4miL14h
/dsS4ZRcgXBfEZ82Q7qPjRK6exHOpgcsbswnwEW1zG9QhfBWo4YeWkDAWkkG
46Ya4c7pI15nSW/JUZpihxF+oi7dep90sIvo11ENwvsesWmLhQRwk1mMiQmE
55durX9JOmvbWdN9PcIHXAvXzSskIMd6sCfNgPBwj+byJtKl9yovGI0IS/cr
lpaSvpFtEf94ivyfmrSllfTdsNgdWTMIc8vX+BtJS1Y0O/h+QlhldNzuWkRA
g97ZNDuLcJbpy1UHSP8LYOxQ+w==
       "]]},
     Annotation[#, "Charting`Private`Tag$68703#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3s0lHkcBnBjDDWmy3hVWy4zyUkmKtupxZbvr1RqlK2YtFTbjPu6TidL
Q7QuKylUTi41nKFYWVM6OM2uJCmEcWpiKjbCuAwzb0xTMyj77h/Pec7nr+c8
a3nRR4MMDQwMDhH5v4VJPGOnwAS3gQqX8NzHYW4tMuZBX+bPkLow/Sip2AMW
njemMplhoNvVmswu9gVh0xUGhXkOWpxXtjgWh0DEztjIL4xM8PEZ1JgXx4Fs
LjTvI6MQOK/7mt8LM8Ckb8hOxaiE4Pensy2F+SB6UcKfZEjAIGU0kVFUAeJ7
mX0Rm17A0UYPz/BLDyEEXhZOnZFBkr+TXMlqhiiF/XCt+C3UBazZjn1oBera
NLsB50EY/+vY1Xe6Lshe3sESnR6G6oIIc8dnL4HX5/OY3DkK7CrSPs/618B/
lsaLtlPCopnO9qxUOdTE0Ly/O6CCRLLepY36DkQJ4cotvh+h0D2ubErcDykl
80c+TU1D+eHtgTm0ATCQDaIGgQY6cxpihKWDsP5scLwPSwv0Iefm8rYPMKLN
P2b66DOYoDdb7LuGgK349fw1vg6kFHIN+80weI3kbrS2ngU+V7ptTfcIKJ/y
LrRVz4FTRqJQWKGATfReK/dfvgKzkp3TljoKVNBy+zXfIL7IemeP+xh4qPy+
2HAMkLjW1eQhZRzeNAeS/BxI6GugK+eH+nGou9hyiqkloZxPX08Y/jQBwZTY
QanUEFVdj+QfG5+AgDMJdbQiMtojq7mVHKGEzSEbpQe5RiiRsmv+8IgSus0c
TGNdKEgUoDOlnJiEf8QpNx3IxqguaV3M3eZJSCCxDnf+a4x6BBYWNRumgNov
2B9Va4IoPcfbWWlToChfm1eSuAiZ3fKgHng1BXkbVhtJOIuReHTdaQlDBblF
wa1cJhV9snlw9z5XBX55J6W0MSqCrScLh26pQLfnjr6k0RRtbhA1xclVMKzY
Hd+cQUNzyoHHbovVULrTyaKLuwQZlL3XeLuqoTo9lh7iuBSFmVbd1gaoIYMT
4EnWLkWRG5rYGzPVsK1fVJnRtQzp01ZE91arocD+ZnWX53IUL/fljnSqIbnp
SoGnZDmykVyPC55UwyELzp0XtnTEs+6wijXGYVdUqz89k47eWjZIjlvhUGLJ
s+3U0lH3HMh6tuJg+7Tihpe/GTr1wYMq34dDrmMz61WjGcIWX0LPfXEI1hi9
bGdh6M+mqIvhoTjwamaYmTkYCsr+ViT4DYeIFO959lUMMWzt/esJx3rXymnX
MfSgVESaIXxRG5udewNDWcUVpLA4HMQu+rl8IYb4gm3dnHgc9E8WesurMDTQ
K6lkCYj9V7QrLa0Y8vK6XP7kPA5FZZGhf7Rj6EjWqr2zhMvOSt33d2BoSenu
ju+TcKhfmTvbIcUQL1mUXUa43w8LlfVgaBVZNJOajIPd8Gr3oWEM9Y1ddUa/
47ClVmB9W4Eh8x0jnDjCrul9+qAxDOnMz/mLCR+0E96fUGJoPPoawzIFhzPh
TOvpaQxJbt+8/Jlw4o7f9Q80GEIr1qgcUnFIXzL0+qwWQyBnbQ8gXHCvLEun
w9DeCVZKN+HSC0Yhf89iyGzeMZ2ShkPVkaDdifPEX4Uy5kfCtTbPrdy+YWhZ
UvhePuFGzXr9wgKGZvMlhhWE/wPIGFWg
       "]]},
     Annotation[#, "Charting`Private`Tag$68703#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzmlQU3cUBfCwBBViJTwHRZYEZUQQEap0xFbuH+MKqCggCqWWsAYJGEha
BVzYZDHSKFQwksGwWJcJiwYVtSlGlMoSRUREoCIhRiHJE2lkFfr64c6Z35dz
rj0zcV+UIYlE2kXc/yk6wTRxj0z1Gg/d3nc3P8qrqZPuF0w/CCjik/UtOQPm
nsgy6XQWnKDzGnPkASBqPEsj049B4p4SW448AuI38djjtDxAasl4uDwZOqdj
iz7RLsJjfrmFrzwT5vUOOmpp1yDHbDbQUF4I4pYyzgitAcRfxaUfGiuguiav
N961BSy/b2tNFUghBjouapI6wRvu8nPSZZCgclJKq3tgEcUpP9mqCUztsxzf
bhgAV1da9pD/Uygwb3UW/6wEZPGo/flyBTB7A/8yansPHyOtTO5XdQDncRYz
0XEYdqslCWSHl1B3hBKwdKcWxPJW/wXsVyBOPTzsFvwJpudnbDn+5jVklM3s
/VczCvdb8K1Uai+QOgfQg5QxSBYovkty7YeV3Oijgc56WHLL6vKt2LcwpC/e
b/bnFxha2rNGVj8APqq44+c5E7C1+rq4Vv4Odg8JVtvZTYGNpUsBqXEQhh8x
T/0tmQZ1aWHhtnIluFJf2TIOfYX+DG5cKn8ITEEf3jc2CyftdxYG/6iC7dqQ
8eVBJGSsLSbfc38Pr+WRBiEuBqjrhhtr/fh7qM9t+omuN0BXw+FIY6Uaosm8
AYXCEHUzO0RxQR8gIim1niI0QmulmUnN+AdYG7Na4RdujMwTGtqSjn+EZxYu
ZjxPMmKl55+7ThmG+9UZl1yMTFAB+8vKN7nDkGrg7N/Wb4Ju16yzLSKPgGlf
yo4E6Txk+nyx6PQvI6C6Yl9UljYfZbX367u6R6BolZVxQ9ACFDo7/+QSTw0I
hNHN4XRTNLCx9tB5vgZCisIUFLUpEgpluTPdGpjYUjVZJjNDZSNVlUtXaEGp
2nxUnkNBwncMQ98ILZRvcrduD1+IBunFbXi5FiTZPGrMmm8QJ99hvVuPFnKC
InyN9N8guyOr8pQLdODRJ76W074IGXk/M1q8UQclTpck7b7mqDbhsYdZhA5O
Np4t8W0wR2kXU+LYZ3SwyzqoqsWBijZR+H2hNTrwTmgOpeZR0bydye7d7Too
s2E6tOmpyAZlXesf0YHDoz8u7A61QPHrXEr9yDgI1sidX8gs0B1W3DJDGxyi
x4w7njpjiMVaEnboWxyYdZ/peb9haHRFV5jvVhziMwJmfM5hSCZ52HOJMC9A
2k0pxFBmtmidhnCunlcguIAhRWlIOn8bDtWek9PFIgxN3WWfbt2Ow+TDuVdX
bmBIs8qAwfAh9l9QzjY1Y+hovbXKag8Owgp27OmnGPJ4wPGMJlzBVTB2tGIo
eAOLfZPwbUvBVKsCQwczOFwffxz6QrDYzi4MHRg4QDq2FwdHpRVjUImhpvzZ
Zc8DcHCTpthVqjBkqf49cVkgDhuzeyej1BgK87pcGUnYz1FU+3GY6DvvXTtB
OOkw3W50FEN5Etoe2n4c0n5In7w5hqFf3925Gks4e+HgS64eQ9umnJR1hEtq
Ks5MTGDon8+KKUYwDuWnjGPuTWGobp/1az7hG3ujNqfNYIhbzL3QRVi6/Imt
1yzxD0/tYXcAB9nYysm5OQxdEZ66HU34P5CbTl4=
       "]]},
     Annotation[#, "Charting`Private`Tag$68703#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx38803kcwHEzk2OI7+N+INv0qJRfp3v0++T9ia5k5UHsZF2x+bGUxnZ2
DxdpKY3rUSauZO08pJQToulSTsvvjF2a6JoyZtTY96HcCu3auT9ej9fj6cFO
3ZtoaWFhsWex/y/NZluvTcgM7GgW/TJKiA5sV9F2R9NiIPzdWNig63owd7ac
otGS4cY3frqbrt+BVH6OSqL9DGaKkF7syoCUrYKjH6j5wGoLOXLBNRFUHw8V
z1Avw8pXBN87rgJYoh7zNFCrQOOQSg91y4XynjLeFLUJqOHZG267/wq1dfnq
FL8ecPtd3byKXAkc6L88zVdBDLlqtfTobeDq1mhltX+Dh2+vYkd3I9h6nPYc
2aSBCN9tXGX1Azi/VOFVHqcFXcUVjWO5HNjqqIfE3gnwHjXx5HfbgNdxmp3q
qQcRUVGRpOyE+jRy5Fe7DBBXo7bmyh9DeeYRvX/0DHC37BNfJ/ZBTpkp4p/p
t9AjaOTNOT4BC5UGNR+bhWdpcQtqaT+sSk/KiPIywtjrPE4RQwXjxkvf2/35
Hu4LbSIa3g9AqO7w8Qu8OThBemqAR4MQNi72plAWQL+Rk12a9xz0bWxhd81H
KLbLtT+77gX4OQ26B8f+C+EZGkqJ9TDYgpE1PPsJGBIT84+ml7DTwPywnGGB
bkW/a2MWjMDz1gQC04eATHKzZtstDTTmtR+kGQmI36prVmWPQhJJoFEqLdG9
5CByQOwYxPMzG8mlROSyvtpyq48WvuZ4K3ezrBBka3d+O6OFv5x97ASbSahD
6Nl3qmUcHtTmSHyI1shmIoiZlqGDTIJXeO9La3Tz0q0hny0TYDt8LIQrW4Lu
7/W/RpqZAF2lR3FZlg0axfR5Q4WTULzaxaqJ8RnKkf5wvGjTaxCXJnWxaLaI
ZW8KeKV4DcziA0rypC3iX6H/Fh/1Bua2X58va7FD/MOGWvnIG9DqgjJaRWSU
2/ZcVxmjh6tb17r1seyRqEvTSn2mh5pcgRPH1wENJKbJhWgKRIx4OtHogJav
c264cnUK1g+XV4n6HFH1nfiTDNI0lKyR1PTRl6KRrobxC8xpOCE/V0JvWooU
G/sLn9RNwx43xvWeFU6oH1kS6k3TsI3btd8p3wkJmfKbdYEGKFvGXtFrdEKW
na3eHKEBVrTduBi23xkRBzAov2cAsW+r19MWZxQ7abN5x5QBkmat+h97YWjn
gcLeAncc2PXvaPkFGDqbZivghuCQkhNpCi3EkOMOGX/lLhwEkbIhchGGXAIj
Vg8vOs8oOC++iCFJZPeDEDoOtZvnP16SYmgDIeEMJQyH+UfmwcpqDH3eQZI3
R+Igfko+196FoURTPK/9IA6lFUcPnXmMIXpwlJQfi0NFujI4RIEhrTD0NC0O
h7tfiBcUSgxdq686lcnCYZiJHVI9w1D9vqFQvwQcPLUuwWNaDBX0mB1FyTj4
y45RrukwFN4t+eB/GIctuer5xEkMySJbJC8WvdtTevuNHkMxye9dfFNw4B+h
Ud6+xZBJ0juj5OKQFXByvmEWQ/yAjQ9/SsUh135sIN2IofTMiVBKGg4ldRVn
5+YwFJjCK03h4XBVaMW5v4ChCmbWQYyPQ3VEYlCWCUOKOC9N06JlyzvdAz9h
6EuHImrcjzi0zK6aN5sxpJvqW2adjsN/y0FRwQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$68703#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 0.9866142967946838}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.935491600439117*^9, 3.936932891810565*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"dc985de5-3272-4611-85bf-0ae8f91c6fc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<BZN_inf_Nf_dep_mu_var_m.eps\>\"", ",", "plotBaryonDensity5"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.935491610966544*^9, 3.9354916258111467`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"35894992-c303-4d29-ba6a-df567ef6d8b2"],

Cell[BoxData["\<\"BZN_inf_Nf_dep_mu_var_m.eps\"\>"], "Output",
 CellChangeTimes->{3.935491628109885*^9, 3.9369328918769073`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"1c4feacc-4a16-431b-b38a-8a5f4a89d51c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"                              ", 
  RowBox[{"(*", " ", 
   RowBox[{"Plots", " ", "of", " ", "baryon", " ", 
    RowBox[{"density", ":", " ", 
     RowBox[{"Fig", " ", ".3"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
  3.935491680148807*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"8aa7bfbf-0490-45f0-b476-5ec234bc8a76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotBaryonDensity6", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BD2", "[", 
       RowBox[{"m", ",", "0", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"BD2", "[", 
       RowBox[{"m", ",", "1", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"BD2", "[", 
       RowBox[{"m", ",", "2", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"BD2", "[", 
       RowBox[{"m", ",", "3", ",", "3", ",", "2"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "5"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "B"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
  3.935491734323702*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"10d2d7dd-37d1-4529-b6c6-54fa58843c83"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFz2lI0wEYBvDpppbOcgqRmO6viMt5pB+CjDzSIPMi0yVNOjZ1s7xSHJha
mWkqoa0ST8ZQ0xBxZszAjmVqmtdCV1ZskTiXtBS09c9NzVWQ7/vAy8Pv2/u4
83NOpVlSKJTYv/evJdf41oGpRSGU/xlWETFJxJnQbZtHFDcJ4iJYMlDNtCKu
gDODRVlrzCqwaiO9doXZCLZRz7OWmZ3glnFp7ndmP1jWU6XO9B8HC0OnG5fy
VOBsnbdWLvsEtnUvY305NAeucZhgt1zQgvnqxJfUya/g3Ndl/ByWHtx7mZ6w
98Qy/lOUoQ9IWgGXSjfjfy6tgimqubDnhQawV76gIJFNghfI+tN2L36Bo3SX
rt7LNYLjFsQ+bm7rYP0Qv+RN9wbYnzHrGnH+N+4LJXkawxb4+DJ3zYNDCdv2
x8FUC66vBbivcvgcQaIFVqI5pdISnJJX1EdvooIPCH2UMTwa+K2jr50oyAr8
TFba7Eu1BhdZsE9Ofkbbagojs+U2YF2He620eAe4dr8zrZ+zEyxuEozyCFsw
t/askr6INh5rN0kVdmCtLrxgsIIObg0OdJni2YO7y0UMod8ucAUnJZpKog9q
WjorpnaDG7ybu6eiHcDXB6obovvRsS6c9nFPBvho9mgyowot3cf3nCTRnkMP
6+KSHXGf3yB7RoEWGGjTY2wnML/3B1F1B51ZmrAZdRctSpB/oN9HV5KiGnEd
WhZk2qiXoE2vzLMdXWjxDL16eBTd1JaVfmsM3ZavjIicQD/ZI16fUKI1XKd0
1Xs0S+scMa9FB8gL3R7o0IfL1aa0RXQMS/Lomx6dl0G4ra6ii4/cMD02oMvt
59/lk+iGnrbbRiO6tYQmfLqO7opPCy/eRMs9RlxDttAKg5fJbEb/AVrzG4g=

       "]]},
     Annotation[#, "Charting`Private`Tag$68807#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc4198XAHDCBx/rM8RX2cmOaFE4J6JCRBSS7JG9fVHZW0lZlciIkBKl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       "]]},
     Annotation[#, "Charting`Private`Tag$68807#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13c8F973B3CjlPlefRUqlBAi+ZQI5xSlkEpGZrwzU0Ipq+yRkZlQRla2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       "]]},
     Annotation[#, "Charting`Private`Tag$68807#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV12k4VV0bB3AREYpzqjcNqEgZk3oyxL1KUkhllqEMGSsRIUqlSBkOyRgi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       "]]},
     Annotation[#, "Charting`Private`Tag$68807#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 0.9867702250753738}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9354917362533073`*^9, 3.936932892171929*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"9081f431-4a39-4a1c-96b1-609f2cd77ea9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<BZN_dep_m_var_mu.eps\>\"", ",", "plotBaryonDensity6"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9354917700380793`*^9, 3.9354917942858677`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"f73d1236-3286-4f5a-83d5-b3b9a2ff7b50"],

Cell[BoxData["\<\"BZN_dep_m_var_mu.eps\"\>"], "Output",
 CellChangeTimes->{3.935491795234561*^9, 3.936932892239229*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"96232647-4569-41cb-90ee-582ec9b0b5a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotBaryonDensity7", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"BDH", "[", 
         RowBox[{"m", ",", "0", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"BDH", "[", 
         RowBox[{"m", ",", "1", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"BDH", "[", 
         RowBox[{"m", ",", "2", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"BDH", "[", 
         RowBox[{"m", ",", "3", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "5"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "B"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}], ",", 
    RowBox[{"Exclusions", "->", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
  3.935491734323702*^9}, {3.935491804090559*^9, 3.935491892485486*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"26164cf9-3c2e-436a-8029-6e0704f479a8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFz2lI0wEYBvDpppbOcgqRmO6viMt5pB+CjDzSIPMi0yVNOjZ1s7xSHJha
mWkqoa0ST8ZQ0xBxZszAjmVqmtdCV1ZskTiXtBS09c9NzVWQ7/vAy8Pv2/u4
83NOpVlSKJTYv/evJdf41oGpRSGU/xlWETFJxJnQbZtHFDcJ4iJYMlDNtCKu
gDODRVlrzCqwaiO9doXZCLZRz7OWmZ3glnFp7ndmP1jWU6XO9B8HC0OnG5fy
VOBsnbdWLvsEtnUvY305NAeucZhgt1zQgvnqxJfUya/g3Ndl/ByWHtx7mZ6w
98Qy/lOUoQ9IWgGXSjfjfy6tgimqubDnhQawV76gIJFNghfI+tN2L36Bo3SX
rt7LNYLjFsQ+bm7rYP0Qv+RN9wbYnzHrGnH+N+4LJXkawxb4+DJ3zYNDCdv2
x8FUC66vBbivcvgcQaIFVqI5pdISnJJX1EdvooIPCH2UMTwa+K2jr50oyAr8
TFba7Eu1BhdZsE9Ofkbbagojs+U2YF2He620eAe4dr8zrZ+zEyxuEozyCFsw
t/askr6INh5rN0kVdmCtLrxgsIIObg0OdJni2YO7y0UMod8ucAUnJZpKog9q
WjorpnaDG7ybu6eiHcDXB6obovvRsS6c9nFPBvho9mgyowot3cf3nCTRnkMP
6+KSHXGf3yB7RoEWGGjTY2wnML/3B1F1B51ZmrAZdRctSpB/oN9HV5KiGnEd
WhZk2qiXoE2vzLMdXWjxDL16eBTd1JaVfmsM3ZavjIicQD/ZI16fUKI1XKd0
1Xs0S+scMa9FB8gL3R7o0IfL1aa0RXQMS/Lomx6dl0G4ra6ii4/cMD02oMvt
59/lk+iGnrbbRiO6tYQmfLqO7opPCy/eRMs9RlxDttAKg5fJbEb/AVrzG4g=

       "]]},
     Annotation[#, "Charting`Private`Tag$69760#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFz3swEwAcB/Bp82gmlq7HJa9bNkukq46u8upKkctjdR49NiGUIuvcJkmW
5LXiIk47RDlnvZY7PVSLyGNOSslcskYtOlrD1qLHnd/vd/e9733++/7sOCeC
ohYQCITIv/nX5WkcI9cj/G2E/zfkYTwwTB+3qfWYd0W7KPGbTSNYfDt74Jhz
OzjGo+faWFIvOEHpqJCI+8Fku0z6R7chcL5FB7PisALMGQh5SuwcASe2ZHJO
0FXguycpwct3jeMefrxq3f4JcIZIH/hzbBJM6B3yfMxTgx2So1NCmBrwZ03x
PtMnU+DdyrgzVxJnwAGfhWusrXVg1QtOelv9L3BunFW34IIe7EztW+Vz6De4
nDw9OhqPppCW38tNQTenM5Z9TEPzf7ulugrQ63m7Pp3PQaumQnf0XZ43gVB5
Kq6OUYIOneBZ8K+j276WfbCpQ1fLBxNim9ERod97H7Wjl/TNui3qQWd02xDv
D6IPS9nF+im01S3l0wLHWfAb2hRt2AWdU2F0acMmtK6UHtLvjX6fF/vFPgJd
eGrcoiEfTfbQsOVqdIoXw6RBhx7xCRcXGMyBpb7Pdd7maF5QXmEtE/0tanXL
aTa6M5fFoHajd46HTduzCJ6wT3rEIMzJAPzgYvNBWw062pA7JJMtAEcm8R9Q
Solgl5g1Mn82Cdy92MmU624IfiTOKHMiGoH5Bsy9nYNospznmyAxBitr7IpE
qSbgIsYKUiNrIVhYGt3KtiWDw4oOyCij6Jnt1VpRkylYofROkWZRwJVbXVd2
sc3A9QIuNWbtInAWK9KPqEFvlFfUZnWZg0scy+q7/CzAZ5/llfg1ovesZFW3
06hgr4TWcGo2WmTFoXVq0LQXN68GhC/G/9ZKma+b0NFqUs8rpiWYc/eHbXYB
+lhGsH73ZTQ3WPKOUoi+qOHmC6+ixe7aX8XlaO3zub6aOrTwNSWvuRVdWnX8
6IVX6KpkmY9vB7phqVDXIUPLwyyP9r5F0xUrfIYV6HUSnvUNJXqzYEAbNYr2
p5ff+apCJ8XbWk9OolO3nNPeU6MFZsNvkjXokttVOTMz6Mp0UsxDHbouMMo7
VY+W2L9ctW0W3aR20M7Nof8AALacIQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$69760#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFz30s1AEYB/DzrvNTXdbbymvmOEdstdIKUUvI5KUWo/xw11Lk5SIkXV7X
i6sMKR2JZu1OtZO8RKHk7RpKyrW4c1kXG86VQ/SyeZ5n++67z3/fx5yM8YvU
pFAoIX/zr0vSSF3HiBRnyv8bdtEbktInTKtcll3WyY/9YVoHFlbnDp227wSz
XXpvj8f1g6PlNjKR8BOYap5B/7pzGHx9dRej7IQMTA4FNGt1fwPHvs4gY+gK
8JOzhP+GgxO4JyVK4XB0EszlLxyeGZ8CU/qHXRuTlWCrBFZSAEMFHlUVHjF4
8RPsKT914WbsLNhnlGdrYjIHVrSS6W8F82B72oCx+/Hf+J+LKkyiXAQfmAj6
ZRFIcV32YEuERhBTA1yT0xZqpkKzdDjDYrEmODwupYYo1gJvZduKvcO0we/W
MA04TjrgBiH3DlNLF5yiwfDt/oKmSpI9okV6YHmleT4/VR/cyDb2Zn5H51tv
1K4LXAE2yhzfFp6DvjnSHGnYgH76fGaqth3dl2eTRr5Hk/PubbWf0dOsUKrh
CLr+bpRgx+iyKRRuX5IvOYb21M9SXlWgac63Cmon0IPxpU7SSXRplUBCzKAd
1r61IOfQvuMLQkKPCuYVs9rDzNCJ57jxqVvQoX73TAut0EzqQGI3E91xfr/1
Die05jHLXMIPzVkv9ay9jA7KDxETY+jZfRVqfpMBWCZ3S2rJJsD39zhu6gkz
BAsyOTS23UpwdmC4l5YKvV1SVpXdswpcZHNH0OO1Gnzx5bUirzr0oU2BFZ2W
NPDe6PZgWi6av5m07FahLVsfFvgErwHz7FoYfU1ollK7t4NhBCafTJvl5qFP
c/0XPG+gOf6ij8QtdI6Kc51XgBY6qecLS9DqV0sDlY/QvD7iWls7urj8zMms
DnR5gtjdowv9bB1vrkuMlgQZnez/gKbLNrpLZWgHUbLJAzl6V+aQOnIM7U0v
efxdgY6LMjOZmkKn7r6kfqpEZxpK3yeo0EXV5VdmZ9H307XZ9XPoR4cj3VIX
0CKLN8bOi+gmpZV6aQn9Bx9fe/g=
       "]]},
     Annotation[#, "Charting`Private`Tag$69760#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxNzntMkwcUBfAPAdG2OCjTjKGlCKGjIALJFiGTIiAgCBFKHSk+1kKhioAw
uhFa1BEYojw6RUAMaRBRiVKBlCXsURRxyKtGQEGoG6FUZwfOrn5IC4rbEu7d
TU5Ofv+cXDdhdoJoDUEQGf/k3244IVzrnyoNJv67Vxy7qRnWvGsLZ9WNA4qc
P127wMpbZVPHfAfA6ZyHF+dyR8FZei+dSvkETHErZv2+Yxpc6TDIbvxSBxZO
JXZbDz0D59wrFmazDOD24zTuR3vm8R9phsHvi1fgIsVy/Os5I5gYnQ75ucAE
9sxLy09kk+BZsnY/9ZcFcG2mlSGu9g04Wn+08FzOIjii0P1meP6qpzmhG7WT
CyfQwa3V61tK0EG7Y3ckl6MDJOoL3RfR7ObtJvdr6I9t6cq5O2iq6LW4U4ue
8+j6LYJuBg/NFiZORKIrUu1CljrQcbNybwbDAt48ZuaZ9GjDXeGp+61LYF/H
x1vCDr8FUzikQGt6B46c57/ZyiNCVj3Rk2rF97ECd57uPcQk0Wm2kmmNZg04
JVfaSau3Bm9P99bsFdiAH9B9qJJAW/BPyqJLPtZrwVIr9r6hp2iKtiAqS2UH
1l91q1bI1oGrP3G26eKtB8vr0/oETAqYX31QQ3uOXgxvNivUVLBOH5rfU0oD
X97p7zIssAe3lkgc07dtAJfyUmKsSfSn2saW0uEPwHVel1qHYxzAJ29X1MV0
oZ9lGhnUv9CxLrzmAQ9H8E2Ru4zrj6a0GRO0O9GBj5LUzHC02NLtJYpGExVf
HS6NRde5si607EPP/kG0BSWg/TomBwa5aJlUpT/AQ/eFVxIv96+aIOgbxC4n
k9CHxnd95sBHLxwhMwIOoj2rDox/nYIufsJWrmSjd2X1JTuWoS0TLyJ6z6BV
YbSAb8r/t+ccv+5pFZrWO6m6XoOecH5pH3IFffzeh7ezutGKzUKPIRLtcfda
TVwyHSzf1sMeUaPTTDYP+9lOYGH738yyKvSxIu5y9PdoCVc1TjuPPk1KKuU1
aGWgeam2AW2+s/L46g20fIRW0duHrm/KFH/Xj27K04RFDaJ/2CS3DGrQWr6T
ePQRmqVzDpvRof1UBYwrenRQyZRZ9By9l9XQ9sKAzs1gMoxGtOzzb80dJnSJ
/cxYHomuu9V0dnERffmUTfqPFvSNeFGobBmt2vrrluB3aLXJ07yygn4PpgXS
eg==
       "]]},
     Annotation[#, "Charting`Private`Tag$69760#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9354918971970882`*^9, 3.93549208670372*^9, 
  3.9369329006036386`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"03671583-f31c-4fd6-b32b-f60e4da170e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<BZN_inf_N_dep_m_var_mu.eps\>\"", ",", "plotBaryonDensity7"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.935492088199456*^9, 3.935492112837679*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"7b2432ae-8cc3-4fbd-aa41-ae69e780c24c"],

Cell[BoxData["\<\"BZN_inf_N_dep_m_var_mu.eps\"\>"], "Output",
 CellChangeTimes->{3.935492114079505*^9, 3.936932900702474*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"7cb6873b-0f9e-4fb6-8600-069b44333f25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotBaryonDensity8", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BDHV", "[", 
       RowBox[{"m", ",", "0"}], "]"}], ",", 
      RowBox[{"BDHV", "[", 
       RowBox[{"m", ",", "1"}], "]"}], ",", 
      RowBox[{"BDHV", "[", 
       RowBox[{"m", ",", "2"}], "]"}], ",", 
      RowBox[{"BDHV", "[", 
       RowBox[{"m", ",", "3"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "5"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "B"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
  3.935491734323702*^9}, {3.935491804090559*^9, 3.935491892485486*^9}, {
  3.935492128969631*^9, 3.935492167950162*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"b90ba743-8d96-40e2-891f-3a9469bbc141"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFz2lI0wEYBvDpppbOcgqRmO6viMt5pB+CjDzSIPMi0yVNOjZ1s7xSHJha
mWkqoa0ST8ZQ0xBxZszAjmVqmtdCV1ZskTiXtBS09c9NzVWQ7/vAy8Pv2/u4
83NOpVlSKJTYv/evJdf41oGpRSGU/xlWETFJxJnQbZtHFDcJ4iJYMlDNtCKu
gDODRVlrzCqwaiO9doXZCLZRz7OWmZ3glnFp7ndmP1jWU6XO9B8HC0OnG5fy
VOBsnbdWLvsEtnUvY305NAeucZhgt1zQgvnqxJfUya/g3Ndl/ByWHtx7mZ6w
98Qy/lOUoQ9IWgGXSjfjfy6tgimqubDnhQawV76gIJFNghfI+tN2L36Bo3SX
rt7LNYLjFsQ+bm7rYP0Qv+RN9wbYnzHrGnH+N+4LJXkawxb4+DJ3zYNDCdv2
x8FUC66vBbivcvgcQaIFVqI5pdISnJJX1EdvooIPCH2UMTwa+K2jr50oyAr8
TFba7Eu1BhdZsE9Ofkbbagojs+U2YF2He620eAe4dr8zrZ+zEyxuEozyCFsw
t/askr6INh5rN0kVdmCtLrxgsIIObg0OdJni2YO7y0UMod8ucAUnJZpKog9q
WjorpnaDG7ybu6eiHcDXB6obovvRsS6c9nFPBvho9mgyowot3cf3nCTRnkMP
6+KSHXGf3yB7RoEWGGjTY2wnML/3B1F1B51ZmrAZdRctSpB/oN9HV5KiGnEd
WhZk2qiXoE2vzLMdXWjxDL16eBTd1JaVfmsM3ZavjIicQD/ZI16fUKI1XKd0
1Xs0S+scMa9FB8gL3R7o0IfL1aa0RXQMS/Lomx6dl0G4ra6ii4/cMD02oMvt
59/lk+iGnrbbRiO6tYQmfLqO7opPCy/eRMs9RlxDttAKg5fJbEb/AVrzG4g=

       "]]},
     Annotation[#, "Charting`Private`Tag$94708#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03k4lXkbB3AcKmt43nppEk2LkkpvNZWJ709SsjQVylCMkxxahDIJlaRk
iXM4dBLZSamYqCGJiCxZs43nKSUplGyFo7zP/HFf9/X573tf1/deyD2+55CU
hISEiJ1/d8JZ7ow1zn6Gb0L3tllFMyhv1rLYp/U7qo+9G9rDerqi+IKWlhsc
PyQY7WKtFPUgR67dC02hFyrMWSeUXNGU0TqNkyaxASasdQedI6Z553DPte24
AWtG6caPqbZAUOmmwrWsF2fI/jIpvggT+YFP2qyPGngf+6YZAhWFcv95rO+/
7EobNQ7Hbp9mIs968ogFPcSLhNx5Df3JKAZJknTINxMBLB+mu/ay3vpCsORr
WxQsFDxqm1h/EG0vHXUTwrIx4FAR63Dn7/tHxDHIfkivTWPdLHYVftG8BpuI
UA931n9WLtAbzI3D/dLeV7tYz4t+WfPJOB7C+IzANay5OoTTz0vEtcGDhz8J
GEiJfetH/ZOgd9vj7nPWL7tsNEZNkqEbI9ZOYe2TLV8w3JaCA9ezH/3G2izq
/YzhpFTMEXe3LGI936fUesgtDSuUi5Z85TMoMT71ZVCcDh1Jb5cY1jM732p/
0syCZsjKY8WRDNpLHnsPfMgCfTZsfRDrWxmisv7cW5iz/s1aU9Y7vXY69hln
Y+WljKbqCAaxsoWxvbx70FiqHFd4hUHeKTOvE2o5+NyfRHmxju/boD7in4M+
L1GZNmv3BlXesEkuQhwnK66EM1CNfy411PYXHjPWB7aGMRArPcjy2Hwfyza9
C/sUyuDd+dRdX5LuQ3OL05CQ9QPe2RuDbnlw7nN3ehXCwG7tOv3P4nyssPnW
Zn+ZQXJ1ome/ZgHyAvr1JC8yGBXl67wOLwDXbfPsoCAG23g13U0TBZiPzy3S
rAc432wKmwtRuXN4vsQFBhsNduqHBBfBSzwzhglg0HBvSkp78AkUfj1lvs6f
zQtZB8VVJSDJN57E+DH4dalQP9i5BB+KbReM+TKIGM0a8W0swY3ji+LvnGaw
TtByiHu7FKstLiTInGJwrlrXbI1jGbbfj6d3ezK4mftw6e2YMrjPCVWM8mDQ
JNrCWVJbBp+dxSsajrP95dkWqW0qxwHpQr1t7gyqOUGrJKhnSBvbzVU/wmCu
QadqfUUFcs228fc7M7h7L6Tz6KpqeNakRO+zYdCn2hdu5lSNwEe64y7WDLT/
NDNcJqwGGeMIT1qx/d4sn9w9UY1jXDev0N0MoqrCXeye1SDhfV19kiXb1+7I
oe37X6BMsG6zjwmDRPmaCyomDYhXP+7avJaBoYHf/gCHBnC4Pxbe+h8D2n3F
+sFTDXC3kJ13bg0Dtaaw97W3GnD8PL9i0WoGApHFjsvKjfBf7q5mq8PgwpI6
penORjgc7Wk/qsWAh8ZrA17NiCi8c9tUnoFEytfCzrBm6Heczvwsy0AkPZ+u
TmtGbXyQOGoWg+dVLguyWpthp+Z5p1WGwTLrqZRD+i9x1NCbmEmw/+mqnf1K
sgXplvnct6M0DkedKW7gt+LhG8v0dpqGe8/y7ry7HRAbnYn9nEmjy6FjVmlV
B2zc5VpmZNCwar+86sW7DsxOK9iokUZjY03v6Z55/6C7xNJzaxINTm668tzg
fzDYrZznL6Ih8l9oeMqxE05v/HqFl2mUUurXNikzCDb7vJfHoyG3MEj79cYu
tGaIdHM0aTzfLFh91qTr3/uqz2jQuGR7Y4PGni78l9x8v+MnGlL8v7fbH+nC
Q9UH15m5NCZ/DPDaEroQ/GWpzIgijX7a5ma91Btwy6v1W8WdqBVpLy+pfYP7
RfzD51s7EaFco5P8RzdW36g/fzG4E9xO6yec2vcINgnaEF/1DzyfBXGPa/fB
4H3PbI/xDuR6KFip7fiE+/lKhy4t6kCy35E+vX1fEGe6RlNDtx2BiVO7RweG
8OqcU4vtxjZINHeRIt8RcLX2XfqKViw96eJjrTOGW5OeehU6LXg3dnWv/OOv
GPV6+z1g0UuY9Rw+E+U5jllfpfw7OM3Y+Y6/YsGCSURxQ6pLPjair4wb8PyO
GEkTtsmKPQ1YpdKqYez4HTn29MP+hHrIYcyJHvmBytS5Sq9SXmD7J7tvP9tI
kPHXVHjllRq0P3WWtNOVJH3ZZ7WiY6qQf7ncQWtMkvweoG++rqkSLjLeXXV1
UuSa36Izc6af4aCXX75CHIfI/t6I9j/KsZq3os7CSZroftnh1vr6KepVdeW9
N8mQqwGPzFT2luLR3cDrupwZJF2qq11h8gn8JHV21TIziLm4pOqw4WPI0b6m
7nkziQLHfnTfk0L0ZCwUJvrPIq0OJ/akC/+GcJm6dIGNLDFc/doozOUB+HEu
lU5acuRP68FfREF5sBMeqFPolSM5fqkrh+v+wvjW9InEYnlyxL+l/ptaLrp7
tvg8DVYgy1LenhQb3UOKwZqfXjgpksyzd1SjbbJx56K3Cm+lEvlQcsByb0sW
gm0OmnPGlEjSfwpftwszsZ5Ozgp+MZvoF480P7dNh2j59TsvzJVJmHXJ1AbP
VJwruSIyL1AmFtRIoHdkMix/skmvXqxCvkwmvy4vS4SRe6W9SogKGVaulxd8
jEfifO7i2jEVst0jOHquehwWl2XG7rRXJd/DMk3p/Kvgr3yq01SsShLbI+cd
jI6By4h0Y5UORWq3pQ6F+USDmzusFRJJkYrv7oqLcgQ4Gmg1ZSagyMz2J/nh
NwXwtsprU4imiFD5WdhEkgCXx7wj+LEU+XiVfkQLBLi7aUJ8NYEih/s/zKo6
IcBE6XRrxm2KzI5eZ7BxowD8JoUr5ZUU0X1aa+9axkdc6jHXS1UUGXpr8dv6
Ij5ST9YZm9ZQZMO1DlOZfD4ezOVP1tRRxH6t0Y67GXzQdpRrcwtFHJz8DywO
5UO7W934bTdFdlRmViTu5kMvz3dBWg9FfLdGh8ab8aF/sXPiUC9FQpY4GsUb
82GhnZDzsY8ilDIdmLaeD68jWguGhigybuWwrl2dD//N5yf+GqFIRrGB+4Aq
HxcV3748OUaR6Ti+gKPAh+heatj4OEX6gso1vacikRIgzSucpMi3pjmNeZ8j
cXv3oS3+UxQJODFmPtkVibyfKzQMf1DE1nF2hElzJIpHlk5MT1PEgqccE/ss
Ev8H3mS8xA==
       "]]},
     Annotation[#, "Charting`Private`Tag$94708#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd03k81HsXB3Bm1C3bg1+hIqNs15aiTTjfSOJKZbm5SmUsU9zcEm1IIXIt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       "]]},
     Annotation[#, "Charting`Private`Tag$94708#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk81HkYB3BHteUKv2opcuRKKB1bhOcn6ZDUOrYWW9s4JrlikxxthyRR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       "]]},
     Annotation[#, "Charting`Private`Tag$94708#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 0.9051482536448661}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.935492169594902*^9, 3.936932900787406*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"448ab7ca-594f-4784-8de3-83430f99df9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<BZN_inf_Nf_dep_m_var_mu.eps\>\"", ",", "plotBaryonDensity8"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9354921812133636`*^9, 3.935492191329688*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"f027f02b-1f39-49f9-8a76-7d15aa4e9f9e"],

Cell[BoxData["\<\"BZN_inf_Nf_dep_m_var_mu.eps\"\>"], "Output",
 CellChangeTimes->{3.9354921933528337`*^9, 3.936932900851657*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"e0c9f912-2a18-43a3-a31f-c987fa63a823"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"                       ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Extra", " ", "Fig", " ", "for", " ", "density"}], ",", " ", 
    RowBox[{
     RowBox[{"for", " ", "Nf"}], "=", 
     RowBox[{
     "3", " ", "in", " ", "the", " ", "large", " ", "N", " ", "limit"}]}]}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
  3.935491734323702*^9}, {3.935491804090559*^9, 3.935491892485486*^9}, {
  3.935492128969631*^9, 3.935492167950162*^9}, {3.935492215420912*^9, 
  3.935492222072076*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"5a9aeba4-8be7-4843-baf1-77df9f8d0bb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"BDH", "[", 
        RowBox[{"0", ",", "mu", ",", "n", ",", "3"}], "]"}], ",", 
       RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"BDH", "[", 
        RowBox[{"0.5", ",", "mu", ",", "n", ",", "3"}], "]"}], ",", 
       RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"BDH", "[", 
        RowBox[{"1", ",", "mu", ",", "n", ",", "3"}], "]"}], ",", 
       RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"BDH", "[", 
        RowBox[{"2", ",", "mu", ",", "n", ",", "3"}], "]"}], ",", 
       RowBox[{"n", "->", "Infinity"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"mu", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\[Mu]", ",", "B"}], "}"}]}], ",", 
   RowBox[{"Evaluate", "@", "plotOptions"}], ",", 
   RowBox[{"Exclusions", "->", "None"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
  3.935491734323702*^9}, {3.935491804090559*^9, 3.935491892485486*^9}, {
  3.935492128969631*^9, 3.935492167950162*^9}, {3.935492215420912*^9, 
  3.935492295551523*^9}, {3.935492375242075*^9, 3.935492376965928*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"365ec115-1b11-4fdf-baa4-56e569dc3277"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0n9QEwQUB/Ah40cMcYB10IxthIzfaWEXFgyUQmD5cxNDIhgySHECNUEn
ygneQCUGt4sBB3Mc6s2E5JQMwUU4BDa2gAmHDWUHjmwN+dVUxKKfvPe9e/fu
88/37t09OvfI7vRVBAIh9+/5Z9ed5NpvPCCMIPwflZ7GSqB9wlzx8l1lEY32
Obius4xqRzsGzgoXHH5GLQXrlzIls9RqsINhgjFNVYDlalnOb9Q2cPO3pYas
EDXY7GY+H5eKZhyNi/CToC98QJJPLqIr+87zErs14KOT5XMxSVqwjKQpcv1w
ABwRLkwqTEaP8QM3zeShPYbOTfVfQVdIWbEl5EFw0Xqdy7IBncEcrLbk6sGE
hqe3DOfQUuK6MXUjureP56UYQfuxXzakb74H7vyOrmLvQe/zjDFtzUKXPKxg
eNejH2cyrj60GQYXalha7etoj5DcJx3voK+Jq9ZcZaG3LXRsqE1HGzkTu86e
ROd/7/DFsSo0mRIsybyGVhTsbk3oG2Zy/s0w08nxcdja4BHwwcoC5YAYbWnX
D3RRR8F8k//kjeb74B/dPavDyA+wj17MGH/PCP6KrAmQp0yCuQb2D7b9U+Cc
7mLuEYYZ3JLtvMcjdhr84vqc++2lJ2C58JB5Q8IsuEa1QyXvQFeuDq13854D
u7ztS9Kw0Wf3euQXidC9mRXN4xfQ9kIn0/u30OuJMQTzXXR0WRFFqkffG6T7
z9xHp73W+e5HxhWbmPOJydF1U+jTspe7frego9r4saPX58EEvTGy4/gC2PdL
Xj47wAp+ZK3aS7r9FBxnOlhQmfMcvP2RONDL6wXYfIdb2Nu0BA5xHXlj62d/
gJ2Y1tSxhT/BMdOJz7w5hMgVj3YdsEkMsgG3lqiSaVY0z05g1OlWgdNyha3O
NbbgtzICdaxUIni54xtLihb9k1sQSRBmB1a3Rc1MHEJ3pyTod9ajQ9ulLXly
u8j/vnmW2fjqz+X1jei12RR+92V0sTqJZbmCTjs17ri5Bb0llNstuom2qc+I
eFOF7nQ4fFM5gI4w5Cmsv6Lbm0/XBtnagyn7RgQnstFCm4Cd/Q/QTmPHt/Fv
OIBNl+gS2QlHsMTPk9jGeQUsruH1pNKcwImST3XOv6CfR19clClJ4EnTlvwu
kTO4IXwjRZu6Gtx0RuCaEewCFnHS4m2t6E1jcoVIuwYs9a9t0saTwac6y6Tx
beiPKZyLah9XcBS/Z79rKVq2juvTb0X73Ln89fb9bnhfcFfAkBLNWyAO9gW4
g7kt87TScrR4yLlM1YNWLvguLi+j/wLbil8w
       "]]},
     Annotation[#, "Charting`Private`Tag$95996#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0n0wGwYYBvCQoEvohN5VRyVaFfXV2uauthGlpSF1akybatcE0ZWmxVIm
tA49cSg1W30cGV2r2aFz43bK1FLfEUNUaWKMRl3KpkhVGfv0vs/dc+/9/nzu
XhvepeAofQKBkPh3/7nlV3mGrpEiT8L/aVfS2WH0U8wtb3a2ZtDpn4HL2/Jo
BvQvwLEewosrtGywcu180QKtBGykmmLM06Tgyl5J3AtaE7jufrYq1qUXrDXT
5vpz0Ywr/p72RehvPqJUTq+iC3ty+ZwOOfjKdP5Lv3AFWEKRZ1CPDoA9PUTh
aWfRaoGj2x+JaIuhnJm+79A3i9kssekgOGNf//ZNFTqaOVgyF68EE6pePVDl
oItJVureb9HdPXxr6QjaPmS9KuqDYfDseUbNr3qPwWlytkLxDtrCJf73lvfQ
x5ZaDpZFoaWpwY1hPWjvycQR3yn0U+/yFbc1NHnbrPsO5xHwhcLU1oECtL6u
auKhFF0a1k24L0O/+2DepkKF7rUy98lbRvOuHYpMMXkCfvPbmesxdk+Yof/m
MbPwSMZdDhPtWH2vi3USnevqyTZsQc81KwdktFFw7cDG2IfP0QLN/umGujHw
z+a7StxNx8Fkm0zGxKFJ8A1TuUPluWkwTxXykNg3A47ryORdYmjB9ZeNP7Zg
zYMrRTHag2ELuMfk/QqzPS/B6ZL1E8tzaF5N43F+0CL4cJOANfoDWv1UI/Zt
Qyeth3c39KF98yxmXwyhd1gPG+0dQ0/V5TM4E1vWML9nBvjd1KBn0907L26g
6Z2Mo/47l8AFbJIPkYUmKCe9WpLRX96+HS4OXgbbfc5PCnHQgZ/pbn1C+ekV
2F9zIbUw7jU48FmBo7X1G7D2ES+tu3YN7EId2e3z6Z9gMlPHVS9tgP3mOSt7
QgleWx6VRepxnPTAjeL2s3Qdmm8gnOzv1wdHxIsajUuJ4APRjv1sLgn8i5kT
RehuAO44F6YMqkA316WXORENwTEZNeJhd7TlyRFhymU0X3dveSbB0Ou/719g
1heKEk4kotcPBC42J6P9FPQ4u6vocaNOwVomOsE7JnYgBy35sTE6uQQtdyJE
2Faj9+786lSSDC3ScwjqG0fLBMHs3SwjMFmdfEzQgNbctSmSpGwDF9nvIjWF
vgUuKOV3celkMKfoTL/xc/TrI3dWJa0U8LTGO0mWZQyu8nC1VHBNwLXXhdRo
5+3grNCIAKIO7aaulGYp3gYX7y+rVQSYgq+15RUHNKGPW4be6bWlgg8Luk5T
s9ESK55tnw5t+6j668DTZrjPWeYw1IrmL5EGexzMwbz6RXp2PrpgyDivvQvd
umS3urmJ/gvLRHw3
       "]]},
     Annotation[#, "Charting`Private`Tag$95996#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF03lM0wcUB/BeILRViywLcvWHIRylgPzBpsukeGTCYEShHXIIo0hxojCY
TA6ZTplQTQdhyCnruAY4geE0GUNLqWxAoRUtMLRVUOhgHTVIKeBwspP3vsnL
y+e/7/vjuQjTwpMoJBLp47/nn13zqdDS70huAOn/9GqI0EgiirfutZ9l5wni
Q3CNXMK2ILLBx3dlnlhmi8Ga1aOl8+xK8AbtU3cjuwVcq5Sm/87uBLe1i7XH
fZTgZN69yrkMDZhUt/Sj9hK6guaoUzag+wdEzi1jaA/+y7qkt0bAs0fdrz0m
j4KPleTJhovHwBRz3UR3C7oqsp/UrkArHW33ShbRXk3NfcGHfgHPdWmGFexx
cKrec+pG2wPwZNwDq54BdMR4oY9qGr1jcCZbb/8QTO1oZL1egP6EI3hjWx16
tp4W63MbrS5LbHrHhA5k2arCN2nB34sVC3GeaDdqhl3KPnTFaZeAU/Fo+tJw
4vkcLU/wb0Z5eWlnxUWX0fOzvu3V36GFwomRpkH0fkEAISfrwNygmpTxN9FL
3jEU6wZ0j+3Wyp2sR2DDVdbiqvwxmO6S7z6xYxI8VOHuKR96Av6CNcip/WAK
+2j53dShX8HpP+UL09wN4I6PmBF2wUZwbW6KYXvkPPic9OXBxbnnYJJmMvBW
jgn8ZX19bGH4ItjtpCiLzzGD4xq4/G9j0WUjC76UIvT1udEa72a0mtbJiOpB
64qvKp6p0AbHK9n5D9HPn74muDu5bj1vpVmy3X4G/SrVkplkRFv4n5lpN6FP
XmZIDx9aAk+by99n3EaXnyAbwsqXwe/qj+WVpK+Aw6aLvZyd/wAb7gjP9reu
gn1sxpz2xv8JpvPMCTrTK/B+Y/TyNgEpcN3jiiPkaC4ZfLOwN44wo0UWmZNq
NQWcmJF7k1lFBfsme6lDE2jgu1u4jMydFuCutnPVXKolOJfMOTD0CE3X5QSl
3tgAztod9uyCnRVY/41LqfQ0msR28fK7iLYvJxSKcrRHxNeSS1+h/TcTUfxG
9NvGCdkPzeg9g1JXp2tWgf993zwvuCX+4mft6AMF7Hn9dfSFU87O1mr0rWSn
UO5vaI8gh+YMtjW41GMrrVOALnnSnbSxC11cJepLIOjg6NLDauYMemVf4wup
jAGe0u/JUhQwwXW7/BxUCRvBrZ9n2iR7bwIXCBJDqGa0v662pUC1GVzhWd2q
CmGBz8glFSGd6PccBI1KVxvw7tS+GBsxWuoodB0yo13vNJWFxWzB+7wVnPsy
tMhEuzfAsQULOxYIcRG6+D5T0tuHlpncXqytof8C5Y98SQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$95996#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF031Q0wUYB/DBGChDYeBVKrAfyTkYL4KdWpiOAlNk7AwYECbKDxpqbLyc
XI7hS2DSOKHJDZks2sFFZdcoEC5GMQjIKcII58t4cRIwJGQdOieI1nrleb53
z33v8+fzx9ePzIl/z5FCoeT/ff907UnSOTxTspPyf3oNBDeZeIezbPsVbQlB
HAHXdpUzaYQYnL2jQLjAlIINzw7L55kXwS6jEywL8xK4rk+V94CpATd+Kx3N
Du0DZ3GGLs7lG8Aic+BkS+Mw2NXvDOveq+PgCo/r7LpDk2DNNp9Wngg9lZbD
eS5Bb1d7JSZXo2di3j2xSo+OKrEMirdPgRdt7gXxL5jBG3xIu30DmhfdIlWH
oxsqUz5bEYeO31Sn05ag1Yc3rwt6iCZHEzup/dP4n/JXYd4wujlV5H1vGk0d
KRW3O9wHf25sfyVvG5qr2D1hikY/Tr4p48ajd92xWFhC9PQt4itTPbqiSp3E
/Q69lR9Ba+9Am9boLrOuo0tvJpBVRnSYfNyDOo02Jgg7c63o015LQhNlBhxg
OOvNXT3D4f+bW5xrQ5rbjtHoo7/MyTRi9O99bWL5vt/AeT+fIXNYs2CG8upI
VNsDcFOuW8JLMRZwneT92bDkeXCx6vnbj+cegimG8cgfC63gjccExxPZNvCU
rTqJ3vEEvNd89ERl3iKYNyUL8vVdAs/2kKevqp+BQxm3faIO/gF25djSx6x/
gvvP8QMYg3bwbkvqwst8SuSyl1ifGlfmor8h72rmy9COZbQLcRXolKaQ/K/P
oxuNfJ5LFZpGOcnOVCzbzGnm6Sd8VOi0Wl/lnQb09xGd9NjLaA/jwSJtF/pY
3MTOc0/Qxu5Mh9RgB/CVhjVhHTJ068e9aYQNLaAVjOv1juCMfEmrWw0VvCkr
SM9NdwIPegbTC16jgX9oLFYGU53BEgf2vv67aNexwj2iFhew+Qs/uapoBVge
sNZJw18JltUIdOmEKzhVfkDvdh+9GN3wVKWlgyfNbx7vLnUD1+8IXz+Qvgqs
/qiAkRWyGlwjzA7dch5dys+IpdrQmxcekf5B7mCTorhwVzo65kNB14AI3XJk
r3NSEXowo+fFtlPukf+tbZ4ze+D1wHUlaKeU1oiis2hmfCjXJEUnvkXk1MvQ
ZRGelYJq9CH6iM8HzegtY3WXSgfQw/StP+1Z6wFWBCrVA7HoU13lilgNOm49
v6HPnwF+Q6Tbz5CiVd6kf78N7d/z5QXefk+wLKSbfUOLFlidhq6xvcBk0yNC
+gladsOtvFeH1lo3PrXb0X8Bm4hgVw==
       "]]},
     Annotation[#, "Charting`Private`Tag$95996#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["B", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.935492337838255*^9, 3.935492416085072*^9, 
  3.936932947025076*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"ec0ef3b9-5c08-42f3-875a-233019d801cd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"                                ", 
  RowBox[{"(*", " ", 
   RowBox[{"Plots", " ", "of", " ", "quark", " ", 
    RowBox[{"condensate", ":", " ", 
     RowBox[{"Fig", " ", ".4"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935492895762371*^9, 3.935492977953484*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"787b3677-62c8-4566-a829-030f981b8b3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotQuarkCondensate1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"QC1", "[", 
       RowBox[{"1", ",", "mu", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"QC1", "[", 
       RowBox[{"1", ",", "mu", ",", "10", ",", "2"}], "]"}], ",", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"QCH", "[", 
         RowBox[{"1", ",", "mu", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", 
      RowBox[{"QCHV", "[", 
       RowBox[{"1", ",", "mu"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "0", ",", "4"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}], ",", 
    RowBox[{"Exclusions", "->", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935492895762371*^9, 3.935492977953484*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"792f7c1f-7edd-47ba-94d4-a9abfd2380c7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xc81f8XB3Cr67ruSJSQZFNIfUOkzvubSkglQkhmbhIysveeX9mbrIxQ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       "]]},
     Annotation[#, "Charting`Private`Tag$173257#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc8V98bAHB7bxIisiJCZaR0nxMSIZRVIYpIZBepbElWmYUiVERGthKy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       "]]},
     Annotation[#, "Charting`Private`Tag$173257#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF0GtMkwcYBeAWihSKxSKoiEjqYFOESYiiiFrclsEAWQoKsmEhWCsXQVQI
YDRapahQB8HKEMRxGwoMKqGQDYpj0piJYrmUFJLaaq3wIbcqN1uUqom+70lO
Tp6/hxl3POyIGYlESvjYTxt0hOjrHEvfM5MboQy/9pRV7vBzTq5jNeuL+dTm
b644SsAHoyrE+tcyMM3Ejw5YLwe7saeIrjwFOOOJL6t4dhi8WsJQk8kacKv2
+8fyXVqwtEZ/SiR6Ab6fWOYUNaEDN48lJXHmdSxmtsHztlrBqo7f2X6Y9BIs
GqXSEqzRAp7ylxR7NI+bZszciA6MY5Rc3IW24QQPF3PR8ijBmkYhOoJtKBpS
oVWByQ7mniNgYvsBu4M96Lmvd9s2JI+C3+XP2nIfEmAzQ/0KJ7dXYB9TbGt4
4wT4cfbWJw/cp8EuBeOG2ik9eHxBox70eoN/vGrvpv82A6Y7357W6WbBwoQW
XrnrPHjev14Xf24BnOYtk6zqegvWNMry+phG8GKionTT6UXw5r2WS7z2d+CA
SubRptVL4AznmA3Po01gj4kDNOU+kv8Xr7TVU2VGNOXfUvFXN8ngpK3tw1bB
ZuD6n+LK782j58bXrhgpMgcPujRZdUyiW8IDzEU/UMBEb4T7umT02lAeu/o6
utlmikvUokMepWd63EO/aYs8u7sLfaPO90Lo/+hjlXUUZTfFn/Q5/iVOl2J6
0CsLhVaEHD1y5X1eaj/6H34K3aBAC7M0BXwl2jvhv+uFKvS5QMEfkhF0Pyc+
2msM7Zoe7PjXOLq7gnGtSo+2XyzLKTSi7zS0JqfSLcC9doSfhw+a+TRoqEqA
3rk9W+TovQwcvV5uIA+g57qvalP5luBiCictzJWKf6hbKs1kaIuz/P2+J6zA
pFqOWGtnDT5ZIr5qdx/dsfkylZFCAzOCTnpcoNuAVZ69A1lS9N1bLFcdZzn4
kNiH4byEPi+o4Kvq6OAGwrmUHmILvlwmiFWHorlhk26NbPQ6qfTuvkh0bv6v
D4Rx6HifG6+ts9Absu0DLWvQSzvOLFfeQQ9PvuivqUcXRDYf+rEJbXIPOyWQ
olV9+bfMB9B/5ywcHhhEi/xiNlUNoYP//FbynRrdltnzkD+GLvLcls+eQJ/Q
3tzPnEZvDDmm6ZxFU8iK6oIF9LMWv8RYI1qaWLXF6z36dxfanMmE/gDuLW37

       "]]},
     Annotation[#, "Charting`Private`Tag$173257#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Hk4lQkbBnBkOVLeMlqcSUaWUseJRiqq+51klGKyVVrsRmRE6itKdbJm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       "]]},
     Annotation[#, "Charting`Private`Tag$173257#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {0., 0.4736095291591402}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.935493099234683*^9, 3.936933034506419*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"44e588e2-f817-49a4-a5ab-6391b4b904e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<QZN_dep_mu_var_N_Nf.eps\>\"", ",", "plotQuarkCondensate1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.935493040571199*^9, 3.935493052862265*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"70474a59-23de-4641-a626-d126a45501af"],

Cell[BoxData["\<\"QZN_dep_mu_var_N_Nf.eps\"\>"], "Output",
 CellChangeTimes->{3.935493099541802*^9, 3.936933034788568*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"46b3d781-f331-4e88-92f8-4783190aa070"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotQuarkCondensate2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"QC1", "[", 
       RowBox[{"m", ",", "0", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"QC1", "[", 
       RowBox[{"m", ",", "0", ",", "10", ",", "2"}], "]"}], ",", 
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"QCH", "[", 
         RowBox[{"m", ",", "0", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", 
      RowBox[{"QCHV", "[", 
       RowBox[{"m", ",", "0"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "4"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "\[Sigma]"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}], ",", 
    RowBox[{"Exclusions", "->", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935492895762371*^9, 3.935493036080249*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"8b1ba157-db0e-4058-8044-71c53e131c0a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVx3k41HkcwPExkXHNl2rTKGmcHYps2bD1+bbUWLpIqzYhUSgr0pbd7WE0
pEMmi+SInDFP1Bp2lymW6dCjkYaGNeMYcs7ML3JExf72j/fzfl7MgHDPICqF
QtlL9v/dgoZb60fO71ipDDg3Mx60Q93Z6GwPwwscwmg6wUwX+Do3I7uSEQgS
qrjCiekF7q8kf+QwoiCf/qzXjBkI3oEzj1MYHChlcc4ZMKNAZnPFOYmRCnUt
v1qq1nAg76v9CdcYhfDmPm1T1JpUYNMqra4y+MBrF5xIX10Ih4/cq3g/LgTh
4xitOyo+6CywfVirW+Agt0AQqVEHFh6q4cbrbfAZLUt5ESKECyIHyJjsBLlt
fZkjrwkM+Qbdamo94CS5GCOJFUG13Lm55Vs55CWytjWIW6EhNGflEcUA/Lzf
1yFhXxtMWW5HD8KG4JJDdGd1ylugzvL0V1qMgtWhFr3wuQ6wX/CvPliugLq/
c7clW3dBM2eL6Nl6At6uSKa/Y8nAhDs2W6p6D8f9+GHunB4Ym+npbredgOJ+
TZug571QOFr7kn7zA+y6fGA2XNoHdOMSYmBgEp6maNk4D8rhRkjVyTzzaVCG
1f/I7eiHacwbCI6ZAVFDU1l3xwBE2Qn5yxs/wlTJPm7wP++gp1x4vZU5B+PE
Yfu1VYPwKbQta90vn8Ayy+r6l8wh2LBTc/5k7We4POLFaz41DKx85qlHhvMg
c/Y7a+Y4AheM/Uz7fBYg0W3DWPTECFgrDulI9lIwX1RCNcoahaXoPU04R8FO
GOn3OY+Bel1WhVm2Go5qNbUSicfg9JbaTi13Km5ku26mHlcA7/uAvCfTVJyr
3f+cKlPA1JiR/mD6Ilx/ISnCykUJVQdZi1Jd1HG67eYhyxIlxLjG5/IH1XFN
1/Z/j35UAlPm1lEQr4G7/vQQee9QgeM3nFSG3WI8a586x4lVgc/qllk18WJ8
01A6oV2tgqmXSfKzbE3sEjwTYzKsggx13yhPcxp2X59NPaBPwNLuqnyqkIY5
inedB+wI0LjE9nKI0MJcRVKmyoMASqlvhXyJNp4oZvVanCYgMrMiaUmDNm4/
PxkXGUfA4w2JNIOfdHA1a12IOI0AA7dI6zi6LuacofY5FhEg3fhaHC3QxU/z
OaYRlQQ8vAvmA756OHrFGm7VEwKOVdgbGM/r4dIPZoZWLwiIjb/HlpbRcULt
rUbZawIeDBtn0fcgPL+1c9VTCQGJOfH+3fsQ/vA2+Eof6UBPpUW5B8Jsk3HZ
F9KrBIKHe70RTsk022/fQcC15KPPbgQgbPkyzbmYdLD9nXHtaIRv3RHExnUS
YMpZ5qpZjHCG9HaZdRcB89t+05PcR3jErqh8N+lOZf+bYh7CfJ0jef6kud6V
x3Y/QliaN7QnlfTCes9z8QKEfSY0mudIS1uT7y4SI2zn7x0mlBLwV8LMCXE7
wuNpdR4y0qlOfusKOhDe+eq2+TRp96JN/O+6EdaNakqzkhFQc/FVE3sE4S7b
xJKrpNM3bk32UCD8YPtzSj7pCHm2F5NAGHVIXGtIr91zpqd+EuFSaU7RKGl1
tbZC7gzC7btO11C7Ceitcgr1n0M43NHxiRFpQWiBje0XhH8oWv7IjvRtE52p
hQWE7UN0f3cj/R+vlWNZ
       "]]},
     Annotation[#, "Charting`Private`Tag$184934#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Hs403scB/BtFqL2i9XJyMTp4lLEqXXKqc83XVQkl50cp6FHqFbpcpRu
pzghYS61hlzKrdKOZlink0UXT6VUB5N0YsxittlvyuWgOL/++Dzv5/XH5/M8
749t2CH/CAqJRNpGzLfcGqFqeth/bO2BlJVM5t7ItdT1loflDDa4yG7wGngb
4Idr2XlVjHDInT+C8nhs8HrVVpnPiAb7QpO+87xwCAwffXCJEQ+Vkc2aw7xo
6HC5sJ7H4MMw/dgKb148XJ+zPTGZUQLef1tONKbyIc64avFFRjUU3Yywfp9c
Ar8EFYr0g/XQ/P58pkGoBEyn4jiezDewKbfhXpSwDhb66VRPUmSgv7njk9/b
eoh5vQqyh9ph6DR/jqPbC5hbbdZJJsshwtxDFUvs3VWsb3zzkwKa9e8tdixt
hsfcfKsgrRJaqVHrOBUyGF60Bis/2Af8R2cT9429BcqYcJbVQjW4lqkVHmHt
wJradTfgjhZW347Mj874Fxrjl79+6oiDBW22r2NRB9hkaMbKdHrw7XBvPdQo
B82ovLN12SdI86Oxejq7oERd84KW9hl2O2bFcLq7gWZ9E1cqh2CPfo1nbYsC
UvdJIq8vGAEqh6K7IuyBESRU7j03CmTLdO3lZCVEu9VXf/fkP2DKXL1DfT+C
/E59SpPtODwTG8XkWPXCBFeW63BqAiThPk/t3vWC0zqjyciaLyDqZ7cdP9sH
nkW2e8RzJ2GIWimrsldBjHWoXTdnCpoOacJia1WwRPuzads2Emp95lZns6Uf
6JjeuH6chKq7/wyveNsP1Lpc0fd5ZCSRGhb2+ath//Ka9uleFHRwowU5pEkN
wi1h12tHKIjhxNWLN2pgWGM5q1dggCiB3JeXhRqQBHga8DdQkURDd2XRtXBu
c8K16l4qch2sFDcd1IJtx9Z3xQnTkJ21F8nuEfHnlfF8hpshCr6VyRTMGQAO
880YucUQ9VIDVo+GDMDwC57icJwROqNbVPr41gBkU0Oi/RcYo9JaZfxu1QDQ
OyVFlHpjVHjcYTZuq4Npv8exVx2ZjhIUE4/oO3VAKgsRKcxNkJbOdshN0cHR
qyKe+WMThMQ2H+1rdPDAKcnYLMoUyS3qfL4qdWC29eiSP2gz0A6G4Fm/EQ4f
lv7TclI6AwWlhFy76oBDRQEsUIbMRILE5x37N+IQLGKZWU/ORMatUanpwTjE
JhTGfbhNQ/hi56tp0TiUq6xzad4Y+lLMDPW5gENSfsKuTh8MWf01nplHONx/
YOEdPwyVDToL1ITnSaUV2wIxJDo3YZ6YhENy+s6nqWEYWu5R2nX/Ig57WTmD
JicxFHXUqcsqFQe7+NmbjW5giJ2/kybNwGHyxzMz224R9wNY2dRMHNoHeppv
CDHUneY+4k04I7AqeJMYQ885TJcOwlOO/r8lSDGUxRELJi4RfZvSCwxaMDR/
XpDvsis43Esc3d3SiqHbSazFxwnz3UMdit9hqOBJQUsNYa9S52qPTgwd+BBZ
vkmAw/0Trxri+jGkus/a82sWDoKlK9L9tBjarnqpLSB8RJHHtsUxJCjP2dxD
2N77gPzhEIb43BXn92fjQCXLSjJGMXT6gnOYiHCXxJ27axxDhYl3534mLOUW
uyz7iiGOWlHMysEhy8Z0eGoKQyecGwxPEf4fItVXpQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$184934#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwdz3s0lHkYwPFxmQwyr9F2GS2O0gqhU6F0eX5RmzWRsEslWaGIlOyqPV3M
ZMpWjNOZo2mYjEZXRTG6rKkcSVISQ8MWE8YYc3knG+NWZt/dP57znM/3j+ec
xzk+PTzRlEQihRDz3w5OVLXVDf+2gfH/TtxgHmh/SE6PBIldy2Y5fROsLOEV
V9MToN1n/5cqojNaZFUCeiascHCiFhE9KmH8yUV6DnzVu3vkEr3H+2xgHp0L
UVZNE/FEF87dduYcvQzwQV5c3wIuMCnVrn/SxSCLTu1TzCuD6B2llZ9HGmAf
jU82VYrB2siM2eLYCjadaSObx5/Cku246vn5DnhZmH3ZZk8DZL1dA7zRblgq
qJxl5L+C+WJar4mJHFi09NDo5LfwoD/wTeu6fhCqJ1OT69ugPkWwcIdWAa9y
RI9/8emAsR/WY3fThuCc9Hjm3vT3YDpZbrtwiRrKDvaSbJu6wNcY9yCiQgs7
tm1wjRj6G97krHrb6K4HDV/pelX9EZwKNJO38M+wTrP3aClZDppxeW/n8n8A
G4tZyMn8BGXq2mZq/hfguRtUjel9QHW4oVcoRkGUMe0ZtqsfLiTXJAldDHB6
kp5l4TkABlSu2H9qHLr9dlbdJCsgc0WDeN7zCdiYr+G+eKEAeUXD+TbnKcjY
feKB/flBmE7pKHL7YxpWpaRy5gcowWOjxUxS7VcwOIxeTBtQwparzvvuz5+B
D/63BCm5Q5DlsGdRX4wRlM2WCWl0FSzT/mwtCyGhbH7d9QMlKpiDfaY0TJEQ
03bq9FfXYTB/VlS5uNgEqRn5albJMBxYVdttyTBFYYUfNr1boIbyn+KFTw2m
6NBwj5fhrBrGNPa2ykIz9Lp5sGlQpYaaiC1m3E3myCn/iILK0MCpIHaJWGmO
8g0nE7OFGnDuCe4SscnII/2hVxOuAX+/HC59xSyUcbKApl+vhRjH1kkTKeFQ
ud9tlhbGmvP6DzEt0D5rb0v9Sy3wzGMzw10oSOxZ4mM008Gc3pqrpg0UtDxT
YSf11wH5BDNyzWFLFDo01GWVoQPSrdjKfjsrJA8xXJKV6iCDX5lnV2+Fsh7r
vbradPDEI5dCO2iN8vLlZxK+6YAWnLGMRZ2NNjcH+FktxuGj5zvpMcls9DqW
FSYLwuHeFXBRxNogu/oh65PJOOyu9KU5zNig4HU3XVeexSGbXcr8eJuKlv7q
J6Jcw+GuyqGIuhVDAeyE0ZdPccgVsON6QzHEcxFwfJ/hkBCuW1KxHUN3olnk
a4S/l0juhURh6EYji8msw+EcZ1fjhXgMzRu+U7u6Hof9vpdHrI5hqNjNJVD4
AodFOd8FWVzHEMW3cyTiDQ4zq4/byG5iyL6wbvIJ4W7dQPv1cgz5z+3ocW3B
oSCqeveP9zEknij1nyZsdA8/wpZgyHurY5Cwlfi3jXPFTIqhdkGNZKAdh0dn
xvdKOzHEf865wJDiwF27x03UhaEifvCaasKMa17igF4M7bQscGN14PDX0ZZX
zGEMPVLykhzf41Do6cPZrsWQb/lDRzbhw/3Fkc564v4iO7GG8NKtqfK6UQyR
U2/8/kiGg7lJR1nBOIbYnRMixy4cPtWsTYmbwtCoc3VFDmFJish7+TcMfeD2
FaoJX3KyHjMaMZR0kBMT1o3DvygPYQ4=
       "]]},
     Annotation[#, "Charting`Private`Tag$184934#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwdz3s0lHkYwPFxH2Reoy2NllZphdCpUJTnFylLKrRLm2SFECnZLntKZjJl
C+N05shtMhqVUlRGlzWVI0kOSUPDlpkwxpjLO2yMW5l9d/94znM+33+e89jH
poXF65NIpBBi/ttB8fKuxtHffbf9v+N9Df1tjkpoe0Bg1REgoW2FdeVFZXW0
OHjvkfjlIdGDO0QPObQMWGu7jFJK9Ii4qWdXaNnwVePskkP0fveL/nk0NkSY
tU7HEp27aNeFS7RKwIeLYgaWsIFOrnP8k8YHUWTKgHRxJUTuragdG2+GQ9QS
I30ZH8x19Kjtdp1g0ZM6HjD1HFaG4vKXl7vhdWFWscWBZjj5diMUTfTBKk6t
sa7kDVjzqWI9PQkwqGk7I5PewqNB//bOTYPAVcykJDV1QVMyZ+lelRTeZPOe
/uLRDZM/bsbupY7AJeGZjINpH0B/ptpy6UoF8I6ISZatveCpi3kUXqOCyF2+
juEjf0N79vq3Lc4aUJbIHK8rPsGyAuXMbXwMfJQHT1UYSUA5JRH3rPkHsMmo
payMz1CpaGij5H+BYmetvCVtACi2tzRS6QTw0udcd+8bhNyk+gSugxbOz9BO
mrgOgRZVSxPPTUGf168Pq4ykkLG2mb/45TRsyVeyX72SgqSm+XKX/Syk7z/7
yObyMMwld5c6/TEHHskpLGs/GbhsMZlPaPgKWtuJK6lDMth+3f7QA+t5+Oh9
m5OcMwInbQ8sH4jSgazNNC6VJofVqp/NRSEklFXSePNwuRwWYmPk5lkSolvO
nv/qOAqGL0prV5TpIWVwvoJRPgqH1zf0mQbro9DCj1vfLVFA9U+x3OdafXR0
tN9Ne1EBk0obS1mhAWpvG24dliugPny7AXurIfoh/7iUEqyEc4HMcr7MEOVp
M+OzuEqw7w/q5TGNkEvaY7dWXAneXtls2lpjlJ5ZQNVsVkGUXeeMntAYHd8p
8brDUMFkW97gUboJSjR3N9W8VkGRYXRGmAMZ8V3LPXQGalgorr+u30xG7hlS
K6G3GozO0vdsPGaKdo2M9Jqlq4F0O7p20MoMiUO0V0UVakgvqc2zajJDJ55q
3Hq71PDMJYdMPWKO8vIlF+K+qYEalL6aQVmAAtr8vMxW4PDJ9Z3wtGABaotm
7BYF4nD/GjhIoy3QwqYR88wkHPbXelJt5y1Q0KYqx3UXcchiVtA/3aGgVb95
8cg3cLgnty2l7MCQHzNu4vVzHHI4zBjxTgxddeCwPF/gEBemXlkTiqG7kQyj
G4S/Fwjuh0RgqKqFQac34nCJta8lNxZD1qN3GzY04ZDoWTxudhpDZU4O/txX
OCzP/i7Q5CaGyJ494+HtOMxvOGMhqsKQTWHjzDPCfeqh9zerMeS9qLvfsQOH
goi6/dseYIg/XeE9R1jnHHacKcCQ2w67QG4n8W8X65qBEENdnHrB0HscnlyY
OijswVDxS1ZusBAHts8BJ14vcb8kaGMd4eAbbnw/MYb2mRY4Mbpx+OtUxxv6
KIaeyIoS7D7gUOjqwQpVYcij+rEdk/CxwbI99hoMCZdb8ZWEV+1IkTROYMg4
5daJJyIcDPW6KwumMMTsmebZ9eLwud4nOWYWQxP2dTXZhAXJPPc13zD0kT1Q
qCB8dZn5pE6HoYQjrKjdfTj8CxRPYQw=
       "]]},
     Annotation[#, "Charting`Private`Tag$184934#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {0., 0.9958851692238457}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.935493102968995*^9, 3.936933038145441*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"4e0f2d46-a2c1-4318-a77a-284208a4ff99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<QZN_dep_m_var_N_Nf.eps\>\"", ",", "plotQuarkCondensate2"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.935493041701405*^9, 3.935493076455764*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"e95d7514-6d7e-495b-b349-7872d0c093e9"],

Cell[BoxData["\<\"QZN_dep_m_var_N_Nf.eps\"\>"], "Output",
 CellChangeTimes->{3.935493103133337*^9, 3.936933038264161*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"70715724-5ec3-438d-be14-2fc617c43c08"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"                                ", 
  RowBox[{"(*", " ", 
   RowBox[{"Plots", " ", "of", " ", "quark", " ", 
    RowBox[{"condensate", ":", " ", 
     RowBox[{"Fig", " ", ".5"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
  3.935491734323702*^9}, {3.935491804090559*^9, 3.935491892485486*^9}, {
  3.935492128969631*^9, 3.935492167950162*^9}, {3.935492215420912*^9, 
  3.935492295551523*^9}, {3.935492327867373*^9, 3.935492331757452*^9}, {
  3.935492749563656*^9, 3.935492758259543*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"ac274d12-03e3-4c44-b6db-8224796dd1bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotQuarkCondensate3", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"QC1", "[", 
       RowBox[{"m", ",", "0", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"QC1", "[", 
       RowBox[{"m", ",", "1", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"QC1", "[", 
       RowBox[{"m", ",", "2", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"QC1", "[", 
       RowBox[{"m", ",", "3", ",", "3", ",", "2"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "6"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "\[Sigma]"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
   3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
   3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
   3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
   3.935491734323702*^9}, {3.935491804090559*^9, 3.935491892485486*^9}, {
   3.935492128969631*^9, 3.935492167950162*^9}, {3.935492215420912*^9, 
   3.935492295551523*^9}, {3.935492327867373*^9, 3.935492334401536*^9}, {
   3.935492403472474*^9, 3.93549243694099*^9}, 3.9354927434853373`*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"2ffb73ac-a932-464e-a69b-9724a40c3e36"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xc41t0fB3B7c+/7th8pKhQSUel8ktKkEtmrSJ5CVnb42SGZiRQapFQy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       "]]},
     Annotation[#, "Charting`Private`Tag$194329#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc8V98fB3CyP8Znfz5CviVUFJVNnHeSSqRkZRYlyRepKCMjfBtWVkQK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       "]]},
     Annotation[#, "Charting`Private`Tag$194329#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hdcje8bB/AGlcbp7NMgSYWEiAh1Xw1ZaaCpoaKSpEHSoNKep1RoJ74i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       "]]},
     Annotation[#, "Charting`Private`Tag$194329#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8Fd8bB3D7WuGuthRJi0hpo/Ic8iUiyhol+5YtJGshVJasF1kjikgi
RCJRlkhaZOcqst07dqnwm99fM+/Xa2bOOc/nzJwzktbu5+3YWFhYzFhZWP5/
/H3GLVPfPVjlwGRQsk4jRSXCdtfuThkLaExpKvOkL6p0MH86x8i4ATnY3d6A
zgGz5aeiXWRugEIda/Q1OglCKQviF2XuQd/w7S7dUWn40Kw9ZiCTBX1Jm7i+
jx0C9wc+rXoyJcA1vdOJtKgODdHRr3Rl6sCmlK/IQs4IOLk8uSedO6FWs7wo
XNIBJrRuCiw87oSR8BL1NQMHaIuJpq797IQ685d/aREO0Bz5JfHO/k9gsMl7
WnbGAaIIzIcZhZ/AK2Z6fu6lI5CkdjQ1ZXbBp3N13rsvOIOMagwHOeILtL6i
rJlVuoLWTavwCuPvUBgXeLfD3xMOxjZo5Hh/h4UNfa4PqZ4gni3JE5PwHQ4p
lp0brfSE2Tp6pO3H71Ax2cF2ecETktet4ogaPRB08H0WzdULfgZZp1893Avi
egZdEg7eEBxo81yO1A+kkQOSP9x9wDm60VPkYD/syt9r6RnvA4YZOw5x6veD
a663smS5D+yq/VE5ENUPgfrnbg8t+8DHvza1UewDUBc/tjpw8zqIB9g2T84P
gGaNbAk51Req/OwG87uGwFkbsJ+j/vBI5cp30fkhiJqyes++KQCS2a92xRKG
YfQGIU3vcAD4xAS+8zMYhi+FfqbudwLgSE7iU91vw7Cdnir3XSEQzH+O1Pm7
jIDcdvNjdyODoI9fIFbKgw6OioZZLQeC4TxTaNOlYDq49wbIXtUKhrZPpLsp
cXRgq2ElHLYKhhqa6K1Nz+lg2PEnQSA+GNK2yVxfnqODtIgnF2k+GMwUT15u
8xoF4ritc3B1CPSaXdnvef0HcL1dr9p2+RZEjmq6pET8gL0xdqfLfW+BsrN0
YS3tBwx47o+3SbgFGX6DUtwvfsCUrcGU6PtbYJmqR8mY/QGCvVdEJuXD4Nc3
xbV3Tj/BUev+ggxXOCzp/2sTuTgGHxP6LM62R8Cjnh5uuDIG1YO2lNbJCDC2
rFC39R8Dj/H2Ljvu2/DS3a2uJHUMggPO8HGdug2B90aen/o2BkJdRbfHX90G
9vamVNez46DV7X5X/8UdENKMsW9Av2BTRThZtCES1AtrQfbcLyh9oN+6eTwS
fPlnhGlWv0B77PR9Bf4oGOnU/uAY+gsO8z1L4TCOglJTHgXBpl/wqp9py2BE
gb7zrVULzQnofty+uiYTA3ExftH/dCdB8IO8Le+bWGjCCuzsLSYhtoPP0GE6
Fn6f61H55DYJB4LK827wx4El5ejcw9hJUJf+etzpaBwoZC8anemahDoFkKPF
xcGnUvdtaYZToO75K9r5dDwIfrUrO2o+DdbrMLirMwEQQ3XK8Mo0GDUybshN
JIAHl4SUZ8A0lP6qFDRgTYSuY93xxenTIN61o2hdMRESMjWuSg5Mw9613PMD
aYlAdtilwH9pBtZTz1d0uyWB6J+Jp0MWDPi2yWvrX4Vk0Ca+G/vrxgAtq9TC
82eTwX9fzlaRmwwoVxIu6bySDP0WF2IMshlQxUUfUH6cDBmNrS4twwz4tOke
R/+2FJCIeSJbZskE65uFBS7CqbBju0thuDUGlaHExf270yB6SDIn5ioG3DJ+
O9RPp8FyxvdUWjAGX45hxjcc06BF5NSd/CwMGpLvXLMrTAMXoqjDuz4MqqZO
abHLpYM5u21C6J5ZuFv3wPfh8QzIXxbSf5szC5mOBhol1/Hv2LeZMxqFs5DG
diisJyMLtlQ0a7aVzoLinmkr+bdZ4OsVBJ/rZ0FSe+rlpc3ZoD07IT86OAux
B3xYPuVnA3OyfjOb6BywjdqZJ7s/gGODrh9UE+bw92pHWExNDpTs8SQ7ps2B
a9vv+IGuHJD28bl8L3cOsILiodOTOSAocHOhr2wOfPz4K/2Ec2ESxYl5f5kD
3XTxKfDNhbS8siuPSPOgohG/OeDkQ/h3ZYWfP2UeOpJf9SUN54Hny79GB7Ln
ge0qR+mHP3kwwcHywOTxPLA+KWDuoOTD10yeQ3lV8/Akh3pASTcfnnaKXDzZ
Mw9G0Q+j/9Tmg4XiiWJ3kQWQ0/rTtZz7CBr+BOt8TV8Av0AFlta7BfBVxHPZ
/eECWFfnRxg+LoDxYzYP+IsWwOvD+ALLuwLYdP2/RbWaBchy2LdUy1IIxgu8
Gc97FmDiV3x5k18hTE0nTN8jL8Ltiaad+zyfAGkwL1IrdhHsL6g8lgoqBpl/
tENjyYvAqZtsypZdDEpit4eCsxZhpPT3Ta6GYrC44HTw5dNFaHS6kBPI+RQK
v8n1ybQvwrjiN9gR9xRUPlbu4eBdgm6e0+c9i0vAsb6lpS50CeZchyVngkth
VUlQ6lDkEuRVyBYMJJZC5AuTgML4JQh9mmsy8qgUigrH5ZIeLMGtjUs2kh2l
wEzkSHSqWwLJvI9hUaLPwdsRXSL9WQK526rBfNXPIVjo5ZzT1WWgG5mrcHKW
w32bx6JkyxVA+jkWWv0V4HJG+O0+xxXY8p+FkdNSBago3nVS91iBF1qrzFyB
Shhlu/LSK3gFfOUyDtqoV8K+XHnjzw9WYFJbmU/kWSXUjVTEx9JXQFh7eM7q
bhX8uNTEw2fzG7AQk9nsc9UgZ0pfXrdbBUMdmi524DVkEGA9ynUVmJhWmZ/+
a+DryOAUubYKdosrFmLur2FC1ZSkGLYKh3bvvpNX/BryZDsPOOSuQn5zbXfH
7joQ3ah16RxaBZ2/l4r9dtYD16PU0WyTP3BlYEaYP/UNDC3ofURaf0HLOuKN
WdNbmB8WUaAYrYFDSseHK5wtEFfk72BisgG2c+3P91R0gIwAj65vOgv6ILBP
PyS1Cyo9govuZbOiHBQVLhn0Fb7uTOQ+l8CGppwCuRx/d4P0rS+7L91nR7En
vrwRO98LpmXsB+wz2RGbDtJPNOuFaLqiknsOOxrdIjvDYdMLS5CkFVLIjl7r
iul0e/XC+3+GzvnV+PUdtm8P0HrByae7iNHLjtbPH3Vt7+6FEqde+RuiHMjP
6+nmdKM+UNIfPpSdzoHu8fCzblPrh9oJToZ1NgeKlOhIfXa6H1RC9uXLPORA
R7Xv3T2u1w/qZX7kkiccCPlSb/13sR/OkkjLtdUc6GzRCUUpn36w7jld1fed
A9lletxhLeyHKMsyJQqJEwW1Pgu7yj8Agx7hKjHRnMjvWU3LSuMAlCld2Pwu
ngu5lmmLo51DQDFu7i0I50affZTT7U8PA4yyxL/15kHVUdsu6+0bgfsUx80y
vryolyNEZ/TdCIRmOd0+7MyHrm6z/LPLgQ5q5vYzZ9340KO3Tm2iznRgF7Y5
5+jJhxgU6VcCrnQIi78olu7Ph45pzvGzeNEhIkzvGUsUHzourtP85wYd7jof
/v6hiA+d3a9w0zyFDnFHWHdZM/jQFZks2ZFWOmR+TH1/z4MfbXTv7sk4Mgri
1Yid5s2P1PZGoW3Ko5DxcALSffmRecmaY97JUfz8WPXjYH6k6sBkq1IfhftS
PUVv4viR5reelLXzo0DzocbPl/IjSVU2MYLHKMRIJJsbz/GjkGYWTvviUQhy
S5zd6rkJQaCiv6D8D5i22i18wXozAl4fO2HVnxC1NsUxZL8F6bFtiJreH4Oa
GU1si5kAYlxTDFn7Mw7dO4+NKksLokftcMfFegIc99jsT8wXROKVQ6eWhyah
wdg8QFVCCJ3O7b8YJj0N7xPILTrbhVDNDjPa8z3T0P6xk2QqJYRmRkRz+uWn
oUdDvcRNRghljZyUkVGahtkjcvR0eSFU1OyWlKQ7DRLUDY1lFSGkllYf+/Xa
NPh/zyUUXRZC15921XQ2ToOi6VQhKUcI7ZKRaDhjNAMjLdln13KFkL//kXSD
CzMQrWS0MJYnhDLYV/VM8XV2XPTNiaoCIZTbzHra1G4G0gZpnRdKhdBVY02n
g9dmgM1GdSmrXgj5FrIgvaQZ+OSaivYMCaHvN7MEZD/NgMstje8nxQiIRaMq
KEiFAb8ju36JbyWg6yqWrcWqDAhPuPj7rwQBDQQO7exVZ0BWjqdIjRQBvctH
5D1n8HW5Psv8yF4Cog3UTuabMEDx3/KwvBIByfKNGJM8GPDH+/HENhMCWuC7
Z9OexYCIwIOr66YERHK1ncvOYQAx7DXvkBkBlbybqfDIY8C+xC97MywISP90
1gTvEwZYPN9wEbYnIHHmTzGxCgY0MEzmBK8RkGCCzlp1GwPu2PP8YU0kIJdE
NlhcYIBd69YsXhoBjcYsmj1eZoDaPkU1oRQCipOVdzJZZcDfuUuR29MJqJQ8
YVuyzgC3oHJReEhADp5rpGO8TDBKsjgeWE5Af6R9lWu3MkHq7YvA5S8EdDZl
mD9FnQkb0m3b178RkEqexJMZDSYM3B5u4uwhIDqLbwhoMSFZl28zeYCAfh0r
+jmgywTe3suZij/x8a9mvF42ZsIsxlfnsUhAysfPvSlwZMLrrVYbUyQierP0
2JQSyQRUcfVvJ4WIko9EeS5FMaFJJ3TlhTARLbT9s/ocw4T2gIfYDXEiukHZ
3Roej7ffOzZMkCYidd+fjM+pTPhHc36jrEhEv+ojlHkeM+H4Fu+QyHNE9MJk
eetMAxPq8sOC3A2IqD7PkHa3kQlqJ2l+hkZEtGV7rsTOd0zQdqm8KnGBiDaq
fN2MW5hg1vbbqsySiM+PxSO5H5ngHxGk1udORMSvv7lH+phQvR7BvvceEfV/
v+LMOs+Ee3OSiUfjiGhRhPtc6AK+T/tZK/VfAhEZRrYeZV1iAl/bvKplMhFV
8bzcsrrChIs0i+DkLCLalJe1vWuNCeuyR9bYnhERtogapXkxUL8wttzfSUQ/
s4z2O0lgIKwTHDHZRUQOG7wmJdswmFERo6x8IaJXJr2Nc9sxoEmfO0zowfsv
wX7NawcG41it1+kRIvr6oMHNejcGdyOSZl/MEtFhq6yw2QMYfCw/NRUjREIH
spm8/acwCD35YiyeSELVMqrVv9QxONIsTaeRSeh2m8if+f8wyOrj7MkUIaGX
zpePcp7GwJW15d1TSRI6JDH/SVgHg016OjkdB0iIP6iGZd0AA+0pQ9PN50no
yM5tHO34PnXd652BkCEJYSQH2RIbDMrWDuuRjUkoJe+USKwtBqJCVI2tZiSU
1jd/Vtceg8mjvYpy1iQUZW+u+8oJgzvhlwR0PUmIfqZxysIDg3fb7d9HJ5CQ
zta11Y+BGGwf7hJxSyIhdy1tyeAgDPwzT7rqJZOQ6KcQS4UbGCiIkkmENBI6
q7RV9t5NDDKITVYpOSQ0erhRAEIx8OaSWsspJaFtB3l5r9/GQHpmULHqIwmJ
H5IkasZjcPOJ1u3UTySkSknQHMTd51jR5/eZhPKnlSo8EzCIG4sOOdFNQt+s
BVB6Igb/ho53NgySkIDya/kfNAy+dt13bp8hIaV5srpeGgZhVUY5dD4ywvTd
Xmbl4v3rOnNnehMZ1c/mxO9+iEH/lKr70hYyEpm0fvgc90EJ+ZO8RDLqPtzr
3ZCHwXAYV6+CGBmVm9owvj/CQPl8lWCwLBllX2PbRn+CweyMcLCEDhnNxXTG
XynDx8sl4LD7LBn9XVfwG8KtuZ3z7EF9Mip6JlitX47nazAnpmFIRvqGy/8p
vsDgTE1rletFMvJybH06W4HBo9v+WK0LGVmtHArSrcbgotSAhXkMGd1I7RGn
1WNQ4tGRqRZLRv5x+e5M3Kz1dQN74slo6avYac03+P3mOWa/k8iIVhYTvYJ7
NsnemJZBRo3T4tfOv8XrwT2n21lERiHbhPTmmzAonuE8eaqNjAomV/WGWvH5
o7wSsLedjNw0qWF72jA4d3eiRugjGSmTq/W9cS/v/HBspIuMDnNVVPB8wABd
jjsU1Iu3x0p7va/9//UX3Vc1QUaRtQvK1h8x+Fu5X0yWm4IyvZP8Ij5jIJ+x
/I6Hl4L0nWeCm3Bbhrz2GOejIPH/1A+xfcGg6cyZ9zlbKGiP1PMHgbijR+yv
ClMoaP3vvQzXrxiI82U1c+6koBZxwZuoG4MTlzZ5j6hRkNLwjtbiXgzc1L5I
1KlTUL7jLgk67ge70lrTNSjIaTN5Hxn/D+OY37XNRJuC7pzc6x2Iuz3iVFvH
OQpSLQit1+zH613qv/2VJQV9yKQldg1gEMg+2U67QUGk0eKsF8N4fU4p82cE
U1Cc1UbgT9whYVFauaEUlPsgk0QawSCCU/59SQT+/P0XrnrijuX2qm++R0Ed
ydi0LB2DXP6156tZFHS/cvBEwigGrUShlEv1FKTbEjUtP4aBjqH1N5sGCvIz
vVZqjPtjUjnRuZGCwCtE+Qbuz2TjOJ9mCnIduZDdjnuAmn43tpOCxqYuVtiP
43mL7QxsGKaggKAn5nG/MKBIK1ntZKGipteODa8m8bzuh6/wsFHR4N6xpD7c
Tls+x8ywUxFdu+bkKu7a38415dxUdCHfVPDIFAbWHRlENQEqynxUU/8Ud4kP
y3sLCSqqjnntS5vGQKO1eW/qCSp6MlHWpcnAwEOF1BCgQkV7WdlrrXDfL7c0
uYyo6Pi8S2gA7pnM1Vsy6lSkOmOQV4I7wVN28MUZKnoZ9V6VyMRgSCw2tsuM
iuzC92zuxn3dzXiRz4+K1EYP7T41i+d/xLZFJoCK2vtUr5vjfrN2NUMtiIoO
zpc98MLNFxOj7h9CRdvXC249xJ1V1JQ0eZeKTEZ2xrHOYfB+4uDhljQqMuYx
WKzETbIR8AmvpaKdfIuXeRYwqN67VTunjopK/JztxHFbzO+VeP2GisKdRs8o
4C4I0Xi/2ERFKWu0WhPcxx8EUWw7qGiP15GD+bitB6cr1YaoaJ7zfbLyIgbc
+auRFiNUZDiz660O7mIX7sv+o1SUP+TQZYF7+a8Ud9k4FYml788IxR0pamYi
ieF5DMf+asG9f9RB9uQcFQU704704f5aeG3DdIGKaNUdztO4JZTiH8etUJH2
wcBbm5cwaGTJDihepaLxW+qOErgdW4r1Wv7i45n6cXA/7k1xNTt+ruF5DYb+
ANzPTVpWNjaoqIWm5a+P+3/FgGBI
       "]]},
     Annotation[#, "Charting`Private`Tag$194329#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 6}, {0., 0.9999259755764758}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.935492438947864*^9, 3.9354931034315577`*^9, 
  3.936933038531334*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"1ce4c3b0-dcfa-4288-bb61-37afafd27545"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<QZN_dep_m_var_mu.eps\>\"", ",", "plotQuarkCondensate3"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.935492524630169*^9, 3.935492538241993*^9}, 
   3.935492815438349*^9, 3.935492862152264*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"171d03bd-0424-47c9-b858-4db7cf10f622"],

Cell[BoxData["\<\"QZN_dep_m_var_mu.eps\"\>"], "Output",
 CellChangeTimes->{3.935492539770933*^9, 3.935493103595487*^9, 
  3.936933038605308*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"e9f6a1df-a591-4944-b33e-7e85add49971"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotQuarkCondensate4", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"QCH", "[", 
         RowBox[{"m", ",", "0", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"QCH", "[", 
         RowBox[{"m", ",", "1", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"QCH", "[", 
         RowBox[{"m", ",", "2", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"QCH", "[", 
         RowBox[{"m", ",", "3", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "6"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"m", ",", "\[Sigma]"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}], ",", 
    RowBox[{"Exclusions", "->", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
   3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
   3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
   3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
   3.935491734323702*^9}, {3.935491804090559*^9, 3.935491892485486*^9}, {
   3.935492128969631*^9, 3.935492167950162*^9}, {3.935492215420912*^9, 
   3.935492295551523*^9}, {3.935492327867373*^9, 3.935492334401536*^9}, {
   3.935492403472474*^9, 3.93549243694099*^9}, {3.935492543897154*^9, 
   3.9354926266987743`*^9}, 3.935492744849566*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"42998a56-277e-45ae-9fa8-ff76813a9001"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwlz30w1Akcx3GiXTmPxf56YsTaPJzRIOFqv9/SpBJ69Bhl11PacJJCJCWV
3T0PNXdbHm/qVFw3aaJzeSrsVlLydM0cZcnDLvsrixJr73dzf3znM6/3f991
nPj9kUs0NDR8qPtvv3rHFe+Nz2T/vwnsSxHrbV6zwiBkiCPqYPnCK8VwrIAV
B74Vg465VP/00JPPY2WALdO/jEv1LIZy7WGWEBxci0+4Uf2lePfHA6wSGF0n
sWu1FkJ8WfJzP9Z9cEk7SDNllkAzn/+XD6sB/lj9zTDS7D4spSXSx2NfQ3O+
Z0/rtkbYdS48+5F/H8zb5kyHmoqhNiWy/3bnABTNKFtube6Ad8HHHRNPD8El
7Zc57KG3YOwliGrGUchkj7KVXr1g1B1ZvSlEDrHtw611r96BlQXvbjaHBEvt
e6hg9INb/4mXWws+w5xPyViW6j00f8vc031TCaoGc+7JlEGIaZRIGrJmoJez
6Te9FimIuBWrTY9+gWR5rZQ/NQQOgYOzi5FzsFMVcavT8iMMKP06cNc8rBm8
Xl5vMwJT71dtYBxSQcHT7fZnHUYhrzI1OiBADeUDBfF0YgxYhjo+Z25qoKZV
bk5v/xjUJGRWCks10WywMXm2fBy6rQvp+wqWoFjrWJLUSwbMC102oSItXJkz
7hogk4H73vcupTe1sW2sVrciRQ79CdlsAX8pHtx4PMh4Sg7V7kH6rfk0XGbl
PXMkegIY/uJ3d7LpyFqVEpT7fAJAqpH/NEkH5c4H3qyymAQRI0afdWYZXpz0
O22bNAlZJcdyNsbq4punW5ZA3SQUd/zSJkz4Dvt0iAq1ahLS4wo/mSXq4cdN
l1/ruytAHm6zMoijj5+vCV1sYxWQq5JpD0QZoIvz322FIgXUTXiRBsGGWGNY
7DfZpIBeazepB9MIfzra5Rk+pIAYW65j4W0j1PMVF/2qTUKzf0jaVnNj7GyK
fuFkQYJzoOyuSbkxLrg/PlPrQQLvwo6+LWuW42WXFLy3l4TLUTrfNAuX4+MQ
UWIPl4R6s3C1zGQFDoSGtuxMJuHPxUtadsIVmLWMZ8jPJqHjoadMYGyCN4RO
TKdrJLRaRLXxC0yw6MWN3wfLSLhYe6h8UNcUZ9X3E45UknDY8p+wEIEpWnlM
J598RMJ8jeMaezoDnRt5ruJ6Es5qjbdfz2DgfOmzAt1WEhhM93BrDQK9BBMP
aO0knI7zn9ZNITDYQeTU3knCWtcICSuNQKly4dQw5SbVj0Xb0gn0W6ysWqCs
KxBsTz1PYOh+2vT3b0koqWy5Nn6FwLzwCDmfctuY00bJDQLVgRlZu7tIMOEa
Jmc/IZDH3XzuSTf1r53Z7vIGAiucRG5dlMOm7Mzrmwi8c9FgZJzynfM72qZb
COxJDzEjekj4oSydEfGKQLLSfjGBMqdfXrNtgMCfxZpCy14S6LfnroZ9ILB6
gyTXjXIVj34kVUpg4gedDF/Ks/OW9OoRAh0JY0ylfHV1cMA6kkC297BHJ2VH
abT9ls8E0o4x+0cod989pQ5UEvjigkHSAmVz9/yKvC8EGu37em59HwnPNErT
quYI5LRrzWymHCOp8pPME7in903Yfsp6eXVWwyoCS7wj66MpPwiQfFGrCTSn
iY3SKf8LxNRRcw==
       "]]},
     Annotation[#, "Charting`Private`Tag$194437#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3k01HsfB3BL2SpLyS+KFKaF6hYVnpv3t7RdS7TYLyW7iBZCWSKJEOp2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       "]]},
     Annotation[#, "Charting`Private`Tag$194437#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nk01ev3B/DjmM7RQL44hgaZRVdJhYa9aVBkKkmEzENCbiS3SMk8R2WK
CImQhJCQ4qKSsXDOR7iiOk5Rmfl9fn/s9azXWs96r7332pvtvY47USkUSgdZ
///OGnhmmHhd2//rgvz32TzX/aGOikrvFWzgWHZNtmTGYXg7Oeoeo+AJTh6V
Ml/SzeHH0wPRHgqBoO8R9fR1ujNcF5tef0YhFk7WpMPtdD9oa9b/74TCPVgs
u3eHOz0UvLL8/jVWKIYc9qa6dym3oSE6usZQoQ60dh+zoSfkAS+fD/+E+3tI
XBa8G2FVCUeD7G4+M++DgriCn84qDVB52YmZ+4EF05Xy8pqWb+CT5Tk1n0sj
EPyoT5Va2gbr9GKcG/ALKIwbGrqodoBQt1PZbqtvcFJWxfvctU6QlfYouGnP
ger1M5ceJHaDJvN8m07iT3i5lNWz26gXGuavHetOmwbpdtXL2jN94PqypaXu
+m8Y8It0zzT5BCkO+ZKiZ2eAvl+3xNG3HzwMxBtVXWegKn9zxsLlfti/I8Lt
oPcMXKP+9ooL7Idh6rmqv6/NgNjpxZbHYf2gmv2XeWfWDKjG27i+TumHuqFn
CXGfZ8DwT7G13Yt+GLFuogk4zIIVpeSkGXUAtlp8/rPsNAfpCY+c3G8MQLow
LEedn4PysBlhatgACLxN55XwnYOOpU7jO5EDMK5jIbIjZA76qa5XqhMG4IHK
++0u2XMgbxhUN5I5AJIrtR7vWXMwf1qsq7FmAPjy7g5nnpoHZ6vRsuqfA8Ca
Nn6HRxdAn7X55VvzQYiV6pP1Nl2ABydU/YUtB2H/AZvLmacXwFeo84GZ9SBk
JnrILbstQCoRafPBYRDObo8IqIlcAFbvTECR9yCMeDYq7GpfgCCzHYlfIwZh
fEIjSMV4ESIsDIXiqwdhipDYJnZyCTgOB9jvRJgg7TCjscl6CUxVn0h6MZhg
PNatpeS0BOczmpTXSDKh6HvcAW3fJdiquX5KdxMTnOd4T9kkL0GomY5JsjIT
+oWnrub1LMEd+6MuvfuY0HCotW2X+TK0UjWkuhyZEF8Y4HLq1ApIvVwIXy5i
ghXXofYemxWwTou9vljMBIVTgtvNnFfgT0/ct9lSJtRSH8yb+K6AefKQILuc
CeOn38bo31qBTan1LxprmQA06fJ971fgiHdOjFw7Ey6V2VMSZSm4Oil2rGWC
zBOkGfqnUfACLTm/VZoFRT+C88IzKZgl4e0TJ8MC9c6Flbs5FJyVzSk+LscC
SOaUPS+kYP72uqBuRRZYSPWJL9RQUDfbKff1XyyIVMwbvTpIQanOLC7bvSyY
hINXbmzgwmArk3lfcxZUeF8rjM3kwuMbiXmfUPJ/zY/y0zlcqPuaOtoUxgJb
Prs6uXwuLPbbWiIawQJaus6H6mIu/HuQM/k0igWWzdSZsRdcmDnnpzISz4Ll
DTd1YZALuVMjTNekseBQW8QnjjgVZY0lqbeLWdAtf4vfNJGK0ylflh90suCo
orjm+dtUXNX4xa+9iwV1ShmuEalUxCPjn6a6WVCgkv9vQzYVi9VSHPf2sSBw
e02U+lMq+p6xzWscYIHSvhFBkW4q2m7KyUsfZcEVsx3ifaLcmGek2xX9mwVy
N7qUrFO4MfDHp6IYEQIsyri3O2dw471TMmE+ogREf96h5XWfG/epP4w0FyPg
NyQdDS7gxnZFC6H14gS8WTRzz33OjR8S7m3JkCLAza+3kP2JG3vulO/xlyGg
2O3TX4GSPKj840/NbTUCtEwIjcw0HkzZmT+aqkdA7Tgv2z6TB3+VpdofOELA
/mDVXIUcHsza3Kr/jfTBssuixY940GBTl5WWPgFGIiJ/ap/zoMf1nbHvjhFg
//FIZX8fD6qHGmUxTQmIOlumJSbCi+Ylvc0JVgSsnfv48xODF111mJeVzhAQ
n7BSkCHFi7Kh8rl1pG83HpOUl+XFJ48Puk1YE5Al92V+hzovrt61tVzzLAHl
41K1pia8mBC+qrLOkQCm9839MdG86Gvb4HPuPAGU+voN2fFk3pST3xJpOcHF
xYokXqRoNXyL9STA/bFPzVA6L3LcHm8t9SJgdsJWU+MxL7LL69Z/v0CAsIO2
+sBbXtToOS+h70fAkZMceWVBPkwpWOHODiSgTOv0mtcJfCh+Z2BxIIbMn4pM
T0rmw1rh1KLDsQQkP6pVcUzhQ9r88flS0v5S0vrc9/nw3wjBCyFx5D6XxkJ1
SvnQMFmuRyGBgLb6i5S6d3yY3GTdeDqJgFG9+OmKVfx4OKT5UkAqAWLmzZ8e
3uRHRfPO/KpcAg7vfYBOEfwouf1Q8ao8Ai7JBOdvjuFHpZNObjakP05q+6Ym
8eOydOUyNZ+AtLBioegcfpzCj0VHHhIg/TxZz6uBH43UJEzePCJgy3rHZzuX
+FFM66NXdAkBllSd9VMUGnLxZYf3ko4a33CjmIeGlLEVa+lSAr6X95korqbh
iLALPCVdYmjwXVyKhs9y7Ed6nhCgEaQuu6hJww4Rl5G15QTAMCWh8SINn6Sd
NTOtIkAoaGpjhz8NBT020lNID0uNFjGv0PBa3ZjfEOmQk80tsyE0jLhYEOj5
nIDWlhiKWjINx1adOxxWTYB5iaR32jMaDqWX/iysJcDjiobxxT80lGDuCX5V
T+5XQoEZPE9DVYcnfdQGAgQrGOfilmkom2TC0SFdxpkPfcRHR78TFIeXpGfs
G+qGxOh4w7XZvrKRgOtHjf4y3E1HzoTBbFoTASlirmsU/Om4zztdWKuFgKr1
JgaT/9BRiufNofOkP8poRlQE0VHVJPDIfdLiajRevTA6jj41eEH7l7xnvYeL
LrfpyMyUd+shXWEYr70tlY4ViwkbaK0E9J7w95/NoKPEua/Z2qRFzx75FZ5L
xzNHV23OJJ3kP/6toJyOh1IqOU5t5P0Hdij7VNHRiHfbtjuku0KqXLRr6ehk
Nq7bQlo4IXyk9RUd3RtfEsrtBKjf8d58q5mOJ8TU3S1JH8+wsLVqoyNWRTZH
kk4oUBr41klHw1e3Fr6SLi0RkijvJefZc7tT8i0BHc9mza/009FWVvaqPukf
NUNJB1l0DNrisHCZtFBjS+fqYTqGuIbnNN1iw7aWUqGe/+go1EgJYyWxwfjd
XaOMCTpe9bXjzCSzIbbftXXrT7KftCxj5btsKB4yof35Rcdi+Kynk8KGt2Oa
h+tm6dh6/91ri1Q2rJ6mNRpRBLDK4u8ToelsiFpV8NxLUAD1cE/NQBYbwvdO
PHyyVQCjCvS+eBWw4fo9t7Cd7gLY0biPCtVs0LVy/m7kKYD2Jc5gU8MGbnEH
U1cfATQ+9WP6Si0bQhLOSKUFCKCrimhTVR0bQkOMSyhRArgtRIV/yys2RLjv
7GsrFEDLJwHHptvYEL+LS9GeLYDqZe89ZZhsyHh3902s9yrsozHyV5bYcNXz
1o8NPqvxv93h79doTcI3OyXx0/Zr8GdSrIay+yRELX3lYTmvRY0dH9/cSpmE
6u96nLWWglghmGHMrp+EXnnNYW05IYw723XAbmQSXJUd1G7lCuFqo+b0bB4O
NJhb/aOzcR1+qHdpVZfmwA6LrwUi99fholaVf6U2BzxuHO7bJyWM4RqX8ZEJ
B8KdafNct4SxyirFp8eBAy822K18Ffkfsqytm474ceD5cij3ltj/4XW6h2D0
TQ68e3rga8w6EUyNVZdTT+LAa2nnN9GJIpjemvr4cxYHQipP3v8sIIp/Voq9
bQs5cEZm0MYqRhRltX/5/f2MAwsValIq/GK446XHruYXHLjCPdGeHCiGC5mv
EgVec0BMTstOnsJAvZjvT/jaOXDJ0/yXwGUGWm5NUW//wIH1uxxbFP5h4PD0
ou8o6fqlC+m6VxlovFxYtEhaICbmYEAwA62P8/1S7eTAvcKmpIkIBsbbOX6L
Jv1mXH1nSyoDVywCr+t3cUDEQdDvZi0DPRz2BtV2k/Nu2aB/v46B+eopml2k
baa2bHxRz8CHIWvHJkg/DD785lcTA3uuWm1g9HBgT9ZVMce3DOQUqix7k7Zn
fqvQZTHwTjNXrEwvB/hz5yJthhhYtq0lSpN0kQe/bcAwA32GaIFGpP8syPCX
jTFQjbEOA0hHSlqe2sxh4H6DUe0PpNWGXVT2/WQgn5scc4x0d4HvisU0A1tv
rL24SHqjVkJ+/AwDhUxngxT7OPCKkvlP0RwD7du5f+8l7dpSZNyywMBjvR02
x0mvjq+WHV1i4D0DpxcupJ+caplZWWHgRr5moauk/w+ZF0CX
       "]]},
     Annotation[#, "Charting`Private`Tag$194437#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1nk0lF/8B/AxtrHOjDBCkr2QQqLtfkSIsrRYkpQtSpIiaRFJyRKhshRR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       "]]},
     Annotation[#, "Charting`Private`Tag$194437#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 6}, {0., 0.9950547530826872}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9354926525463057`*^9, 3.935493132442322*^9, 
  3.936933067218401*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"25ed20c3-040b-4022-87d0-d6374e2fd59a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<QZN_inf_N_dep_m_var_mu.eps\>\"", ",", "plotQuarkCondensate4"}],
   "]"}]], "Input",
 CellChangeTimes->{3.935492646088686*^9, 3.935492766467798*^9, 
  3.9354928744006233`*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"9c46c57f-e1d6-48ce-8a5c-da1ce0219acc"],

Cell[BoxData["\<\"QZN_inf_N_dep_m_var_mu.eps\"\>"], "Output",
 CellChangeTimes->{3.935493132586936*^9, 3.9369330673246737`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"3a7ab259-fcd1-491a-af05-640dc2678be0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"plotQuarkCondensate5", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"QCHV", "[", 
        RowBox[{"m", ",", "0"}], "]"}], ",", 
       RowBox[{"QCHV", "[", 
        RowBox[{"m", ",", "1"}], "]"}], ",", 
       RowBox[{"QCHV", "[", 
        RowBox[{"m", ",", "2"}], "]"}], ",", 
       RowBox[{"QCHV", "[", 
        RowBox[{"m", ",", "3"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "6"}], "}"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{"m", ",", "\[Sigma]"}], "}"}]}], ",", 
     RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
  3.935491734323702*^9}, {3.935491804090559*^9, 3.935491892485486*^9}, {
  3.935492128969631*^9, 3.935492167950162*^9}, {3.935492215420912*^9, 
  3.935492295551523*^9}, {3.935492327867373*^9, 3.935492334401536*^9}, {
  3.935492403472474*^9, 3.93549243694099*^9}, {3.935492543897154*^9, 
  3.9354926266987743`*^9}, {3.93549277432003*^9, 3.935492822634984*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"55df14b5-fa5e-4fc0-8a7e-1bacdb8bdecf"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwdz3s0lAkYx/ERGdncinm7jSPG5LKtjhA2nqd0siXp6hplxi1NWIkQFUll
Zo5Lnd0p1z21KrY91Smtza0wU0nJrc7ZUTMkZpi3DCqM2Xf3j+f8zuf737Oa
k7gnegGNRvOn7r/96pdQtivxtLf6/03yPhe1xu4lOwLCBjmiTvZOeKEaihew
E8C/WuZUQPVP93z4PHY22LMCK7lUz2GoVx1gC+EHt7Kj7lR/Lt7+YS+7HEZW
SxzabIWQWJn6NIB9G1wy9+lbsMqhhc//25/dCH+umDGJZt6GhfrJ9NH4l9BS
5NPbtrkJtp2KzLsf2A+z9vmT4RZiqEuPll7vGoDSKXXrtY2d8Db0iFNy2iCc
03ue7z34Gsx8BTEt+BHOeH/0Vvv2gWlP9N0NYUqI7xhqq3/xFmyseDfzOCRY
691CFUMK7tKjzzcVf4YZ//KRHM07aJk5vaPnqho0jZbcY+kyiGuSSBpzpqCf
s+H3xa1yEHGrV1gc+gJpyjo5f2IQ1gbLpuejv4GvJupal/UHGFAHdOK2WVgl
u1zVYDcME++Wr2Ps10DR4y2OJ9d+hMKajNigIC1UDRQn0okRYJsY+J+4SkMd
m4L8PukIPEg6XSOs0EGmrCl1umoUemxL6LuLF6BY93CK3FcBrNxuu3CRLi7L
H3ULUijAY9c7l4qretg+UmdYna4EaVKet4C/EPe5Hgkxm1DCXY8Qo7YifVxk
4zd1MHYMGIHitzfy6Mhenh5S8HQMQE4repxigGPr975abjUOIkacEfvEIswd
D0izTxmHnPLD+a7xhvjqsdcCqB+Hss5f24VJ3+EbA6JaqxmHrISST8zkxfhh
w/mXRh4qUEbaLQvhGOHnS0IX+3gVFGgUegMxxui6/k17iUgF9WO+pHGoCd43
KQsYb1ZBn6273JNlioWHun0iB1UQZ891KrluikY7xaW/6ZHQEhiWucnSDLua
Y585W5GwPlhx07zKDOc8Hp6o8ySBl7u132vlErzgko63dpFwPsZgRqdkCT4M
EyX3ckloYEZqFeZLURoe3vpTKgl/zZ/TdRAuxZxFPBN+Hgmd93wUAjNzvCJ0
ZjlfIqHNKqadX2yOpc+u/CGrJOFs3f4qmaEFTmtvJx2sIeGA9T8RYQILZHlO
ph67T8LsA6eVjnQGujTx3MQNJJzUHe24nM3A2YonxYZtJDBYHpG2NAJ9BWN3
9DtISEsInDRMJzB0rci5o4uEVW5REnYmgXL13PEhys2an0s3ZxEYMF9TO0fZ
UCDYknGGwPA9+pPfvyahvKb10ugFAgsjo5R8yu0jzq6SKwRqg7NztneTYM41
Sc17RCCPu/HUox7qXwfm9qpGAqudRe7dlCMmHCwbmgm8cdZ4eJTyjTNb2ydb
CezNCmMSvST8WJnFiHpBIFnjOJ9EmSNVPtg8QOAvYh2hdR8J9OvfLka8J/DO
OkmBO+VaHv1ghpzA5PcG2TspT89a0+8OE+hEmGEG5YsrQoNWkwR6+Q15dlF2
ksc6en0mUP8wSzpMuefmcW2wmsBnucYpc5QtPYqqC78QaLr766k1/SQ8oVVk
1n4jkNOhO7WRcpykNkAyS+COvlcReygvLqy3GdIQWO4X3RBL+U6Q5ItWSyBT
X2yaRflfxpxRdA==
       "]]},
     Annotation[#, "Charting`Private`Tag$279338#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3tUjAkYBvAhmYxSMeazIpEZ4axRriHv65qsEZuKmo0yXSbdzKaLTDIa
rJpOTaIwFDubVizSkBLpYjqtnBja1na/Tmm+Uqm0NfvtH+95zu+f5zzvQp/Q
H30n02g0HnX/58gPIYp9oXGbbTaSWb/XCTefEyyxecvxAj/IiAlTOcIbXVug
jBMCLQUOzptU7tCXty0xiBMLgUXiFCuVP0hYA/P4nCRQDbkwjVWRUPV6d7sL
5wb8IV/F78w/D6GZEZXOnPtg0WEw61j+FShJTCzkcYrB4Et7ZXxeNhhOFdG1
gW/Bavu6XQ05T8HptLc0360Wwqcc3qN1fAVPon3rlTUNELU8eJxuroY6j2Nc
UWQrXJ5TuT9qRzWYO8r8SrAT7kg87UzGa8BM4/tonWcPKJzmiloNP4C1VVCO
1IeERf3aOJ2uFtbXB1dtkfeDpfz9hVupf0PJt7g9mmsDME3s5PTOox4CXqjV
xZIhKLh3JNf2UyNkHM2eO/vIMEz6mr5XZNEM3x9s/jrhOwqRbVp23IEWaBhw
rkanMbh94EDErsBW+NL43UqW6zgkmMwpsjzfBsl3T/q7u+vhSjnD9S9ZO3BM
jXhR12hYVXP6ovznDlCFxd1NujkJJ+Ljgxn8TtCwU+n75ZOxSNdWJmF3weKz
721+yjDAW5IFx3eSXWC/r3H1zWtTMKeQ2cFWaqE+TLpZlmiI0RHHPLuwGx7Z
HzIpT5mKjCaJ1O1TN7DcXtfdkdLxnZUq/YFXD0ALLeVVuBFmRR5JW6LpgQxW
gAknahoOVza3lTh+BskN4fk1gQzMrkhcuj/nMyiq0yuSwqZjwuVtilyjXhCH
pPbNFxljucOvG5T8XujxtplzyMcEkwXXy1i3eyFhvHtKg98MTBcKzX7r7IVn
nx3JGR6myNlTHzVopYOP7PUtGxab4YK+xugwFx0ELD3KTVWaYdWgi60oXgcl
bp4xWyzN0SKobnDHPR2sOtidw8wyR/1IR1ahRgdBZ3fWOljMxOTWjf+eG9LB
BT+jb5NSZ6Ly42jT9pkkPJ/vre9mzkJaKa/TcAUJBRPnDJYlzULNvofhxjtI
qM7b1i0zZ2LFyt7A1Z4klFv5VSTKmbhlsllzaAgJ8U9cs5oZs7H041DN4VgS
+Iv+8fKUzUZugNkClYyEMRXXYjmdhXnVtUL/qyScMtD+mRbLwhDFdb5YSQJr
sb03m0bg8Tc9Q0sfkBAZ4jbIiCYwU5TsPfGUhHlrBWpODIESYoXUuoCEl+PH
r28VE8jTxaXtosyQybafPENg2uPgU3LKN+6WXdL+QvWxIwXsZyRUdNmtUV8l
MCLrg9KxkATmUdMIaRGBimFr29jn1L/L5u/OKiawVMGdyKTs9WWZ5fOXBLoc
si4opXznzM6KwTICR7hdI0bFJGzMFLMEbwhssuvOlFP2qe9RbW0gsM629uqt
FyTQlaMXvZoIrOU93l1GOTeIfvhkC4EmndO17ZS/ji2iP+ogsCphb7/NSxIu
zvVwX0gS6CSeZ3ufMrfFf7lDP4Gnzqhd31LW5JzQHxwgMOPsWmEfZUv7lOzk
YQJNe2P4diUklNJuxuSOEmihF2xyoRygznVWjxF4QrBqejhl4+Rn1m3jBAo7
SfUlyg/d1cN6PbWXd/tEPuX/AKHZVm0=
       "]]},
     Annotation[#, "Charting`Private`Tag$279338#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV02tUzAkYBvBhMEkZU9P8bTe6jUyHLItm9+h9i41pTSHdU7pMF7oZpCmR
NJGaThe3tI3mrFKa01LbRbt00WVoFadwOpSKmG7zR5RKZmc/vOc5v/N8ej68
ZkEx+wQLKRQKX3P/59ffogv3xCTbf9y19OjLAl/7tJA11l1sf6BtmZOHuXHh
sertIQk7GopqRKd/dOPBh6rtmZHsUyDGCB1DN29IYU0a+7GzwPPyyUFjtwjo
aHcedmNLwUHWm+rlJoKYoriHruwKkJfcMAvYnw5NmZl/89n3wftovHGqVz4s
XiKkjRzqApe1Iz7ZJ28B73SguNrjBewLMeGqm6ugViToK37aD/tfxvhxoR56
fQ7bCk+8gfpzgtIj1Y3A2CkJbcL3cDCFtt3FrAVW9Agqt/qOQZMDCJiqdrBY
HVkmDiJhZeMfAdLmDrDri+pwyP0I65J7g/Iiu6BpNnl3T8Ek7Eos+sxreArh
DQrF/ZQvsOtxkLX0djfkB980NDg4DfOPyh7Yy57BOq/Bqe+CGWjNsGiOankB
/ZOuncibgzt+3SEVil749PqHDSz3edib/GZ98dxLyC5PCPP0VMNh0wBWmmU/
sOla/PgCCpaJ4h/d0BuAmtjk8qzrCzDbkCc8ZjUIPVZ5tL25CzFUn832MBsC
y7Pd1gfyqVjpPbIsy+YNcPe8/ul6wSKkPoHnOdZvoS9WbC/JXIzlSmH7+2XD
UMn11m3NWYJ/futIaJweBpZHe2+pmIadNlWsVQ/fAQxRcpqPaSG5MUoky3gP
+axwXXb8UhzW3aPi7FNCijTi3OZD2jilRZGlqJVQ2Hm1LSt2GcaWcFzdK0Yg
KTrvg4lQB/Xa1vOVu0dhLNB6pXeQLv5qX7Q+8tkoZMyPLuoPXY6dtxJ84w6M
Qf34TnK5Dx15dbLnpU/H4LmV3dDPlivQ2wUffuGOQ/jaYNu84hVID/reNV80
Dk0evokOpgw8Yix5tOnrOGzyGi1jyhjYMHhPWM2fgMizTi+2GelhYFbE8apL
E3A+VGt2QZ4enqmVdSc/m4B7JoHqUaY+1vEZ/Q36Krj7PY3KydJHTll1zOud
Kuis2j4qYTBRVhhsK0xQQevq0LbMXCam4eGLFSUqSK11lw1qG2CilbX5xQ4V
+Jm/8veVGOA6+eVZZ1IFczW2RjY0Fl41uvKFokvCSerIv5dOsfCS57EbjDUk
sCy5gVYUAk+J+a92IAknoj0+a4sITEp9otzgToLxlhAFO5HAa/k69HSNG+eP
/O6YRODArTqtQY21JZIdCWcI3LCgNi7bgwRpecvFkXQC/2KXwIQnCW3KjZsV
1zS94tsVqQ8JzGB6nPgfAo3sDKYGAki4yzFxlt0n0DAjtGrTQRL8P3FM7zUS
6KitcErTuPSMU9vnFgJzObofOIEk/FKUxAp5rLFTr4tQ8ydBfWM1jv0Etn6y
cp0JIYFWPHPBf4BAXud0HE9AgjySFpAwRCBzq3FcvsZTc+a0yncEDtHls3ah
JFww9PE0Iwl0TmesigsjwXYozGbbRwJFdTJqq8Y9ZcfVXpMEFvLNG/XDSTDl
5tzMniZQqnJsuq3xA8r1RPkMgVSa9hK1xuEKuatijsAoKd2CH0GCTna9xdt5
zR6rsJUFGt/xVEyr1QRyqJbvlBr/Bx3BPBQ=
       "]]},
     Annotation[#, "Charting`Private`Tag$279338#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVyXk41Akcx/Fx1OSoGYz5VY5SZpKOabeTnny/ZTPRonMcWWuGGZOEbM5S
zkqMs2Olg6enxVJtKkeFKEwNtbYpj2OESpnhV6GDWWbtH5/n/byej5UgdJdQ
m0KhuE7v/37fHnJpR2i8QxE92W9nA9fhRMASm+dsXxBnbWvzkbGglXwbJGGH
QLELSePI1sKn247pwexjYOBy09tSthUSmaPmPuwM+JRw4/pK2V6QNbu8282+
DKHNbpI8mRBCCyKfuLNvwMGBxH+8WiOgPj39viu7FsyGciyE8hSYMTOcOhj0
HJYb7GIv7T0Hzsf5KXd57aApqzrjZ10IlTFCxbW2HtjtHuW1+v0f0OF9gBMe
9QYIrmD3msDrYMSViOrxPbTAY8PkvltAlwvL1+9TQWfSXMb+5LuweGFwSYrg
IxyPslqV414NGxQHZZtzPgNERratM6mB+on4n+X5o+DZ6FijqngI4jqptDbx
C7jmhtTc6W+APP+i+aZ+30DhEZTHWNIIKzz7vk4Jx6FUVxN/tqkZekbdn6Gz
GmzNV2RV8Z/CyOt5q5h7J2EyUuHVx2+FrNLYQA8PDWh1WMy4j38DmzbLNTqf
glFu6t6DT9qgIiy+NOOKFhZPfGmhnnoBclYudWeONpIOIv9h+5dgnfTC5pc8
HTSrXSR8srgd7Ha8XnMlXxeN6i6aqI07QBGW4iBJn4GGvKdF7apOKLfzmt2Y
PRP5u344Rf/SDUxec0dxChXlc+JKAnp7APop2Q2HZ6Fey+3y8/xeyGOKZ7Oj
9XCs0oa+UdQHiZf3n1wbpI/HHjBfZvP64dKz35sywgwwIWnTc0PeG4gLyf1k
EW6IYapDB4xd3oKKbzPXSzAbZ0rqOPbsd5A2qdTtEc3BrhtxppkGA3BviPtx
jjcNG7u0ytraB+AVa0O/vTUd9VlhPNa59yBe6s/JvUbHO/PTOdpeH6Cet+/I
ZksjLNC75CTRGYTVnsoSRqER2lo9OKG5OQjBSU7tm8yMMV/sN+C/VQmnRLMm
tHKNsdcvlmbVqoQaC75GyTBBt0y/8PI9KqieOqFjm2GCbfkrTW9KVfDstqNS
YsTACFWXWdjGIWhcKGpKz2Fg05+4sKhwCJIr9xb26ZuihX1x9ebvQ+CzqNt3
n8QUf6tPTeS6DoO6gmO2jMpETye199CZYTiqM9hy9hgTgySsW9HyYWBa2/FZ
FAK7MzvkqcYkRIXwxvRjCPTC6+I0JxLM1wVI2UcI3O58/nAgl4SHk4cubokj
8C+29jzHbSToSyQ/xSYQOBagu3zcmYTLpY/PDKYS6FPge9zPlYSmDz+ulV6Y
/t0EFPM9JDD8aZEpDwj89yItm8snodrWwqWwlkDdqvNTTAEJviO2ljUPCRTr
d+kNTLs4walp7DGBry6sn0gMIGFjQRwzoJXALQ2PnKoCSRAoVBVbegi8H95d
Tg8hgXpt/LRvL4FLPgCtc9plwdRfY/sJTPJWGlwNJeGrehG1fIDAHWl3B1Yf
IuH0fG8Pq48EajrT2DsPk8DpD1y26TOBJ7dlpBIRJMhLIjSeowRmLp2XoZi2
pV12UdY3AqcWiI+Ko0h4RLlypGycwKu6R0UrokkQS8vcpWoCN6grRz5P2zDr
3uK3kwTmtzpaVcSQcMtD+k2jIbDOjjsSE0vCfzOtPAE=
       "]]},
     Annotation[#, "Charting`Private`Tag$279338#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       TagBox[
        TagBox["m", HoldForm], HoldForm], HoldForm], TraditionalForm], None}},
  
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 6}, {0., 0.9950547530826871}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9354928241441717`*^9, 3.935493132676113*^9, 
  3.936933067384227*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"a6fbf064-503a-420d-982a-90396969874e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<QZN_inf_Nf_dep_m_var_mu.eps\>\"", ",", "plotQuarkCondensate5"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.9354928432198563`*^9, 3.9354928868405647`*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"51873b22-3e86-4e37-937f-73b13703c9a1"],

Cell[BoxData["\<\"QZN_inf_Nf_dep_m_var_mu.eps\"\>"], "Output",
 CellChangeTimes->{3.9354931328472137`*^9, 3.936933067455503*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"bb788be0-0541-4600-8938-59898fb03d3f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"                                ", 
  RowBox[{"(*", " ", 
   RowBox[{"Plots", " ", "of", " ", "quark", " ", 
    RowBox[{"condensate", ":", " ", 
     RowBox[{"Fig", " ", ".6"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
  3.935491734323702*^9}, {3.935491804090559*^9, 3.935491892485486*^9}, {
  3.935492128969631*^9, 3.935492167950162*^9}, {3.935492215420912*^9, 
  3.935492295551523*^9}, {3.935492327867373*^9, 3.935492334401536*^9}, {
  3.935492403472474*^9, 3.93549243694099*^9}, {3.935492543897154*^9, 
  3.9354926266987743`*^9}, {3.93549277432003*^9, 3.935492822634984*^9}, {
  3.935493090511705*^9, 3.935493115431541*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"cf319c06-5af4-45e4-a931-95e0cecb19ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotQuarkCondensate6", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"QC1", "[", 
       RowBox[{"0", ",", "mu", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"QC1", "[", 
       RowBox[{"0.5", ",", "mu", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"QC1", "[", 
       RowBox[{"1", ",", "mu", ",", "3", ",", "2"}], "]"}], ",", 
      RowBox[{"QC1", "[", 
       RowBox[{"2", ",", "mu", ",", "3", ",", "2"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "0", ",", "5"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
  3.935491734323702*^9}, {3.935491804090559*^9, 3.935491892485486*^9}, {
  3.935492128969631*^9, 3.935492167950162*^9}, {3.935492215420912*^9, 
  3.935492295551523*^9}, {3.935492327867373*^9, 3.935492334401536*^9}, {
  3.935492403472474*^9, 3.93549243694099*^9}, {3.935492543897154*^9, 
  3.9354926266987743`*^9}, {3.93549277432003*^9, 3.935492822634984*^9}, {
  3.935493090511705*^9, 3.935493139843234*^9}, {3.9354931905487633`*^9, 
  3.935493198997085*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"fbb855d3-cb4b-4aa4-a1d8-000e154791da"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFz2lI0wEYBvDpppbOcgqRmO6viMt5pB+CjDzSIPMi0yVNOjZ1s7xSHJha
mWkqoa0ST8ZQ0xBxZszAjmVqmtdCV1ZskTiXtBS09c9NzVWQ7/vAy8Pv2/u4
83NOpVlSKJTYv/evJdf41oGpRSGU/xlWETFJxJnQbZtHFDcJ4iJYMlDNtCKu
gDODRVlrzCqwaiO9doXZCLZRz7OWmZ3glnFp7ndmP1jWU6XO9B8HC0OnG5fy
VOBsnbdWLvsEtnUvY305NAeucZhgt1zQgvnqxJfUya/g3Ndl/ByWHtx7mZ6w
98Qy/lOUoQ9IWgGXSjfjfy6tgimqubDnhQawV76gIJFNghfI+tN2L36Bo3SX
rt7LNYLjFsQ+bm7rYP0Qv+RN9wbYnzHrGnH+N+4LJXkawxb4+DJ3zYNDCdv2
x8FUC66vBbivcvgcQaIFVqI5pdISnJJX1EdvooIPCH2UMTwa+K2jr50oyAr8
TFba7Eu1BhdZsE9Ofkbbagojs+U2YF2He620eAe4dr8zrZ+zEyxuEozyCFsw
t/askr6INh5rN0kVdmCtLrxgsIIObg0OdJni2YO7y0UMod8ucAUnJZpKog9q
WjorpnaDG7ybu6eiHcDXB6obovvRsS6c9nFPBvho9mgyowot3cf3nCTRnkMP
6+KSHXGf3yB7RoEWGGjTY2wnML/3B1F1B51ZmrAZdRctSpB/oN9HV5KiGnEd
WhZk2qiXoE2vzLMdXWjxDL16eBTd1JaVfmsM3ZavjIicQD/ZI16fUKI1XKd0
1Xs0S+scMa9FB8gL3R7o0IfL1aa0RXQMS/Lomx6dl0G4ra6ii4/cMD02oMvt
59/lk+iGnrbbRiO6tYQmfLqO7opPCy/eRMs9RlxDttAKg5fJbEb/AVrzG4g=

       "]]},
     Annotation[#, "Charting`Private`Tag$279442#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0nc4Fe4XAHDz2txhZo8QspIW9xwpIhEihJCMrIj4ohJSosxkZBQyo6Gy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       "]]},
     Annotation[#, "Charting`Private`Tag$279442#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hc0F94bB3DZ22cYyayEkFChxPNYDUQIEbJCyCoRKtl7llVCSCgkKlIZ
Rbay49Mi66vMsvP7/P6653Wec+5533ve9+608zC6QEtDQxO2jYbm/2vWDTtG
eYcANV6uUBmWNQq86xHVMxM1h1HztW9MVG81vQkRFb0IXe5X/tFRzZn8vJx1
0Bt4JZdCN1cpkFUXJ8Igeg223wu8skS1zKxD/JbTTQgUInVMUk3hvP9vYyAY
9qvUxH+mWuwhi+LaehgE1AVUt1DtpupzaVkkCpSrrE89p/pZ77f8Jc1YGLJy
08mhes1Vb2TeKQHiVcrKI6jO2TYStaydBEnsB4LcqNbqSNrzdyAZZNrpq/Wp
nkw/Xr908TZsf6ZwTpbqWIdNy8X1O5Cu1O7IRnXPuvPtOZEMoJcMr3m9QoGr
zcJys08zYeh5G20K1TtSett+ad6Dl3ubKy9QbSeFdP85ZUNVpZIpHdW06/5d
S4E5YDE5rN25TIHebyZCS9q50KJ0OzuVar/HbNULAw+gQuxJkgjVOsnjjAs5
eXD9xzGpb38pIOhXf2b+Yj7kbTruu091nabv3Ox6AfA41FwmUc00/EPil0gR
HLP0oR9ZosBg3WufmckiwDyaPxFUFz9Mb/zvaTFs2R0wlKda31v//LTmYxBh
Uj4VuEiBVJaa1AmnMpjqenB2cZ4Clb463pe3l8Our9ol0VTfm1biXwwsBzVd
OlcRqt27SU4L2k9hDLMV1OcoQLr3gXZ+oAJs1u0mL/ymwDrn8yLPo8+gSWmg
aPIXBcZu5Z2ey3kGLnPSn52pfu504/7sxUq4t+IdaTtDAYsDB4/8Xq8CWmLh
roPTFMhtzfb6T6QaVE0TY6x/UmApvUrqa2w1/LRi1iweo8Axp7bRT6vV4K6S
uL4wSoEZumWTmp4ayB4K8gr4QQFlVf0jURG1kPpD+rrzVwp0l23QSsy+BRZb
3cBng9S8wGLNIVsHDRppAV0DFFARv30kwqEObpbeC5nsp0D8UtGi/8c6cO2l
Lyf2UeBgUt8Fu5J6sMoiReNHCtxsldGRP98I9/bhB0ILBR49fSFecqcRlosk
MzabKfApXYNuT3sj3D0ZFDjRRO2v09na7YffQZ3ioesV7yjQShcqS0N+DxUN
R/z31FGAV3WY1NXUBLMgzRj0nAKlZVHDbrKtkKWusMqeS4Fp0nSsjm0rBN5j
oHueTQGJqzpqkrdbYRJZUy3vU/t9lC13dLUVKArdFg/uUiC5JdbR4n0b5LH2
+xBSqX0dTZg/btkB/3Ece+wbTYFstrYQonY3SGs/POPnRQE11QDLIOtuONHT
LNfrQYERd+lDs77d8COU+9k+dwps/xQz3l7cDcKpZ0qHXCiQlK53MpLwEQiv
J+7xOFAgZE8n59bwR7Dr/k9P2JQCTvAxY8a7B7raZNb9lSlA8+BvzXBMDzi4
mfulKVIgnV5wpDW/B+TaGvufHqTAhxZH4aL+HrAJUj76TY4Ckmc2Hlw40gse
kTbtu/dS36ezxOMv2/ogZ8c+4eP8FHBJvv6mO7EfmgNzeplWRsD9597RytIh
WBbqvtpQNgLfrIeY61uGYK/5kzDZJyNgPBgp2zE2BK6bQaHpxSOg3DZx7eeO
zzCR0mrhWDACdE8LCLwRn4H8vqRwKnME0gN3qvmeH4a4rd6XiWEjUE/mzzhM
oP4bzEbjnuYjwLozVOKr8jeYC9+9sG1jGOIJbVK5NqOQNMcewQnDYDd85i1d
+zh0lZBOFF74DF7vQ+08JKaht/tB5vm4IXjqyW68/eQvYLc9PdfYPAi5Aa7T
cmZzcP301OvY1QEIzt4wXJqZh1vZN1AYB4Cm5xvW+i9C+fB4+Zm4fhC/4uh3
RuoPNKX1q9Q398HYnzRTttd/gftVOMcbuj7Q+elyPdlrBXIFGZhObu8F/bFE
aWHhNTCe2HOgi6sHphvtgj48WYdxm7EUnqWPIEvsF9I8vwlJkh/eJqV0Ayv8
sR1Z/AcTPWVRgxqdcPyXxfIuExrMubjF0NnfCoMNDtssZLZhyrqvQ96pZqiK
fGct+mcbmn96rzy93giODD7fOjtpMft8RINLWB3YewdUsWfS4e25OL7tvK9g
v5N0p54tPY4EsHl+G6uCLxdFPJ440GO1/hujya4qiHUjEzid6THBQXRms6YK
przWDbvc6XHsYIaBUVIV5AW29RkG0uOtxFMyOWpVwJfsSjFNo8c9UzNBn+5W
wlZtyYxNBz1qQ2f+fZtn0EWSYfM5zIDvRuYezJGfgtqlS1N3jzLgtaiunky6
p1DaXNrcAAyYyWDEaLhYDvGB8qGEYwzI3RPq/P1TOeiNK26WGDHgLzqfyaTk
cmitVp/94cqA/E/Vvu/nLof3NmY9p+9TfaliOBNL4VVp8F0ZOkas/6mp9+R5
MTDqmexIY2TEewUnEu5kFIPhlETGNlZG1JrmY0sPLIaJ3R2p/QRGbK2fu/6f
RjGQM/iSg4QZsd/o57a27iJwDXkc2XuYEcWMpltt5x+BwNl+n0BPRtS3ZG65
rV0Ijn8eLY1fZkQ52bgvJdKF8DQ54LKhLyPu5mtNGCYWwvEOUS/xG4woExkb
F/rlIVzWcHXrjmFEQfp9but+D6FNhsZerJARG9VMj3pWFEDANqnT7RRGjD+p
x0lQyodxLbZB8e+MWMPXURolmg+nI2fO3xpjxB2yLZr8rPkgxlXmofgfI8Y2
RBH9KXnQLngwIWeFEb977y/EsDwQVlbrvEJmwrfFKTR9gw+gwd1IT+gkE3LO
VeU9S8gFmYoDvb56TBjA5xnaFZALqX+4LT8ZMGGt3fmQLadccA0ccI0wZUKh
jWM5dzEXuKMtY+btmVDEsqeyYSEHHAscW9/foO5nWnXkrUUOsI74n3CvZEJj
mlchJO/7oOhbxJHwggl/VTQYehneB1vS4KeyGiZ00r8zNit3H16eOGQ1X8eE
KzU6K7pzWeBYNet1pYMJv87GKl73zIL6eIe7/uPU/I8vEcqu3gM/df3f4duZ
scnx24mijEzIHwl8VijAjMlVuVafAjOhy7fE74MwM7Yz96lut8kE8VJmOtY9
zBj6e4t2TTwTenY08sXJM+PaczYy+XkGyC4pqafoMONvcv5K+FA6/Hy483Z2
IDO+/3GAoe9gGsyEfl+lC2JG3B8Rfow/DRbscs87hzCjtzJDWP9mKtCI7JSW
j2ZGO572CMPmVNiRJtrQkMaMN41zYsrPpcLpCJG5nxXMWJWstbQadQdqnYT0
ZKaYkcG8+87Kego0alOeJs4wY8N6Si3dWAq07s7i+zPLjB1MIrN721Ng4Kvg
6Ou/zChGf42j+V4KLJgJ+hvQs+DkDjM9dUgByRMCj7xFWPC6/oEF4ahkuC3J
T19twoL1R9OM2/YngaW1eOHoWRaslZBocBRMArHbB3Q4LVlQQGPXBi9LElRu
nUq0t2PBzFDakKofidDbHyzI6cGCXr1/n02mJgI5bOagfSQLVm7XjOGlS4Tk
728vcLxiwaPS5orcvXFgwdfBrPyGBdXNRrgOVMTBrlOfS+zqWdBO2/TN1cQ4
qHi5NP+imQW/niWxuJ2Kg08Je2/Y9bIg/Ymv9qwtsUBUS0l98YsF+x7+Wv3b
FAOJmY7NtqKseOvx4dS7I1HgezX4cuBuViTWH3EueBsF1kb3RdLEWZGcZXa1
80EUyLD2+7bLsOJbxj+t1y9GQcs1bUmlw6wYtHZ3+dRKJNCai0WxG7HiPDns
TYZAJPjw/dB5EcKKLsfFWbj8wsFycfPvx3BWpLPeJdFkHQ5aXfx5M1GsGFbn
252uHQ6kCMP1nYms+NvXxSSRHA6lf+tKYu+x4s3Px0Tel4fBZF82u10VK57b
2PNi31woWNy26mSfYMW8jJc/ITgEBJ+xCrhOsyJfRebnMy4h8PXjC6eWX6xI
365pHG4UAg5cpG3hS6w4ObFmoLY7BNyjmw5sbWPD816H/v17HwzBQfsz5gXZ
8GV+aXshIRiK3LY59Bux4dkEXduG6iBwiyktP2jKhu816bbLFASBbPG5zWRz
Nox99iW2NDEIKiaqUg1s2NAoghk3nYKg1s6l5cMlNjQey3n1hi8Ius/2yL6K
ZMPOlYD6y8s3YEWrYDX7DRtuTljXFxcFQuCr7JB39WxYEh4n/CAyEGgUMjmm
3rGhZHJZyxunQGASSdip0MaGI9NBzk7igcC76nfy3QAbliV/d/IqCIADT/Qy
JufY0P+SzrR2sT+48ywpy+9mxwbB0+/GOvxgIeZ3g4k4O3YeHco88tQPfGin
9Pz3sqO1m/K/8tt+EDhLsWncz446BmTKv3N+ENPSHGlylB2vKOoIC8z4wqPr
dwevmbCjmm26ihLJF0Z/avg1RLDjRWZ2F6KPD2hkdz6QimFHDZ72aVELH8g5
a9GRHM+OBBGoNQQfsG7z2mV/hx2fR1Q85WX1gc/lOe10eexoOladsjf3CnwK
+Ceq/YYd20M3pA37LkMDsaaleYkda2m6VHLOeMPONu2l/SvsOGToV5eg6g1B
oR+F09fZkebqzf/uinuD2vLkZWdaDlyd31fMsuoFNSN8wiwEDjzHf45FKdsL
Kgp9vHWkOdCq9UjLqzlPeKAqL9Bhy4HcoelDRAMPaNBnDVl34EC+O0o5h6Q8
4Mf50em9zhzozydiHMrgAbuD79SEu3NgafvNmtxad8hvWjXHAA6cFtmpNSDj
DgUGDenPbnOgiNl8Mh3PJXhka8yb2cyBzqa3ycJ0rvDBW+bGh1YO/OCem6k1
6gKTIQzjfzs4sEaP1iSx0QUkH76oMu7lwDpH7+rUUBcomhYw4fjOgdr2knkW
zC5QfHksJWiNA41LhB5k8l6EJ2E+RKd9nBhl7NP6Xc8JZo5aBYfJceJpzQCz
KXknkFnSWsw7wIkegyPDXHxOUGzH3fftMCd+VFxWq/7uCI/gWbrFMU7c6fA8
/5qfI+Svzonon+dEgfvjO1JKLkDmJTfZQ0nU+VvjdHUJB/gsdibb+DYnqju9
FJrgcgD+ERWCdxonJmldCy5csYd0HbaF0ixOjBVQ9/RrtYc7EsVVksWcOM52
O8HMwx4Sv08cFWzkRJXf01/mXttBhIm9Lt0fTvRUCnJqumQLDwxGLC+scKIF
X+nmkJkt1J40cW9e58T5YLZNZg1bWFA9nhRDy4U+e8jlL3ltwVJceoBM4EIh
jYuq5+ptQGF5wU5MmgsVeHn2JgrYwJf0YH9tWy50V7v2uuq9Fawmr8cUOnAh
3UtJmiM5VsAddyWLxZkLuSyfHPrlbwUnbznWdbhz4dK954lf5ayg8qIOo2kg
Fx6cLan5dd8Soo+Qkh3TuDAhN9jmRsg5ODSSWxTRwYVVfj39C27mQJB1Xinr
5sLV575JbAbmMHNT9vhgDxcmL/wzOC5vDvm7X41JfubC7jgzRYm/Z4HbtVek
dZwLt/WWqYfeOgtrgXS6jDQEPHZLrjLxvhkMsSnWn+AnYMv2mxITcybQdDBj
cmQHAfcqyjDzDJhApdUGl5cgAdfsDGVtX5tAYlmDdYYIAbuT9d4YR5vACWOD
jak9BIynbxe8v8cEXmY6K8UoEPBiIW9vke0ZSN9790mHLgEpPXk8Vb+NYGnx
WEHIKQLqVd/aEd9vBAZvFu4dNiAgn7l2X9gbI2A01oktMCLgSt2tj93xRuAT
uOpy3ZyABl1eFd1yRmDUZSa5z4mAsvRtwmb+hsDuw50XG0xA+kcdpkG7ToMz
1GVqhBJwgsHYb5LjNDSyuCWvhFHzOARk9y0YgP/9xlsOUQTc5PVRCsg1gKlm
b5ujiQTUn1XfLbfNAJp2fBSayaKe/7tcNHPrKbhZF5euW01AT9FnH+pu6sI0
pe72ag0BjbJF/Y5b6YLp+mJiYS0Bn2Zza68e0QUZRYsoujoCKndJ2FL+6sBg
ibj/qyYCRr+K6Mn11AGFtLfnpHup953lSPvb9SSMX5oXZpslYFd+wPUDQcfB
MEZMoHqOgNeMpGtq7I5D7SMzPqcFAt4Isxly1D4OKaOvuRr/EPBd5ROmfWzH
Ac2jaQI2CFit6y3lln4MMrV2/5hmIaJZwaUr8dXacErApKBVjIhj9h2Jh3i0
IH1Mtu6cOBHZHvvYVW5qwtgT5uEZCSKqGBoV649rQiDWErikiZh1c1Kw74Um
PL6wO9BYnohLUmf4xC01gbV83mhElYgMwSnir4s0oFkrnua3KRHDLwvw/TJT
BxKns8DNs0TsLd/wytZUB+sBdUWCBRE5o70iL+5Xh78X/7gqWBFRezrlmhaT
OognWA5ctSdiSoW4O+klQuiQVOmWBxEdTrGRl4UQ1N2bzxGjiJh6Ll3XYkkV
1ganjr2LJqKg6IrVmU5VqNRkV/CNJaJsj27+jUeqIM5vyExJIOJ3T/0hOytV
YH/3ufJRKhGlLH/p2bcchUH+3xyYT0R3Lp9kQrEKeL7nrnN/S8TNE29PxMUe
Bik5pZKd9UQ8q1pmKeR2GEYzzVN7G4i49aQmpV/3MJh63nc70kREkxiZu41s
h+GogCQ/YwcRz2f9uxQcpwzMXireWZ+J+EZSc9oxXQmyBe3E2v8QUaM+SvVq
6yE4ckBa1m6ZiO35G7+yyw9B78klpZUVIr72Sjk8mXoImH3DdcU2iLj4PY3Y
a38IPD8WewfSkhC+yH/m3joIGL5YJ8NFwutScTSCKgfhx2yoVZwkCTtM9yQY
fVCAQEZ9p91SJMw7EvSQvUIBeIX4vKqlSaizNb/z+10F0NEpCv0pS8IukvWH
QQ8FqMjvKFE9RELRUSXvre0KEGLOu/ZLnYQan1wLuTzlQayxMFX/HAn5f6Qp
usvJQafMSv6IJQnbI8Pc7wrJgV/qiWcu1iScsXcM+8IqB20Xp7rCbUm4panS
p9u2H7wJ0ixvnUjou8ZdeEl5P7y1Kg3Yf4WE0dtMGNN2yILFSqUNIY6Epl/U
3BU2pYHejsHjfjwJ79ltT3k4Ig2lbSbXZRJJSLeZEo210rAt+2/GiRQScn5h
1vgZIA2PtJV7gjJIyOgpQvq1IQV/kl9pzxeQ8Ky8dW83gxQk7muQ+vSGhC9n
ud42y0vCI+VzLMF1JExQCYjUIEvCW82lCfkGEl4939c+uiQBv83FC5Lek7Dl
zHP6jJcSoBseLWLYTs0/zrn4QV0CGL8acXcPUedBrFk858QhIHF0s2OJhGMT
V7LEHolB8t3Aket/SZj23tCQJ14Mih/yvNq3QsLg4eLv4lfEYLD2uF/cOglb
f7oslKAYKE6VLOjRkhEXH5kfHt4Nc+pXJtq4yDipWEZS490Njov0H1ukyOhc
lTH/9cFOsC7W6rSUISP/E55+gfidYGob2ja7j4wqnNXSntd2wrEuuiYeeTIe
pL/7wvb0ThAvoX1lq0TGqy6Shy5sicJPO5qCVU0yjm1f0e+zFQWHT+t+e63I
eMyT+9FhD2GwjFK5WmtNxlr2L8ftdYXhDAZcNrAhI1lYju+FhDBola5d8rEn
I/OE+I2Rb0IgFr1qV3+RjI3rOzn5TYRgVH1Zz/wqGS3ruFZktQXB7umCaFQC
GZPZS5wjNHaAW7Dxhk4SGe2FmlvpRXeAj3HlAHsKNc/kaEjZJj9E/vGJT0wl
Y06uDkdsNT+UHl5dT8siY6TWMvu5A/ywWr/V/7CEjAV9UyrC+7dD4if2uHfN
ZJTNrnGu1OaFzLxLzuEtZCzXOkbvIckLeVc6NU+0kbHKI57nNBsvPOdNXGvr
JKOSZFxX6EceGLEgO/f0UR2tJv3sPA9IjPJr/hil5qHje7gSzA1ylf7C+T/J
mJI2foPOmRuOhA2vXpgg4/S7B43yp7hBTyKrfGqajDrjjAPLfNzg7SoqPD9P
xoiaj0J7ysgQePTWasUiGTeai/SO3SFDGMeP3it/yBhvMXItKoAM6WV5MSsr
ZLSIXBT0OUGGB0H0TjVrZDSLUzkitJ8MJYYXNAI3yKhom58/zkOGyl1NQmr/
yOgb6in3cYMEbxbFV7e2yKi5LFAxMkqC/wFkIQ1o
       "]]},
     Annotation[#, "Charting`Private`Tag$279442#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13c41l8bAHCjZHtG01ayU5SUdZ+MrMpP9s4eScjKyCYiHiRkluyUUKHs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       "]]},
     Annotation[#, "Charting`Private`Tag$279442#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 0.8215688776620801}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.935493200218161*^9, 3.9369330676948423`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"0515ee12-faa5-45b1-a6db-4a99dd9167b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<QZN_dep_mu_var_m.eps\>\"", ",", "plotQuarkCondensate6"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.93549321431434*^9, 3.935493226561674*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"deef5e28-85a8-40e8-a600-1e6825272488"],

Cell[BoxData["\<\"QZN_dep_mu_var_m.eps\"\>"], "Output",
 CellChangeTimes->{3.935493229831093*^9, 3.936933067762535*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"919c93bc-2900-4063-a282-8f8ebac364cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotQuarkCondensate7", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"QCH", "[", 
         RowBox[{"0", ",", "mu", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"QCH", "[", 
         RowBox[{"0.5", ",", "mu", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"QCH", "[", 
         RowBox[{"1", ",", "mu", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{"QCH", "[", 
         RowBox[{"2", ",", "mu", ",", "n", ",", "2"}], "]"}], ",", 
        RowBox[{"n", "->", "Infinity"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "0", ",", "5"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}], ",", 
    RowBox[{"Exclusions", "->", "None"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
  3.935491734323702*^9}, {3.935491804090559*^9, 3.935491892485486*^9}, {
  3.935492128969631*^9, 3.935492167950162*^9}, {3.935492215420912*^9, 
  3.935492295551523*^9}, {3.935492327867373*^9, 3.935492334401536*^9}, {
  3.935492403472474*^9, 3.93549243694099*^9}, {3.935492543897154*^9, 
  3.9354926266987743`*^9}, {3.93549277432003*^9, 3.935492822634984*^9}, {
  3.935493090511705*^9, 3.935493135344644*^9}, {3.935493241094098*^9, 
  3.935493326568831*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"4d6ba551-ee7d-4b37-a44a-1cd9bc6cdecd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFz2lI0wEYBvDpppbOcgqRmO6viMt5pB+CjDzSIPMi0yVNOjZ1s7xSHJha
mWkqoa0ST8ZQ0xBxZszAjmVqmtdCV1ZskTiXtBS09c9NzVWQ7/vAy8Pv2/u4
83NOpVlSKJTYv/evJdf41oGpRSGU/xlWETFJxJnQbZtHFDcJ4iJYMlDNtCKu
gDODRVlrzCqwaiO9doXZCLZRz7OWmZ3glnFp7ndmP1jWU6XO9B8HC0OnG5fy
VOBsnbdWLvsEtnUvY305NAeucZhgt1zQgvnqxJfUya/g3Ndl/ByWHtx7mZ6w
98Qy/lOUoQ9IWgGXSjfjfy6tgimqubDnhQawV76gIJFNghfI+tN2L36Bo3SX
rt7LNYLjFsQ+bm7rYP0Qv+RN9wbYnzHrGnH+N+4LJXkawxb4+DJ3zYNDCdv2
x8FUC66vBbivcvgcQaIFVqI5pdISnJJX1EdvooIPCH2UMTwa+K2jr50oyAr8
TFba7Eu1BhdZsE9Ofkbbagojs+U2YF2He620eAe4dr8zrZ+zEyxuEozyCFsw
t/askr6INh5rN0kVdmCtLrxgsIIObg0OdJni2YO7y0UMod8ucAUnJZpKog9q
WjorpnaDG7ybu6eiHcDXB6obovvRsS6c9nFPBvho9mgyowot3cf3nCTRnkMP
6+KSHXGf3yB7RoEWGGjTY2wnML/3B1F1B51ZmrAZdRctSpB/oN9HV5KiGnEd
WhZk2qiXoE2vzLMdXWjxDL16eBTd1JaVfmsM3ZavjIicQD/ZI16fUKI1XKd0
1Xs0S+scMa9FB8gL3R7o0IfL1aa0RXQMS/Lomx6dl0G4ra6ii4/cMD02oMvt
59/lk+iGnrbbRiO6tYQmfLqO7opPCy/eRMs9RlxDttAKg5fJbEb/AVrzG4g=

       "]]},
     Annotation[#, "Charting`Private`Tag$280541#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFz31QywEcBvCtN6mV5u2EXpau1SpyXs5rizgvi0PNS87LljZHSl27oxdq
V5JOhq5mySSLzlVeZq4oqVittVQUtznZmpeUk/mxVRru+H6fu+ee+/z50LgJ
22JtSCQS/0//bskJrsP8A6mhObMl5Sd2dTAnaPX0Ia8K5n+XqqSJn71qwFXV
udq4uSown9l5aTCpGxxvDDDIq16DnWhZ9LdL+sAj44P83hL0Zx37ZofNO3A/
60wLaxFaV1v/UclH7/z2ymyfiX4RYHJcI0FfWEuiGsrRWzgu7sJ7aNf0mTRa
A1otpgc0qN8xFdWDr2l+SmZllKXidqEenO/WxijdbwCbiUmCbdONYK426rGt
+j048WkWN4E+AL5zlBI5Y8MQuDT18EDIjq9goXRs6/fBYTCpuy/sUYoJ7JfM
OxbFIMD9RNF257of4I3GQ+kXEs3gzf2iQE/PEfBAEzejpXIUPJfa4xG+7xfY
iUlwdKZx8Lqh6J8+bFLYf79qPECODiKDn8mmhtSJ0PdPN+/1JtD6GyHWvEAb
sKvysvQnB329pyshOB297L1jWIwYbf9ljv+4DP2cCHW7dA/d9GCtyqpAK45H
ZPFq0TeXR4a219mEkf6l+Ncu84In6PzH++9KmtEZmfw4cguaZy/o02jQM71a
e0c70ZolHh3+L9GL457WCbVoh+5pxYs/omVXFewrZFtw/3Kz6shCdExS6n2K
BD2PH6iJ4NiBOyYHOQuW2oMfVgmLg2wdwKlkxhb1G7STLmV9vHwC2FhOK5Cm
OYIL/N3tatgTwSIJT8nxdgJHF+zRUD6gzWtkFmm9M9hgXH2sMYcCvrZy/qx2
jgu4MltA5Qe7gnPYMSxbAr1IV1qR0z4JLA4ormxnuYFPNpwVs2rQm2axZSpf
KnhVvHI3NRctnc31VRNo36YbhZt3T8Z/wY2Mrno0z2TX2cqYAube+eadew4d
J4wc23geLYiU91Iuok8TgnxRIbpqqWW0qARteWLtKb+FFnVRzjYr0ZKyIwdP
taLLkjXh69vQiumikTYNWhc95WD3SzTd4B6uN6BD5Cme143oZdlaS+wHdAS9
5PanAXTSYW/P4WF02opMy10TOttF/yKZQIury/LMZvS1DDt+7Qj61tbY1Wlj
aLnPM4/QcXS9yc9itaJ/A5bnPgs=
       "]]},
     Annotation[#, "Charting`Private`Tag$280541#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFz3lM0wccBfBi61XKBE1UdJwSKuVQTOY8Kcg8sGg4BCN40CpHKKAgNUqr
YwyGzIBViCCIDYeiIlVJ1VQRpKCV0hahiHMFRUoBK83E8psth2xL5vf7kpeX
z5/PhXM0LHYWiUTi/tv/tvwMZ47vEb6f6ffI1+GFfcy52gG60ekm85srFKLU
j05SsPhOnjbJRwGOZ3ZeHk3TgFP0HjqJ+A2Y6pJNf7euH6wsoXs8Vb4HF9i2
MypidOCRoP2nbdTowF+NHac2DoI/Oa21rEpDX2044zp0Az1OXfFjQCuatU/O
uvIOfSLTvifIiK6s4cZ8mRhkumRbvGvedjNV6ieG6nl6sJlYwAtbjK5LWLPM
cwzN0e5pIiuHwIkvR4XSUyPg1GfZnKN0A/jeMVr40iAjuILPNaze+wmcJZoK
HR8dA5M0/f4NGSawe3rcyT0MAjxIFEdaP/kbvFOfePpiqhm8e1Do6eg4ATa0
cDJf1E2Cfex6HAIPTYOpTILda/oK3m6M+uIaQfL/5j9kR6yivKzA98+2HnQm
0HGzef1q9Szw4TT+fVopGdyWpGm+PY1eFe+pDmZTwFWC9lehAvSSi9y+yGJ0
55WN7DfV6HM11vroevTIbZO7gxS9tV6b8LYJPS7pmM9sQVc+bLkleo4OefSQ
RVKgZxpqR2NUFH/S/xE3ifKbX6L3ywp9XLvRUjn/mO5P9PEu1njsCHp4+ONk
Ink2uGOhlzVvPdovOflD2Sa0WC6Wy5joAoFvtu02dPDQ2unaMLRCGvDXABf9
LGavJuQq+rE4q8yLPAfMt2KEKPvQ1N6MHSmSuWD9dZcikWAeuGilPUUaMR8s
LI2Ts52p4KiiA2raMNr80zWLqNEarNNvOSnLpYErN/suV7FtwHU5PLt47+/A
uRGHWWQC/UNvxc1c1QJwiUdZnYplC/75aX4JS4retTzimsLNDhyQIo+2y0OL
vue4KQm0W0vNpd3RC/Gft4zR1YiOM1E62xiLwJx7n53zzqOTssKndl5A88Il
r2mF6LMEr0B4CS1eb5ksLkdbmmd6rteihV20/FY5urQqOeG3NnRVujpwRzv6
wWLhRLsa3Ru1KEHzCk3X2QcO6NCrJRmO1Xr0hhytJXYYHUwvv/vBgE7jOjuO
jaEFm36x1JvQOTYD3ekEuuRO1TmzGV2ZSYl/NIGuDY3dIphCS1yfO/h9RTea
3C0zM+h/AK6rdlw=
       "]]},
     Annotation[#, "Charting`Private`Tag$280541#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFzn1Q0wUcBvAhCLYN48UQDh0vEssJCETna44Bd8lLmMKowIz9eJknMIPb
lBgZL9IgUxbuBozDhaQdeZtvIw9BSvwpL4OJTpEaXBxjoiQdc67YQEnv8vt9
7p577vPfE0Ac3JOzjEKhFLzsq20+QjhHZIt3yCyr2u37HrFdDJPMWb829mu3
DCgL//LrAKvP1xjywwbAfPadxidFerDAtN6oUf8OpgYcZf65eQJ8wk3Lask0
gglD6q+Ogw/BhTePEgeZM+CLX9BTvONnwfbLZs9rC3/jP3HeTPjHc2AFuYts
6ULXuUad8gg0g4f9VPcE29ArI4Np2lT0qUOkd2AGOrSTCP6Sh+5aokQN883s
uHK+b+boODspTslhCtB5Q4a990vQ36Z5F1dK0M5iqmnbVXSFcnH3sydoTocg
fvTyUzBFPxHdVWIBBwtzi1NZVvCUtT6Ndu0fcILpwFd1hfPg5CnpBgbDDp65
QZT1qRbAYe4ja2M/fw6msq28McsL8Aez6f8GcinRrz3ak+2QHuIAbq8m9/lb
0bnLRRM63TJwVpG4na5wBG/kb9Al8ZzAtz1CaKIty8Gd6oqmEEdnsNiB9dHg
OJo6VrJToHEBm84GyJSlK8Cyd3ycOrhvgKWK3F6ePxUsWj2ZcKUSnS77TEef
RleUbWw0r6GB2/Idskf2oPOPqS9EpaHDfs54Xvcpeq5vRYJ5L/rSdLt8VyYt
mvJ/hM5ZRlUWetPbbuF0PrqLONDfV4A+Ur7ai1mI5vxAElVC9K1xxiJHjB7+
RB/WWY2uO1wm9vkOzZWH9h2uRf+hl/Ci5Oip5O0yVSt6Pu6MTdmNLu1UVpLX
0ZRIhetjEu3iVxsQqUV72YrjyQfod1VJjY/m0IK3nm2OWEcHG00xxT0S9On3
I3yHeK5gVZXInR+6EizhZiU6WtHvjbW0SYbeBDesb1INJbqBv/7teENiB/pD
X+6ZgSB3MEfQm+Feg1auIYIGreigGz/JkzM8wNLQHtbdbnSuxelOP8sTTFx8
6l9Ti86vSFlM+B4tStE8oJ9EV1tFJ6RytHqLbaG+GW27vjRy9hxaepd+nOxF
K1oL9n/Tj24V6mJ3atG/eEntWh16LN1zv/4+mmn0iZ00osM1JYwfTeitVQZb
zjQ6idl84fEMuijPn2E2o0u3l9suWdBVrpP3hFZ0w/nWY/Pz6NNlTvyrdvS5
3TkxpYtoTeCttTteoLstwbalJfR/Jalj2Q==
       "]]},
     Annotation[#, "Charting`Private`Tag$280541#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 0.7615941559557649}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.935493517871571*^9, 3.936933254107638*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"f26ec9c3-1b02-48d4-97ac-d9879522b37a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<QZN_inf_N_dep_mu_var_m.eps\>\"", ",", "plotQuarkCondensate7"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.935493334894986*^9, 3.935493354591104*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"9b61d0e1-c119-44f2-8503-d4b9fea56ec7"],

Cell[BoxData["\<\"QZN_inf_N_dep_mu_var_m.eps\"\>"], "Output",
 CellChangeTimes->{3.9354935181657753`*^9, 3.9369332543840723`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"bb4256d2-d3f7-4055-89ae-7f5499cf4c5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plotQuarkCondensate8", " ", "=", " ", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"QCHV", "[", 
       RowBox[{"0", ",", "mu"}], "]"}], ",", 
      RowBox[{"QCHV", "[", 
       RowBox[{"0.5", ",", "mu"}], "]"}], ",", 
      RowBox[{"QCHV", "[", 
       RowBox[{"1", ",", "mu"}], "]"}], ",", 
      RowBox[{"QCHV", "[", 
       RowBox[{"2", ",", "mu"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"mu", ",", "0", ",", "5"}], "}"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "}"}]}], ",", 
    RowBox[{"Evaluate", "@", "plotOptions"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935488347363831*^9, 3.935488653628929*^9}, {
  3.9354889582336483`*^9, 3.935489002307578*^9}, {3.935489095282029*^9, 
  3.935489141745162*^9}, {3.935489284920576*^9, 3.935489288146508*^9}, {
  3.9354915680258093`*^9, 3.935491572094181*^9}, {3.9354916779117317`*^9, 
  3.935491734323702*^9}, {3.935491804090559*^9, 3.935491892485486*^9}, {
  3.935492128969631*^9, 3.935492167950162*^9}, {3.935492215420912*^9, 
  3.935492295551523*^9}, {3.935492327867373*^9, 3.935492334401536*^9}, {
  3.935492403472474*^9, 3.93549243694099*^9}, {3.935492543897154*^9, 
  3.9354926266987743`*^9}, {3.93549277432003*^9, 3.935492822634984*^9}, {
  3.935493090511705*^9, 3.935493135344644*^9}, {3.935493241094098*^9, 
  3.935493326568831*^9}, {3.9354933567747602`*^9, 3.935493391262689*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"94bdc13e-6ca5-40a4-bdf0-d4ea32325b16"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFz2lI0wEYBvDpppbOcgqRmO6viMt5pB+CjDzSIPMi0yVNOjZ1s7xSHJha
mWkqoa0ST8ZQ0xBxZszAjmVqmtdCV1ZskTiXtBS09c9NzVWQ7/vAy8Pv2/u4
83NOpVlSKJTYv/evJdf41oGpRSGU/xlWETFJxJnQbZtHFDcJ4iJYMlDNtCKu
gDODRVlrzCqwaiO9doXZCLZRz7OWmZ3glnFp7ndmP1jWU6XO9B8HC0OnG5fy
VOBsnbdWLvsEtnUvY305NAeucZhgt1zQgvnqxJfUya/g3Ndl/ByWHtx7mZ6w
98Qy/lOUoQ9IWgGXSjfjfy6tgimqubDnhQawV76gIJFNghfI+tN2L36Bo3SX
rt7LNYLjFsQ+bm7rYP0Qv+RN9wbYnzHrGnH+N+4LJXkawxb4+DJ3zYNDCdv2
x8FUC66vBbivcvgcQaIFVqI5pdISnJJX1EdvooIPCH2UMTwa+K2jr50oyAr8
TFba7Eu1BhdZsE9Ofkbbagojs+U2YF2He620eAe4dr8zrZ+zEyxuEozyCFsw
t/askr6INh5rN0kVdmCtLrxgsIIObg0OdJni2YO7y0UMod8ucAUnJZpKog9q
WjorpnaDG7ybu6eiHcDXB6obovvRsS6c9nFPBvho9mgyowot3cf3nCTRnkMP
6+KSHXGf3yB7RoEWGGjTY2wnML/3B1F1B51ZmrAZdRctSpB/oN9HV5KiGnEd
WhZk2qiXoE2vzLMdXWjxDL16eBTd1JaVfmsM3ZavjIicQD/ZI16fUKI1XKd0
1Xs0S+scMa9FB8gL3R7o0IfL1aa0RXQMS/Lomx6dl0G4ra6ii4/cMD02oMvt
59/lk+iGnrbbRiO6tYQmfLqO7opPCy/eRMs9RlxDttAKg5fJbEb/AVrzG4g=

       "]]},
     Annotation[#, "Charting`Private`Tag$311455#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0mk4lQkfBnAikyUvnjfTYq8oYXgbzSTczzgZJaMRJpmynOSkLKW0OYfG
MhhkSZKyx2vJVloYiaxZzmPLXuFYyhJykGV4n/fD//pfv+v+cn+4lZkex86s
ExAQiKbv/z/Bhymi4+RteFEuPsPnBIWqNiWz40ongOURfw7ttZoyfyUlF9g+
H9h2g7Zk9LMCsS5P2BiHul+mnVAerrhe6Tp4+sPerrQ1ppxurbF8kdU1w2DS
fieZuLrS6Qe3+Sc11rR3ZIjuW1oOBF/2O2ET2q4GXm4LiiGQsWOt6NJ+0t7/
kM8IQ3y0Y74K7aXzZn0zrAi4KGyX30g7WbAvZME4ClaSj43nbCgcbIraOd8Z
DW2ZTbt7aX+MM6ngu8SgkW1ZW0Y7zOmfk7PLdzDB8FJKpt22fDZmWvEebCYD
hU7SvlKroD1VGI+aT0Hh+2hvvd3eMMl4gOErt1slaTPVSaFxVhJmrvDDXxyn
sG75BsVnJ6N2K1P4L9rt/dbyfOMUEIWi+07QvvZIvPhLZyp0Nhk2TP9GwTR6
RORLchp6dn/UKqYtd63CasblISLKRMx9aZczrk5PLaej4ctgmTDtb3oH1SYV
s9D+fr0b34pCV/lLr4mPWajoNsjLpp2dEVc5XpiNx2OcHDva5p7m9mOMR6hU
de15ZUkhVrQkdpSVj/RzHAnWMQpFV009L20ugNMGd21x2g/Gftgyyy5ANE9F
OteCgnuzDOuLcSFunmeIjv1KQeZB3bqZzsdYbHPpPHSUwrLks6wL+k+wJug3
1GNOYeiPtF+nk5/gmDgj/xztZyyfxCmXIny7bODj/wsF273f631efgqHlLz1
8UcopNQnXRxXLMaj18bdtiYU+HFP1T+EFWPCS8e99GcKP7MaeK2LxbBrkrTb
RntCaMG6pK0EGkueR1sOUvjRwFwvJKgUzKgBH3kjCs35K+vUpl5hrlOD8YM+
3Reidhu1ynFadyjF/QCFA6oxekFO5VD/mWGfpkfhFj9r9kZLOQaFhBeE91P4
PurtGWZOBVYPSKVm6lLwrdcw1bGvRPcupZ2eWhQyC5+r5typRNF79whfTQqt
cUZCOxsroTcwd/IvDXq/LJvSzfur8CH0s0qcOoV6oQAtAaIaApWBp2NUKcga
9MpQNTW4kzgsKKVAIS8/pNdVqx673D7ulRWnMCYzFmbqWI+vf549PiJKQe2K
qeGumHq0OvANijbQ+9YXT+Et1sNha6j1YREK0W/CnG2rG6AccOKFjSC9V17E
jMnJJnhJPLwvscBFkniDv7RxMxKkdns29HNhaOB98qZdM6qM5XKsPnDR575H
d+pqMygFlSe977jY3Bo60pjdDNMSyf/weriIijM7HCzVgiCvPQud7Vz47+RK
rvW2QIx1atWmjgsWWu5NeLYhk3dSoTSXC4HU+ZLe0DYUtiU0bXjERZywXF/9
wzb0z4R5WGZzUffGWSGrow0TZkfCBzO42GW1knpGrx2JZvoGH5O4+HhW7dF7
wbdojtXriori4lw0p6w5sgOF+tfsHS9x4T68m1eU1w3jl0tekjpc9Nt1b6h4
0w3l/hl+jhYXll3BWk1D3WjdOKRtosHFjw2j14e39sDUI2/wihoXQoXpUrJB
PYibzDf6W57ux1Y2vGrfiwFP0YQuUS4qiC339ku9w/ZwP8Xz/U0QUw5Q+/Bj
P6YrDR3kgppwS6pBPcWBh5+udlg+rm8Es9fqlVDjCOynPrvcGWjAxeoApofa
GErkP5We5dWj8IKE5ebDk6gePSDkxnuDFO/zY9rHp8GL6Fjv8LIOfkkrFvyJ
Gbhd6LirmVQLgbZ+svTGLP5RDca3vjVQvex8zUp9Dtp71DcV/1SNobm7v4m/
nMdm2cMS2FwF0+FznOiLX9EiXtoZ3Pka5kORexQUliCso+l9NKUCY5XMm3W5
y/DYoP7e4s9yaEl3yDPs/8GxS6OxsS/KIIY5x77ZVWxs2d68lFQKk0nbBRVr
ATL3lNNAjmcJul47CdpqCJK9yTojoy4v8DS4yk5pTpCMFcmu7nnwDM7rvfq5
3HVkpiCv71VVEU57ej+ViBciL2n59ZqrPsF3rD1cM0dhMmF412xCZiEoGQ1x
r/3ryd94/57P21mAv/P87msIiZAXDtUMjWXnwltQ/dfGdyKkpZ+xK0ckB2J9
Nw65F31D+nPahJGSieEM5Zgk9gbyy+hl2YDIDMTs2iJcbC1KZn612NLh+xCR
8c61jkpipEP7pO7n4lTYxpziSoyKkRdPK1Ndiin4ejB9MalMnJSlIskBySTw
ho2uvQ6SIAPEuY86rR4g1UBnW5PjRlLT/9SH+eR7yA30kmZpSpKhCeY9xy3v
Isj69BGhOUmyI3if816jO9DtS8kKavoXqROX21+97zbidt/PbToiRaaFbGLO
Xo+Cb3l43JFiKZJ9/9UlzaAI/LLNOr1+hzSpO7jb45R3GH5yr/1dOkSa/CR+
t15kJARJcswdjXN0Tpj419kGYUflf2PNf5chC1y0Bk33BiJS87V6a5kMWWQ1
XSdg4g/nWeGWN+oEOXm7S9qc+QeYhV+UQiII0mHL3+cSI33h6me5YhpFkI78
60urfr7wsizqlLhNkAPJYRZnvHwRPOd1KzKWILe37zdj2Poib//i8t0Egowx
LNU5uMMXixVrHRk5BGl/4VbB8WIfRLZKhFfVEmSirJDx01EO4tPczv75hiCT
VcYP1PdwkHaZyzjUQJCH0n8oGGri4Jls5FIDlyCbbZe+US/ioM+WONv2liDf
Rerrzt/kQI23hTHII8jGee3o6G0caBfdUHg4TJBG754eW5XkQC+wd/HMKEFu
NZ119VjHgZlaQsGnMYI0s6tPd/zEhud5JYWZGYL0EfUeD3zOBlv/j8XHswTJ
f3tUXy6HjcCNg+2X5wjy5UGbt88T2YjLTwv9+pUgz12z6FwNZCP1pjCrZIkg
A0THD2RfZyPH4owRe4Ugue2i/bZubBSp1MgbrhLka8uACilHNspmVRfX1ghy
vE3nfYMVG/8DBoZyaQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$311455#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03k4lXkbB3AcKmt43nppEk2LkkpvNZWJ709SsjQVylCMkxxahDIJlaRk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       "]]},
     Annotation[#, "Charting`Private`Tag$311455#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd03k81HsXB3Bm1C3bg1+hIqNs15aiTTjfSOJKZbm5SmUsU9zcEm1IIXIt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       "]]},
     Annotation[#, "Charting`Private`Tag$311455#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\[Sigma]", HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox["\[Mu]", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5}, {0., 0.7615941559557641}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9354935182624598`*^9, 3.9369332544516563`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"3cb89690-de1c-465b-927b-779930f9e3e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<QZN_inf_Nf_dep_mu_var_m.eps\>\"", ",", "plotQuarkCondensate8"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9354934033991537`*^9, 3.93549342241284*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"610baae9-8c89-4ca3-ac7b-77efdc579dac"],

Cell[BoxData["\<\"QZN_inf_Nf_dep_mu_var_m.eps\"\>"], "Output",
 CellChangeTimes->{3.9354935184335337`*^9, 3.936933254521256*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"95309138-6056-4fee-bbbe-a4bd5662232a"]
}, Open  ]]
},
WindowSize->{1870.5, 1028.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ca28a3bb-8079-4c11-99c5-323e61e5c93d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 293, 6, 29, "Input",ExpressionUUID->"eb23a6be-6d06-409e-bba0-eb6a0b364ee2"],
Cell[854, 28, 368, 8, 51, "Input",ExpressionUUID->"02ccb267-c28e-4217-87ee-a33cc6cc423c"],
Cell[1225, 38, 360, 7, 32, "Input",ExpressionUUID->"f4d346de-1938-4afb-a81d-8be21a849f3c"],
Cell[1588, 47, 378, 7, 32, "Input",ExpressionUUID->"19cb5d0b-1606-4c3d-bac8-c4a292f1382c"],
Cell[1969, 56, 456, 10, 32, "Input",ExpressionUUID->"abc176d9-8b0c-40c9-969e-948703c30c18"],
Cell[2428, 68, 384, 9, 32, "Input",ExpressionUUID->"a743f9ea-7da9-4487-ab4d-5f0811fc5e0b"],
Cell[2815, 79, 1304, 36, 33, "Input",ExpressionUUID->"c8de4a8c-6cf1-42dc-a454-0e8eab9a664e"],
Cell[4122, 117, 1199, 35, 33, "Input",ExpressionUUID->"6659e7c5-e2f3-4485-bb1f-adc4b31f7d0e"],
Cell[5324, 154, 439, 9, 32, "Input",ExpressionUUID->"f9a4d55b-b0bd-4f1e-81ae-e089eeaa1df3"],
Cell[5766, 165, 1242, 36, 33, "Input",ExpressionUUID->"bf132be0-9bc9-4824-a9f9-234f10c09e8c"],
Cell[7011, 203, 1749, 53, 33, "Input",ExpressionUUID->"6b2a4a67-a122-4e92-bffa-5f88a80180cc"],
Cell[8763, 258, 369, 7, 32, "Input",ExpressionUUID->"0efffb64-7cfc-4c67-8fbc-f59011c2ff1f"],
Cell[9135, 267, 1159, 37, 33, "Input",ExpressionUUID->"50778daf-e622-44e6-8f1f-18e0ab7eb051"],
Cell[CellGroupData[{
Cell[10319, 308, 396, 10, 29, "Input",ExpressionUUID->"2b68c15b-d359-4575-ab9e-ad4f95bf8a26"],
Cell[10718, 320, 193, 3, 47, "Output",ExpressionUUID->"03c5bfc7-4ab7-4f88-936d-c26af17bbf1b"]
}, Open  ]],
Cell[10926, 326, 868, 24, 33, "Input",ExpressionUUID->"ede3f627-2168-4344-bad8-5a5df7dda01d"],
Cell[11797, 352, 457, 11, 32, "Input",ExpressionUUID->"141960e1-69ca-4825-ba2f-4993838b0fda"],
Cell[12257, 365, 500, 13, 33, "Input",ExpressionUUID->"9b53a047-364c-4e12-a92c-be2a9b9686ef"],
Cell[12760, 380, 337, 7, 32, "Input",ExpressionUUID->"7b03aba1-b67c-4d8b-be9c-7237a58974b7"],
Cell[13100, 389, 599, 17, 33, "Input",ExpressionUUID->"5b78c7fa-de77-487c-a4ea-fb3e986ee915"],
Cell[13702, 408, 599, 17, 33, "Input",ExpressionUUID->"8e3263eb-7e2b-433e-8230-6b3843f9f360"],
Cell[14304, 427, 357, 7, 32, "Input",ExpressionUUID->"c54c4878-5b08-4d73-b203-2b950169979a"],
Cell[14664, 436, 601, 17, 33, "Input",ExpressionUUID->"371b49b9-f6a5-44f3-95e3-4c3c0d53490a"],
Cell[15268, 455, 360, 7, 32, "Input",ExpressionUUID->"da2558f5-e0a6-4511-9761-d6b098a3d41b"],
Cell[15631, 464, 482, 12, 32, "Input",ExpressionUUID->"d3c454d3-1978-4da9-b8dd-218f319c433e"],
Cell[16116, 478, 341, 7, 32, "Input",ExpressionUUID->"ca4dfc2c-30b0-48c4-895f-346ecc64d92c"],
Cell[16460, 487, 601, 17, 33, "Input",ExpressionUUID->"96e3fee3-6bb7-4e21-865a-98d1b96794ec"],
Cell[17064, 506, 599, 17, 33, "Input",ExpressionUUID->"dbf48b4a-2048-430d-924a-dd315c1078a9"],
Cell[17666, 525, 360, 7, 32, "Input",ExpressionUUID->"cfec047f-7d33-4cc4-9114-6944987ba278"],
Cell[18029, 534, 599, 17, 33, "Input",ExpressionUUID->"ad3da85e-f518-46c0-83ec-09e6cd69f0a7"],
Cell[18631, 553, 363, 7, 32, "Input",ExpressionUUID->"97f93563-cf3f-4940-9db7-12750e731b33"],
Cell[18997, 562, 482, 12, 32, "Input",ExpressionUUID->"86c0296e-7c58-474d-a60f-2428fdd3e0e8"],
Cell[19482, 576, 376, 7, 32, "Input",ExpressionUUID->"4eccacfb-7e2a-4c84-bd09-2deb01ba2441"],
Cell[CellGroupData[{
Cell[19883, 587, 1154, 27, 32, "Input",ExpressionUUID->"df0ff2b7-d5f5-4b81-8ea4-afed5c5f45de"],
Cell[21040, 616, 26430, 462, 254, "Output",ExpressionUUID->"df461f93-05e7-48c6-a150-13e835d246c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47507, 1083, 277, 5, 29, "Input",ExpressionUUID->"4270de7d-6f4b-4ebb-8186-73613423781c"],
Cell[47787, 1090, 203, 2, 33, "Output",ExpressionUUID->"1b999c70-3500-41e6-a052-7e765d25ed7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48027, 1097, 1125, 27, 29, "Input",ExpressionUUID->"910d2005-7c11-4536-a1ca-a480fd80deff"],
Cell[49155, 1126, 26539, 467, 251, "Output",ExpressionUUID->"7e84c328-a49e-4473-92ac-d96b22ee564b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75731, 1598, 277, 5, 29, "Input",ExpressionUUID->"a11e7aff-92d2-4afb-81d1-557760d424f9"],
Cell[76011, 1605, 229, 3, 33, "Output",ExpressionUUID->"6c2a5f60-581b-4bd7-80c6-147f59c9a10c"]
}, Open  ]],
Cell[76255, 1611, 462, 9, 32, "Input",ExpressionUUID->"d7389961-7f23-47ae-bc12-02a27332a8da"],
Cell[CellGroupData[{
Cell[76742, 1624, 1084, 24, 29, "Input",ExpressionUUID->"420cd101-844f-4bcd-9cd2-0ff0f0a66606"],
Cell[77829, 1650, 397, 10, 28, "Message",ExpressionUUID->"aec8cf7f-1439-4ce7-a679-117543b07359"],
Cell[78229, 1662, 397, 10, 28, "Message",ExpressionUUID->"35024ead-ff46-4b14-bf10-50228a7f6c00"],
Cell[78629, 1674, 404, 10, 28, "Message",ExpressionUUID->"e49b67c1-6671-4751-abd4-f407b05c3c3e"],
Cell[79036, 1686, 453, 10, 28, "Message",ExpressionUUID->"891ff3f0-e3ce-493a-bbe1-3aae7c4988cc"],
Cell[79492, 1698, 20846, 368, 254, "Output",ExpressionUUID->"b81189bc-32c0-4517-b886-b697e93862f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100375, 2071, 276, 5, 29, "Input",ExpressionUUID->"cc17b0ab-4094-4c92-897a-99a81f1e1d82"],
Cell[100654, 2078, 198, 2, 33, "Output",ExpressionUUID->"33fc8f6c-41a5-48fd-af05-e67396897645"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100889, 2085, 1812, 42, 113, "Input",ExpressionUUID->"e599d9f6-77ac-4a0d-bdf9-ca1ba50d7594"],
Cell[102704, 2129, 7466, 150, 254, "Output",ExpressionUUID->"3df638a3-7972-4adb-933d-e4429fe3d820"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110207, 2284, 280, 5, 29, "Input",ExpressionUUID->"351fb8ca-6852-47e7-b83d-35acc5f7b931"],
Cell[110490, 2291, 204, 2, 33, "Output",ExpressionUUID->"83ac4098-52f9-4b5c-82db-1e5c0d467952"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110731, 2298, 1008, 24, 29, "Input",ExpressionUUID->"d4234d4d-b4e9-473f-80f8-5622adb4a581"],
Cell[111742, 2324, 9222, 179, 254, "Output",ExpressionUUID->"dc985de5-3272-4611-85bf-0ae8f91c6fc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121001, 2508, 283, 5, 29, "Input",ExpressionUUID->"35894992-c303-4d29-ba6a-df567ef6d8b2"],
Cell[121287, 2515, 207, 2, 33, "Output",ExpressionUUID->"1c4feacc-4a16-431b-b38a-8a5f4a89d51c"]
}, Open  ]],
Cell[121509, 2520, 620, 11, 32, "Input",ExpressionUUID->"8aa7bfbf-0490-45f0-b476-5ec234bc8a76"],
Cell[CellGroupData[{
Cell[122154, 2535, 1134, 25, 32, "Input",ExpressionUUID->"10d2d7dd-37d1-4529-b6c6-54fa58843c83"],
Cell[123291, 2562, 23925, 423, 254, "Output",ExpressionUUID->"9081f431-4a39-4a1c-96b1-609f2cd77ea9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147253, 2990, 278, 5, 29, "Input",ExpressionUUID->"f73d1236-3286-4f5a-83d5-b3b9a2ff7b50"],
Cell[147534, 2997, 198, 2, 33, "Output",ExpressionUUID->"96232647-4569-41cb-90ee-582ec9b0b5a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147769, 3004, 1751, 41, 113, "Input",ExpressionUUID->"26164cf9-3c2e-436a-8029-6e0704f479a8"],
Cell[149523, 3047, 6892, 145, 254, "Output",ExpressionUUID->"03671583-f31c-4fd6-b32b-f60e4da170e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156452, 3197, 280, 5, 29, "Input",ExpressionUUID->"7b2432ae-8cc3-4fbd-aa41-ae69e780c24c"],
Cell[156735, 3204, 204, 2, 33, "Output",ExpressionUUID->"7cb6873b-0f9e-4fb6-8600-069b44333f25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156976, 3211, 1143, 26, 29, "Input",ExpressionUUID->"b90ba743-8d96-40e2-891f-3a9469bbc141"],
Cell[158122, 3239, 13265, 249, 254, "Output",ExpressionUUID->"448ab7ca-594f-4784-8de3-83430f99df9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171424, 3493, 283, 5, 29, "Input",ExpressionUUID->"f027f02b-1f39-49f9-8a76-7d15aa4e9f9e"],
Cell[171710, 3500, 207, 2, 33, "Output",ExpressionUUID->"e0c9f912-2a18-43a3-a31f-c987fa63a823"]
}, Open  ]],
Cell[171932, 3505, 867, 17, 32, "Input",ExpressionUUID->"5a9aeba4-8be7-4843-baf1-77df9f8d0bb1"],
Cell[CellGroupData[{
Cell[172824, 3526, 1815, 39, 113, "Input",ExpressionUUID->"365ec115-1b11-4fdf-baa4-56e569dc3277"],
Cell[174642, 3567, 7820, 157, 254, "Output",ExpressionUUID->"ec0ef3b9-5c08-42f3-875a-233019d801cd"]
}, Open  ]],
Cell[182477, 3727, 376, 7, 32, "Input",ExpressionUUID->"787b3677-62c8-4566-a829-030f981b8b3e"],
Cell[CellGroupData[{
Cell[182878, 3738, 1029, 25, 29, "Input",ExpressionUUID->"792f7c1f-7edd-47ba-94d4-a9abfd2380c7"],
Cell[183910, 3765, 30589, 531, 254, "Output",ExpressionUUID->"44e588e2-f817-49a4-a5ab-6391b4b904e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214536, 4301, 279, 5, 29, "Input",ExpressionUUID->"70474a59-23de-4641-a626-d126a45501af"],
Cell[214818, 4308, 201, 2, 33, "Output",ExpressionUUID->"46b3d781-f331-4e88-92f8-4783190aa070"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215056, 4315, 1020, 25, 29, "Input",ExpressionUUID->"8b1ba157-db0e-4058-8044-71c53e131c0a"],
Cell[216079, 4342, 9273, 182, 254, "Output",ExpressionUUID->"4e0f2d46-a2c1-4318-a77a-284208a4ff99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225389, 4529, 276, 5, 29, "Input",ExpressionUUID->"e95d7514-6d7e-495b-b349-7872d0c093e9"],
Cell[225668, 4536, 200, 2, 33, "Output",ExpressionUUID->"70715724-5ec3-438d-be14-2fc617c43c08"]
}, Open  ]],
Cell[225883, 4541, 863, 14, 32, "Input",ExpressionUUID->"ac274d12-03e3-4c44-b6db-8224796dd1bd"],
Cell[CellGroupData[{
Cell[226771, 4559, 1402, 28, 29, "Input",ExpressionUUID->"2ffb73ac-a932-464e-a69b-9724a40c3e36"],
Cell[228176, 4589, 29935, 522, 254, "Output",ExpressionUUID->"1ce4c3b0-dcfa-4288-bb61-37afafd27545"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258148, 5116, 324, 6, 29, "Input",ExpressionUUID->"171d03bd-0424-47c9-b858-4db7cf10f622"],
Cell[258475, 5124, 223, 3, 33, "Output",ExpressionUUID->"e9f6a1df-a591-4944-b33e-7e85add49971"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258735, 5132, 2033, 45, 113, "Input",ExpressionUUID->"42998a56-277e-45ae-9fa8-ff76813a9001"],
Cell[260771, 5179, 17807, 322, 254, "Output",ExpressionUUID->"25ed20c3-040b-4022-87d0-d6374e2fd59a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278615, 5506, 307, 6, 29, "Input",ExpressionUUID->"9c46c57f-e1d6-48ce-8a5c-da1ce0219acc"],
Cell[278925, 5514, 206, 2, 33, "Output",ExpressionUUID->"3a7ab259-fcd1-491a-af05-640dc2678be0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279168, 5521, 1428, 30, 51, "Input",ExpressionUUID->"55df14b5-fa5e-4fc0-8a7e-1bacdb8bdecf"],
Cell[280599, 5553, 9300, 183, 254, "Output",ExpressionUUID->"a6fbf064-503a-420d-982a-90396969874e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289936, 5741, 288, 6, 29, "Input",ExpressionUUID->"51873b22-3e86-4e37-937f-73b13703c9a1"],
Cell[290227, 5749, 207, 2, 33, "Output",ExpressionUUID->"bb788be0-0541-4600-8938-59898fb03d3f"]
}, Open  ]],
Cell[290449, 5754, 1007, 16, 32, "Input",ExpressionUUID->"cf319c06-5af4-45e4-a931-95e0cecb19ca"],
Cell[CellGroupData[{
Cell[291481, 5774, 1578, 31, 29, "Input",ExpressionUUID->"fbb855d3-cb4b-4aa4-a1d8-000e154791da"],
Cell[293062, 5807, 26808, 468, 254, "Output",ExpressionUUID->"0515ee12-faa5-45b1-a6db-4a99dd9167b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319907, 6280, 275, 5, 29, "Input",ExpressionUUID->"deef5e28-85a8-40e8-a600-1e6825272488"],
Cell[320185, 6287, 198, 2, 33, "Output",ExpressionUUID->"919c93bc-2900-4063-a282-8f8ebac364cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320420, 6294, 2157, 47, 113, "Input",ExpressionUUID->"4d6ba551-ee7d-4b37-a44a-1cd9bc6cdecd"],
Cell[322580, 6343, 7099, 145, 259, "Output",ExpressionUUID->"f26ec9c3-1b02-48d4-97ac-d9879522b37a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329716, 6493, 282, 5, 29, "Input",ExpressionUUID->"9b61d0e1-c119-44f2-8503-d4b9fea56ec7"],
Cell[330001, 6500, 208, 2, 33, "Output",ExpressionUUID->"bb4256d2-d3f7-4055-89ae-7f5499cf4c5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330246, 6507, 1558, 31, 32, "Input",ExpressionUUID->"94bdc13e-6ca5-40a4-bdf0-d4ea32325b16"],
Cell[331807, 6540, 12939, 241, 259, "Output",ExpressionUUID->"3cb89690-de1c-465b-927b-779930f9e3e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344783, 6786, 287, 6, 29, "Input",ExpressionUUID->"610baae9-8c89-4ca3-ac7b-77efdc579dac"],
Cell[345073, 6794, 207, 2, 33, "Output",ExpressionUUID->"95309138-6056-4fee-bbbe-a4bd5662232a"]
}, Open  ]]
}
]
*)


